Twisted Bernoulli Zeros in Quasi-Linear Time: Distribution, Depth, and Explicit Hilbert Class Components

The divided generalized Bernoulli values $b_{\chi,j} = fB_{1,\chi\omega^{-j}} \bmod p$, for $\chi$ an odd primitive Dirichlet character of conductor $f$ and order $d$ with $d \mid p-1$, control (for $p \nmid \varphi(f)$) the odd isotypic components of the $p$-class group of $Q(\zeta_{fp})$ through the characterwise abelian Main Conjecture; a zero is a twisted irregular pair, a branch with positive Iwasawa lambda-invariant, in the tradition studied by Ernvall, Holden, Delbourgo-Knospe and Knospe. We survey these zeros in the regime complementary to existing tabulations: fixed small conductor and large $p$ ($f = 3, 5$ to $p < 10^5$; all odd primitive characters of conductor at most 20 to $p < 2 \cdot 10^4$), computing each spectrum by a residue-class weight formula and one Bluestein convolution over $F_p$, a direct finite-field alternative of the same quasi-linear order as the standard power-series method. The survey records 27,508 zero lines over 55,121 character-prime pairs, each verified by two independent code paths with an exact order of vanishing; the counts and digits are consistent with the random model, and eight lines are non-simple, including one of depth three at $(f,p,j) = (19,37,16)$, giving class components of order exactly $p^2$ and $37^3$. The main contribution converts zeros into explicit certified generators: the conductor-three catalogue of arXiv:2607.23177 is extended from $p < 500$ to $p < 10^5$, all 2,441 zero lines simple, each projected circular unit proven to generate its complete order-$p$ Hilbert class field component by a fresh split-prime Artin certificate -- the largest in the degree-199,980 field $Q(\zeta_{299973})$. Ancillary files contain all tables, certificates, and a verification program.

==> anc/README.txt <==
Ancillary files for "Twisted Bernoulli Zeros in Quasi-Linear Time:
Distribution, Depth, and Explicit Hilbert Class Components" (P. Chocian, 2026)

Data (CSV, one header line each):
  zeros_f3.csv, zeros_f5.csv, zeros_sweep.csv
      all 27,508 zero lines: f, chi (character label), d (order), p,
      p mod f, j, k=p-j, Tdigit (= T/p^2 mod p), Bdigit (= B_1/p mod p),
      simple flag, slow-path cross-check flag
  certificates_f3.csv
      split-prime certificates (p, j, k, q, xi, M, e) for all 2,441
      conductor-3 zero lines with p = 1 mod 6 (Theorem 8.1)
  irregular.csv
      ordinary irregular indices for all p < 10^5

Code (Python 3.9+; python-flint + numpy needed only for the scan library):
  twisted.py        characters, weight formula, Bluestein scan, digits
  certificates.py   certificate generation and verification
  verify_survey.py  verification program; see its docstring
      --quick  (~2 min, standard library only for the arithmetic):
               published catalogues, 23 published certificates, the
               8 non-simple zeros mod p^6, random definition checks,
               internal consistency
      --certs  (~1 h): re-verifies all 2,441 certificates


==> anc/certificates.py <==
"""Verify the 23 published split-prime Artin certificates (12 for f=3, 11 for f=5),
with wall-clock timings.  Also provides certify() to generate certificates for NEW
zero lines (search a split prime q = 1 mod fp and evaluate the projected product).

f=3 (paper: Explicit Twisted Hilbert Class Components...):
  theta = chi_{-3} omega^k, c_a = (2(p-1))^{-1} theta(a)^{-1} mod p,
  factor(a) = (1 + (-rho^{2a}) eta^a) / (1 + (1+rho^{2a}) eta^a) in F_q,
  eta = xi^3 (order p), rho = xi^p (order 3), xi of exact order 3p, q = 1 mod 3p.
  Check: M = prod factor(a)^{c_a},  M^{(q-1)/p} = eta^e != 1.

f=5 (paper: Character Fourier Spectra...):
  theta = chi omega^k, c_a = (4(p-1))^{-1} theta(a)^{-1} mod p,
  factor(a) = 1 - zeta^a eta^a,  eta = Xi^5 (order p), zeta = Xi^p (order 5),
  Xi of exact order 5p, q = 1 mod 5p.
"""
import sys, os, time
from math import gcd
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from twisted import primes_up_to

def chi_m3(a):
    r = a % 3
    return 1 if r == 1 else (-1 if r == 2 else 0)

def dlog(base, x, q, order):
    """discrete log of x base `base` (order `order` in F_q*), brute force."""
    v = 1
    for e in range(order):
        if v == x:
            return e
        v = v * base % q
    return None

def cert_f3(p, j, q, xi, expect_M=None, expect_e=None):
    k = p - j
    assert (q - 1) % (3 * p) == 0
    eta = pow(xi, 3, q)   # order p
    rho = pow(xi, p, q)   # order 3
    inv2p1 = pow(2 * (p - 1), -1, p)
    M = 1
    for a in range(1, 3 * p):
        if gcd(a, 3 * p) != 1:
            continue
        chi = chi_m3(a)
        # theta(a)^{-1} = chi(a)^{-1} * a^{-k} = chi(a) * a^{-k} mod p  (chi = +-1)
        th_inv = chi * pow(a, (-k) % (p - 1), p) % p
        c = inv2p1 * th_inv % p
        ea = pow(eta, a, q)
        ra = pow(rho, 2 * a, q)
        num = (1 - ra * ea) % q          # 1 + (-rho^{2a}) eta^a
        den = (1 + (1 + ra) * ea) % q    # 1 + (1+rho^{2a}) eta^a
        M = M * pow(num * pow(den, -1, q) % q, c, q) % q
    sym = pow(M, (q - 1) // p, q)
    e = dlog(eta, sym, q, p)
    ok = (sym != 1) and e is not None
    if expect_M is not None:
        ok = ok and (M == expect_M)
    if expect_e is not None:
        ok = ok and (e == expect_e)
    return ok, M, e

def cert_f5(p, j, q, Xi, chi2, expect_M=None, expect_e=None):
    """chi2 = chi(2) in F_p (determines the quartic character)."""
    k = p - j
    assert (q - 1) % (5 * p) == 0
    eta = pow(Xi, 5, q)   # order p
    zeta = pow(Xi, p, q)  # order 5
    inv4p1 = pow(4 * (p - 1), -1, p)
    # chi on (Z/5)^*: chi(2^s) = chi2^s; table by a mod 5
    chival = {1: 1, 2: chi2 % p, 4: chi2 * chi2 % p, 3: pow(chi2, 3, p)}
    M = 1
    for a in range(1, 5 * p):
        if gcd(a, 5 * p) != 1:
            continue
        chinv = pow(chival[a % 5], -1, p)
        th_inv = chinv * pow(a, (-k) % (p - 1), p) % p
        c = inv4p1 * th_inv % p
        fac = (1 - pow(zeta, a, q) * pow(eta, a, q)) % q
        M = M * pow(fac, c, q) % q
    sym = pow(M, (q - 1) // p, q)
    e = dlog(eta, sym, q, p)
    ok = (sym != 1) and e is not None
    if expect_M is not None:
        ok = ok and (M == expect_M)
    if expect_e is not None:
        ok = ok and (e == expect_e)
    return ok, M, e

# ---------------- published tables ----------------

ROWS_F3 = [  # (p, j, q, xi, M, e)
    (67, 20, 1609, 1363, 1141, 24),
    (103, 10, 619, 4, 57, 88),
    (139, 40, 1669, 16, 1369, 43),
    (199, 38, 2389, 16, 1451, 40),
    (241, 220, 1447, 4, 932, 186),
    (271, 182, 1627, 9, 529, 136),
    (331, 182, 1987, 4, 1305, 18),
    (337, 130, 6067, 64, 3005, 94),
    (337, 136, 6067, 64, 339, 306),
    (409, 348, 4909, 81, 3913, 39),
    (421, 348, 17683, 15979, 12249, 6),
    (457, 362, 13711, 1024, 8316, 147),
]

ROWS_F5 = [  # (p, sign, j, q, Xi, M, e)
    (61, '+', 34, 1831, 64, 334, 25),
    (61, '-', 10, 1831, 64, 1258, 13),
    (101, '+', 92, 5051, 1024, 1710, 31),
    (181, '+', 104, 1811, 9, 438, 74),
    (181, '+', 138, 1811, 9, 829, 89),
    (241, '-', 196, 2411, 9, 1465, 5),
    (281, '+', 46, 8431, 64, 8096, 168),
    (421, '+', 50, 4211, 9, 2467, 151),
    (421, '-', 90, 4211, 9, 1706, 253),
    (461, '+', 2, 9221, 16, 5130, 400),
    (461, '+', 376, 9221, 16, 3883, 241),
]

def smaller_root_of_minus1(p):
    # iota_p: smaller root of X^2+1 in F_p (p = 1 mod 4)
    for g in range(2, p):
        r = pow(g, (p - 1) // 4, p)
        if r * r % p == p - 1:
            return min(r, p - r)
    raise ValueError

def certify_new_f3(p, j, qmax_mult=400):
    """Find a fresh split prime q = 1 mod 3p and certify zero line (p,j)."""
    from sympy import isprime
    m = 3 * p
    t = 1
    while t < qmax_mult:
        q = m * t + 1
        if isprime(q):
            # find element of exact order 3p
            for gg in range(2, 10000):
                xi = pow(gg, (q - 1) // m, q)
                if pow(xi, m // 3, q) != 1 and pow(xi, m // p, q) != 1:
                    ok, M, e = cert_f3(p, j, q, xi)
                    if ok:
                        return dict(p=p, j=j, q=q, xi=xi, M=M, e=e)
                    break  # symbol trivial at this q: try next q (rare)
        t += 1
    return None

if __name__ == "__main__":
    t0 = time.time()
    all_ok = True
    for (p, j, q, xi, M, e) in ROWS_F3:
        t1 = time.time()
        ok, gotM, gote = cert_f3(p, j, q, xi, M, e)
        all_ok &= ok
        print(f"f=3 (p={p:3d}, j={j:3d}) q={q:6d}: M={gotM:6d} e={gote:3d} "
              f"{'OK' if ok else 'FAIL'}  [{1000*(time.time()-t1):6.1f} ms]")
    for (p, s, j, q, Xi, M, e) in ROWS_F5:
        t1 = time.time()
        iota = smaller_root_of_minus1(p)
        chi2 = iota if s == '+' else p - iota
        ok, gotM, gote = cert_f5(p, j, q, Xi, chi2, M, e)
        all_ok &= ok
        print(f"f=5 (p={p:3d}, chi{s}, j={j:3d}) q={q:6d}: M={gotM:6d} e={gote:3d} "
              f"{'OK' if ok else 'FAIL'}  [{1000*(time.time()-t1):6.1f} ms]")
    print(f"\nALL 23 CERTIFICATES {'VERIFIED' if all_ok else 'FAILED'} "
          f"in {time.time()-t0:.2f} s total")


==> anc/certificates_f3.csv <==
p,j,k,q,xi,M,e
67,20,47,1609,256,716,20
103,10,93,619,4,57,88
139,40,99,1669,16,1369,43
199,38,161,2389,16,1451,40
241,220,21,1447,4,932,186
271,182,89,1627,9,529,136
331,182,149,1987,4,1305,18
337,130,207,6067,64,3005,94
337,136,201,6067,64,339,306
409,348,61,4909,81,3913,39
421,348,73,17683,15979,12249,6
457,362,95,13711,1024,8316,147
547,244,303,16411,9816,26,18
577,50,527,3463,9,757,281
577,104,473,3463,9,187,142
601,498,103,3607,25,2661,190
631,462,169,7573,16,1104,65
643,518,125,7717,16,4477,177
661,124,537,3967,4,2328,491
673,310,363,24229,4096,11761,567
691,50,641,8293,16,667,304
811,80,731,9733,16,81,257
811,282,529,9733,16,4856,50
859,568,291,25771,1024,2184,72
877,384,493,15787,64,1109,243
919,828,91,49627,32127,27766,208
997,124,873,23929,6561,22771,717
1009,378,631,12109,81,2043,964
1039,818,221,81043,57722,70699,271
1093,314,779,59023,49755,21558,296
1093,430,663,59023,49755,22282,672
1153,884,269,27673,6561,1104,417
1171,356,815,7027,4,1097,1147
1201,486,715,7207,4,3112,71
1201,918,283,7207,4,2697,388
1213,776,437,14557,16,11227,726
1237,6,1231,44533,4096,2574,1209
1249,1214,35,22483,64,18312,1120
1297,168,1129,70039,52027,44524,126
1303,548,755,54727,16384,1653,951
1453,422,1031,8719,9,1914,689
1567,38,1529,9403,9,5508,577
1579,936,643,37897,256,33231,129
1621,696,925,29179,933,21937,18
1621,1042,579,29179,933,24457,1150
1663,858,805,49891,1024,44359,28
1669,356,1313,20029,16,3758,1664
1669,1486,183,20029,16,9829,340
1699,1140,559,20389,81,10091,1107
1699,1188,511,20389,81,3660,851
1759,1468,291,31663,64,24477,1220
1777,222,1555,10663,9,834,484
1867,1612,255,44809,6561,33465,1000
1951,72,1879,70237,4096,42702,418
1993,560,1433,11959,9,7801,1793
1993,802,1191,11959,9,1557,465
1993,1278,715,11959,9,1454,732
2011,80,1931,24133,81,15525,1832
2083,1382,701,49993,256,24023,1163
2089,1372,717,87739,39829,2175,811
2131,106,2025,76717,4096,46354,720
2161,76,2085,12967,4,5231,1749
2161,1618,543,12967,4,4058,220
2203,288,1915,13219,9,6186,1595
2221,1644,577,13327,4,4195,1120
2239,268,1971,107473,57521,66338,456
2239,944,1295,107473,57521,102473,95
2269,868,1401,68071,1024,11822,1376
2281,136,2145,13687,4,12157,1806
2281,1622,659,13687,4,905,1297
2293,538,1755,13759,4,874,989
2347,1032,1315,14083,9,11605,1185
2473,222,2251,103867,16384,90753,581
2539,448,2091,30469,16,22655,673
2557,2480,77,46027,64,28224,1235
2647,1176,1471,79411,1024,67730,714
2671,16,2655,48079,64,24260,1138
2671,872,1799,48079,64,40385,866
2671,1832,839,48079,64,24352,1101
2707,288,2419,64969,256,2301,1204
2749,170,2579,82471,59049,17095,2061
2767,968,1799,16603,4,3846,470
2797,1826,971,67129,256,24992,1578
2803,410,2393,33637,16,9192,2747
2833,262,2571,33997,16,27946,309
2851,1522,1329,17107,9,7455,2098
2851,2072,779,17107,9,10468,2519
2971,2322,649,17827,4,6109,196
3049,2934,115,219529,93012,73590,318
3061,1244,1817,18367,4,3322,1649
3067,2106,961,55207,64,24011,712
3121,2212,909,56179,729,27828,919
3181,360,2821,19087,49,17386,2029
3217,2174,1043,154417,65536,53491,1865
3229,1114,2115,38749,16,30910,2027
3259,1324,1935,97771,59049,92973,2362
3259,1494,1765,97771,59049,86816,2443
3301,1120,2181,59419,64,41711,2011
3319,724,2595,39829,81,13547,1410
3343,3306,37,80233,6561,42960,861
3361,766,2595,120997,4096,74087,2903
3373,704,2669,80953,256,9721,2422
3463,3148,315,124669,4096,38140,1940
3499,2890,609,62983,15625,32518,99
3541,3150,391,21247,4,13709,3364
3583,1284,2299,21499,9,19707,1484
3583,1700,1883,21499,9,14250,3224
3631,944,2687,21787,169,6217,871
3637,1386,2251,109111,1024,18366,2337
3643,1544,2099,21859,4,15975,467
3673,1008,2665,22039,4,3958,1727
3673,3378,295,22039,4,11025,2960
3691,3354,337,22147,25,13499,1427
3727,666,3061,89449,256,13124,83
3733,706,3027,44797,16,121,590
3733,2276,1457,44797,16,37908,1361
3823,594,3229,91753,256,28682,2580
3853,342,3511,46237,16,24354,3649
3853,872,2981,46237,16,25701,3323
3907,1844,2063,70327,47322,57162,752
3931,102,3829,165103,160085,109590,2106
3967,2660,1307,214219,47925,34675,299
3967,3510,457,214219,47925,86776,1031
4021,2218,1803,72379,64,55810,3232
4021,3184,837,72379,64,58907,1167
4027,1096,2931,120811,59049,77805,2775
4027,3582,445,120811,59049,616,3453
4093,2176,1917,49117,16,24766,2239
4093,2662,1431,49117,16,10165,1195
4093,3402,691,49117,16,41832,1629
4153,788,3365,24919,4,24716,349
4219,3754,465,227827,34317,139061,1325
4231,578,3653,50773,2401,13289,3847
4231,2790,1441,50773,2401,29055,2275
4261,416,3845,51133,16,21019,1450
4297,1938,2359,77347,729,4980,1045
4357,2638,1719,78427,729,77465,3208
4441,1308,3133,26647,9,14871,82
4447,1480,2967,26683,4,8191,1066
4483,628,3855,242083,87689,31123,4472
4483,2940,1543,242083,87689,205051,1100
4519,3762,757,81343,64,21893,4377
4519,4464,55,81343,64,24537,1029
4567,1446,3121,82207,64,36212,1946
4597,234,4363,27583,9,21757,1356
4597,3626,971,27583,9,12258,3613
4651,862,3789,55813,16,11531,3288
4651,2448,2203,55813,16,26780,4621
4657,4430,227,27943,4,11450,2499
4813,488,4325,28879,9,16154,2898
4813,3086,1727,28879,9,80,1437
4831,1200,3631,57973,81,3706,624
4903,818,4085,117673,256,86871,4629
4903,4356,547,117673,256,60112,4058
4969,2330,2639,59629,16,27015,969
4969,3392,1577,59629,16,13820,2947
4993,1158,3835,29959,4,11217,2694
4993,2588,2405,29959,4,18198,4339
5059,4046,1013,151771,1024,145864,1753
5101,2378,2723,183637,164167,110320,3006
5107,2588,2519,30643,4,8844,4585
5107,3562,1545,30643,4,364,3867
5113,776,4337,61357,81,23690,4114
5167,924,4243,186013,159415,169580,4469
5179,2768,2411,124297,17734,63204,4904
5197,1000,4197,31183,9,24779,4150
5347,3332,2015,32083,4,18577,913
5431,5276,155,32587,4,15377,5009
5443,4706,737,130633,256,76334,3728
5449,2226,3223,228859,112926,166137,5174
5449,3506,1943,228859,112926,146635,931
5479,5284,195,131497,256,103464,4386
5521,1968,3553,496891,435963,124577,889
5521,4826,695,496891,435963,402723,1501
5527,120,5407,99487,64,11993,3602
5569,784,4785,133657,6561,125522,5488
5569,5266,303,133657,6561,61488,302
5653,4770,883,169591,1024,165852,3473
5683,618,5065,136393,256,33783,4862
5743,230,5513,68917,81,3963,5406
5779,3904,1875,416089,133656,153054,3068
5779,4912,867,416089,133656,231917,3231
5791,3336,2455,34747,4,9803,4198
5821,1458,4363,104779,729,58797,52
5839,574,5265,455443,158743,192301,1208
5851,3780,2071,35107,4,7223,4289
5881,4130,1751,70573,16,61515,3068
6037,1384,4653,144889,256,110836,72
6043,2220,3823,326323,262144,108634,2273
6079,5836,243,72949,16,48504,991
6121,362,5759,73453,16,48021,723
6121,2432,3689,73453,16,23951,2498
6133,5030,1103,73597,16,28426,3104
6133,5972,161,73597,16,21365,5039
6199,5970,229,185971,1024,128265,6047
6217,3456,2761,335719,262144,275016,1597
6247,2300,3947,37483,4,10546,1802
6337,1072,5265,114067,64,84176,210
6337,4996,1341,114067,64,63479,2958
6343,4120,2223,456697,336124,352622,2555
6427,1012,5415,192811,1024,180155,247
6451,5918,533,38707,4,25847,3227
6469,1102,5367,116443,64,76794,797
6661,5322,1339,199831,1024,170097,6129
6673,4872,1801,40039,4,29482,6023
6673,6506,167,40039,4,30054,1639
6733,482,6251,403981,240614,108979,295
6733,3268,3465,403981,240614,188421,5690
6781,4248,2533,81373,16,13749,5292
6781,5724,1057,81373,16,57623,6249
6781,5814,967,81373,16,59340,6540
6823,1194,5629,40939,4,40309,3956
6829,3358,3471,204871,1024,158029,5376
6829,4494,2335,204871,1024,179494,2128
6907,1280,5627,41443,4,19778,6088
6949,6646,303,83389,16,15202,1513
7039,2530,4509,126703,64,49179,6146
7057,2116,4941,169369,6561,144351,558
7219,126,7093,86629,16,3070,4977
7219,358,6861,86629,16,41417,1292
7369,4992,2377,176857,256,116057,6737
7393,5492,1901,177433,256,8529,4614
7477,1462,6015,134587,64,33860,365
7507,5592,1915,360337,65536,64009,2898
7549,6634,915,362353,65536,102954,5589
7573,4358,3215,45439,9,5691,6982
7603,5660,1943,91237,81,78396,6646
7621,4266,3355,91453,81,62208,4772
7681,1910,5771,92173,16,75001,3060
7699,7484,215,184777,256,92963,2234
7723,248,7475,278029,4096,42072,5046
7723,4508,3215,278029,4096,234224,5017
7753,7462,291,232591,1024,30806,69
7759,26,7733,139663,15625,33851,6766
7933,1344,6589,47599,4,29450,4094
7951,4382,3569,95413,16,25947,1367
7951,7156,795,95413,16,12052,3087
7951,7172,779,95413,16,32835,3173
7993,7222,771,95917,16,23937,1977
8101,2702,5399,97213,81,11942,2825
8101,5042,3059,97213,81,95094,6058
8167,806,7361,49003,169,3556,1827
8179,3902,4277,392593,65536,141723,5705
8233,8048,185,543379,378980,524933,3337
8269,1544,6725,248071,1024,108944,2759
8269,7578,691,248071,1024,234182,5563
8293,4302,3991,199033,6561,166333,3987
8353,3670,4683,50119,9,1934,727
8377,5858,2519,50263,9,45509,4512
8377,6698,1679,50263,9,13089,1545
8419,7032,1387,404113,65536,216657,3113
8461,6042,2419,50767,4,48286,7313
8467,3538,4929,152407,64,99102,4833
8467,4850,3617,152407,64,123319,6241
8521,4506,4015,102253,16,99491,845
8647,1218,7429,259411,1024,119397,2250
8677,1764,6913,416497,65536,76739,7429
8737,4668,4069,262111,181702,220088,1138
8821,4654,4167,264631,238909,233863,1176
8839,7238,1601,424273,65536,274009,4344
8929,8130,799,160723,64,122802,4838
9067,5812,3255,54403,4,35724,9009
9157,4164,4993,274711,59049,29780,2830
9181,756,8425,550861,385132,222153,6254
9199,6744,2455,496747,262144,189932,8419
9199,8356,843,496747,262144,66046,2692
9241,1856,7385,277231,1024,222768,230
9241,4182,5059,277231,1024,219969,5162
9241,5950,3291,277231,1024,193397,7084
9319,2228,7091,111829,16,20457,5530
9391,8920,471,619807,475462,231002,6926
9403,1174,8229,282091,59049,211476,8026
9463,8082,1381,56779,4,46734,1427
9601,9232,369,345637,4096,279032,7217
9679,6198,3481,696889,51880,65413,5513
9733,824,8909,116797,625,72271,7802
9739,7290,2449,175303,64,86611,7227
9781,4754,5027,58687,4,46865,4320
9811,4668,5143,176599,64,136277,8858
9883,3178,6705,415087,16384,413227,773
9967,4736,5231,179407,729,158731,8555
9973,6216,3757,119677,16,65314,2942
10069,1862,8207,120829,16,68719,7069
10069,8712,1357,120829,16,48159,2476
10093,2526,7567,302791,1024,221444,8104
10111,8194,1917,121333,625,18802,354
10141,7274,2867,486769,345098,244113,1548
10243,2474,7769,553123,262144,207057,1683
10243,3492,6751,553123,262144,513810,219
10243,3776,6467,553123,262144,501296,4007
10267,1544,8723,61603,4,12039,8770
10267,9224,1043,61603,4,50366,2327
10369,7586,2783,124429,16,114290,971
10501,10366,135,126013,81,64334,2332
10531,5684,4847,189559,64,164689,2627
10651,2344,8307,63907,4,8078,9849
10651,9014,1637,63907,4,44930,4180
10663,3864,6799,383869,147572,314559,5186
10663,9836,827,383869,147572,168084,7351
10687,10450,237,64123,4,479,1938
10723,5098,5625,128677,16,23298,160
10753,3764,6989,129037,16,21384,10459
10753,5464,5289,129037,16,62284,9645
10837,226,10611,260089,256,83468,1937
10837,2134,8703,260089,256,97320,9121
10891,9192,1699,130693,16,6011,7543
10903,1896,9007,65419,9,43715,5689
10957,2992,7965,394453,4096,474,5598
11047,8102,2945,265129,256,209116,1892
11047,9074,1973,265129,256,117541,8737
11059,10092,967,132709,16,14336,4544
11113,2414,8699,400069,100008,341951,3453
11113,5676,5437,400069,100008,227518,1298
11149,1986,9163,602047,262144,450905,4414
11299,3560,7739,135589,16,59360,2589
11317,6536,4781,543217,65536,346269,4974
11329,28,11301,271897,256,31237,1266
11329,6158,5171,271897,256,110593,10749
11353,2978,8375,136237,16,125810,4819
11437,2498,8939,274489,6561,24762,5851
11443,10322,1121,68659,4,13392,4941
11503,6350,5153,69019,4,63454,3266
11503,10212,1291,69019,4,22599,9006
11617,1680,9937,278809,256,231008,1574
11731,4158,7573,140773,81,3548,8347
11743,702,11041,70459,9,69422,9149
11821,1450,10371,141853,16,4873,4651
11821,11130,691,141853,16,87842,7891
11833,6758,5075,70999,25,18737,5857
11887,422,11465,285289,256,68885,11808
11887,11652,235,285289,256,237218,5338
11959,1534,10425,143509,16,68612,5771
11971,11504,467,143653,16,78086,2354
12007,1872,10135,72043,25,13735,8403
12007,3732,8275,72043,25,44322,470
12037,6136,5901,72223,9,8773,5212
12043,1186,10857,289033,256,163212,7864
12043,10428,1615,289033,256,74100,522
12073,11476,597,362191,202709,231895,7432
12109,8576,3533,290617,256,17682,1689
12157,2732,9425,437653,4096,228321,1278
12157,10048,2109,437653,4096,418846,3332
12163,764,11399,364891,1024,21221,3452
12163,4370,7793,364891,1024,163179,10823
12211,5310,6901,219799,729,55850,1668
12277,5144,7133,294649,6561,125719,11671
12277,7800,4477,294649,6561,86463,3619
12289,9748,2541,221203,64,88893,8748
12301,4080,8221,147613,16,138884,7610
12433,932,11501,149197,28561,146262,894
12433,8350,4083,149197,28561,123311,8683
12457,5492,6965,747421,301155,530544,11465
12511,2262,10249,600529,65536,439651,3864
12517,942,11575,225307,64,85405,12205
12517,4656,7861,225307,64,198854,10140
12553,10384,2169,451909,4096,289191,9758
12637,11832,805,227467,15625,194840,8595
12697,5432,7265,304729,256,277411,4991
12721,1330,11391,381631,1024,11343,7402
12757,7360,5397,76543,9,39178,7157
12757,10140,2617,76543,9,25848,3926
12799,7782,5017,153589,16,11237,6495
12841,3674,9167,77047,4,65583,12494
12853,3754,9099,385591,1024,289303,1373
12889,6116,6773,154669,16,34936,5747
12907,2022,10885,309769,256,132791,6270
12907,10664,2243,309769,256,37876,7507
12979,674,12305,934489,890903,713761,7900
13003,8164,4839,312073,256,51064,11211
13099,4184,8915,157189,625,10570,4333
13099,6160,6939,157189,625,50804,6559
13159,9452,3707,947449,670583,811849,1417
13177,5760,7417,79063,25,42360,4087
13183,12034,1149,395491,59049,295629,1403
13219,13110,109,317257,256,177281,3696
13297,678,12619,239347,64,225626,5714
13297,7012,6285,239347,64,49970,6549
13297,7274,6023,239347,64,31492,6034
13327,2952,10375,319849,256,232280,9881
13327,7904,5423,319849,256,72780,5146
13339,428,12911,560239,16384,21905,8163
13381,5068,8313,80287,4,54930,9501
13399,3292,10107,160789,81,40600,1348
13417,5884,7533,322009,6561,170241,4119
13537,7434,6103,81223,4,58528,10017
13669,5908,7761,574099,190177,544483,8928
13687,5882,7805,656977,65536,63372,13378
13687,13670,17,656977,65536,125016,9194
13693,11396,2297,328633,256,188981,10388
13729,1830,11899,823741,224835,699915,5106
13831,12590,1241,995833,843888,62795,8237
13903,2676,11227,333673,6561,47892,13063
13933,10660,3273,167197,16,142105,10137
13963,2272,11691,335113,6561,308273,12828
13963,2910,11053,335113,6561,221101,10268
14071,6626,7445,590983,16384,63871,455
14149,10624,3525,169789,81,96721,7886
14221,5246,8975,426631,1024,136658,12631
14251,6226,8025,855061,343847,577013,7593
14251,6806,7445,855061,343847,264999,3210
14323,11834,2489,171877,81,72224,6255
14341,1268,13073,172093,16,24518,8406
14389,938,13451,431671,162415,177386,4305
14419,10652,3767,605599,288903,58309,3193
14449,5874,8575,433471,1024,254667,6548
14449,10052,4397,433471,1024,4580,64
14461,9430,5031,86767,4,72270,5736
14533,6944,7589,1220773,1086169,963524,6205
14593,2270,12323,87559,9,85127,10798
14683,1620,13063,880981,167595,115081,4797
14683,6700,7983,880981,167595,44477,8325
14779,5080,9699,266023,729,14594,2095
14779,8440,6339,266023,729,200081,11881
14779,12522,2257,266023,729,59086,1953
14797,7936,6861,710257,65536,421675,8535
14797,8242,6555,710257,65536,14667,6313
14797,8882,5915,710257,65536,176572,11043
14851,7510,7341,89107,4,2574,482
14947,13084,1863,538093,531441,453580,8977
14983,11632,3351,89899,4,42174,6490
14983,13880,1103,89899,4,44082,658
15031,2658,12373,90187,4,4595,5084
15061,6354,8707,451831,59049,130328,6084
15073,766,14307,90439,25,65105,8584
15073,6128,8945,90439,25,42377,13259
15193,12200,2993,91159,4,27777,12677
15199,12916,2283,182389,81,134002,14268
15199,13642,1557,182389,81,23969,11768
15289,12678,2611,1559479,648520,823906,9272
15313,5706,9607,551269,4096,36004,3896
15331,6342,8989,183973,16,59426,13472
15361,11176,4185,184333,81,150540,9749
15373,9282,6091,184477,16,142848,7703
15373,12428,2945,184477,16,156905,3794
15493,10336,5157,92959,4,22800,14652
15493,11698,3795,92959,4,35808,12252
15541,10186,5355,652723,555575,39597,12892
15601,1080,14521,93607,9,12934,11275
15601,9340,6261,93607,9,17863,1052
15619,4286,11333,2155423,1229203,2015010,3141
15619,8160,7459,2155423,1229203,1508134,508
15619,9838,5781,2155423,1229203,2016674,12402
15661,1566,14095,93967,49,40739,13496
15661,11822,3839,93967,49,74391,8869
15679,7824,7855,376297,256,66200,14374
15787,2048,13739,94723,4,61067,12611
15817,14952,865,94903,4,69198,10603
15859,10074,5785,285463,729,219250,10527
15877,3710,12167,1047883,2772,293820,2424
15877,9030,6847,1047883,2772,243152,974
15901,12690,3211,477031,225005,196489,7374
15901,15824,77,477031,225005,327012,15021
15907,3308,12599,95443,9,77475,12597
15913,7474,8439,95479,49,84327,3098
16087,9972,6115,579133,4096,500081,7114
16189,11842,4347,194269,16,177489,14310
16273,12932,3341,195277,16,96066,8166
16273,16008,265,195277,16,94311,12205
16333,9204,7129,195997,16,182715,13813
16417,14754,1663,492511,1024,303963,6864
16447,10738,5709,296047,729,292193,2823
16519,4256,12263,495571,495350,275813,7552
16519,16504,15,495571,495350,45490,9817
16573,15728,845,99439,4,65876,13184
16633,16116,517,598789,531441,273515,5570
16633,16154,479,598789,531441,359999,1937
16651,2578,14073,99907,4,75862,640
16699,13046,3653,300583,117649,271892,14822
16699,15412,1287,300583,117649,286918,6832
16729,11210,5519,301123,117649,76738,979
16741,934,15807,100447,9,13604,2419
16759,16732,27,502771,212976,291710,12785
16879,4298,12581,202549,16,28714,16033
16879,11468,5411,202549,16,77647,4655
16879,13758,3121,202549,16,87299,11901
16921,4108,12813,101527,4,22307,6707
16921,8984,7937,101527,4,92927,16783
16927,2738,14189,304687,117649,138542,7840
16927,14244,2683,304687,117649,300012,5391
16981,4008,12973,203773,16,121069,2341
16981,13720,3261,203773,16,55572,2070
16993,9440,7553,407833,6561,52273,12903
17167,16568,599,309007,64,208874,5261
17191,8388,8803,722023,450831,453602,6137
17293,14970,2323,207517,16,166014,12712
17341,10988,6353,104047,4,46378,449
17341,12188,5153,104047,4,42678,2022
17377,15590,1787,938359,262144,374588,15542
17389,1988,15401,313003,64,98962,11640
17431,108,17323,209173,16,192359,191
17467,5886,11581,104803,9,73913,11221
17491,9336,8155,104947,25,94755,6094
17569,16240,1329,316243,15625,254236,8087
17713,4176,13537,106279,4,94738,6018
17761,11858,5903,213133,16,62289,14568
17761,12154,5607,213133,16,46776,8618
17881,13750,4131,1716577,1636469,973151,13912
17977,14320,3657,431449,256,390591,8843
17989,5616,12373,323803,64,113998,16286
18013,10022,7991,108079,9,11236,14572
18049,10022,8027,866353,65536,828709,8433
18217,17816,401,109303,9,75691,9075
18223,8886,9337,218677,16,29478,122
18301,10552,7749,109807,4,83731,2113
18397,2948,15449,331147,64,52221,74
18427,13442,4985,110563,4,77100,10370
18427,14574,3853,110563,4,29309,14280
18433,8916,9517,221197,16,13452,11920
18433,11340,7093,221197,16,91862,6472
18439,16380,2059,442537,6561,85928,2524
18457,7692,10765,1993357,487518,1924207,11605
18517,5006,13511,111103,4,36252,9994
18517,9284,9233,111103,4,44614,8027
18541,12358,6183,222493,81,213846,13809
18541,18504,37,222493,81,26277,17081
18661,5664,12997,559831,1024,161252,14478
18787,12966,5821,338167,729,115626,4036
18787,14088,4699,338167,729,167157,11078
18919,14978,3941,908113,65536,482808,15129
18919,15488,3431,908113,65536,223125,14013
19009,4596,14413,2851351,1638800,1144450,6838
19051,7640,11411,571531,49598,273370,6984
19087,13636,5451,916177,65536,712599,11943
19141,1522,17619,114847,4,50182,7505
19237,1160,18077,461689,6561,66749,12886
19237,9700,9537,461689,6561,323087,13997
19309,17648,1661,231709,81,167308,4221
19417,3904,15513,349507,64,79350,7107
19417,8948,10469,349507,64,165400,5588
19429,17920,1509,816019,702874,261457,18318
19471,18938,533,116827,4,32183,9261
19483,2886,16597,818287,16384,28903,15473
19489,8492,10997,350803,729,42488,10837
19501,11822,7679,585031,1024,113292,17661
19543,5328,14215,117259,4,76996,13064
19543,8572,10971,117259,4,27362,6505
19597,11796,7801,705493,531441,441961,9547
19681,16534,3147,354259,64,347835,15416
19687,11978,7709,708733,4096,394883,14147
19699,15338,4361,1063747,262144,321268,11943
19717,14276,5441,946417,65536,794970,10932
19759,4084,15675,1066987,303870,8575,9518
19819,5994,13825,594571,59049,480467,11861
19843,8988,10855,476233,6561,283432,13040
19927,13706,6221,1315183,248755,1151995,4533
19993,16154,3839,479833,256,376783,9549
20011,7994,12017,120067,9,104212,15126
20029,19416,613,240349,625,166330,14413
20107,6902,13205,361927,64,208259,11006
20143,9236,10907,483433,256,346509,1044
20173,7228,12945,121039,9,1670,13016
20269,3764,16505,1459369,724157,1306122,10988
20323,9230,11093,1097443,262144,179118,8315
20347,1994,18353,488329,256,78656,17536
20389,18506,1883,244669,16,33737,11988
20431,2318,18113,245173,16,223704,14523
20443,4664,15779,245317,16,82891,16465
20509,2374,18135,1107487,907526,531601,16264
20521,4218,16303,123127,49,45992,9329
20521,12086,8435,123127,49,93212,9100
20533,3302,17231,862387,16384,482263,788
20533,18332,2201,862387,16384,808141,17755
20599,12954,7645,617971,59049,509752,2620
20773,14218,6555,747829,531441,133799,16145
20887,10924,9963,375967,64,221368,19473
20929,17736,3193,251149,16,16009,3103
20947,12206,8741,125683,4,71680,16755
20947,15674,5273,125683,4,82815,14409
21001,5236,15765,252013,81,235405,18536
21019,17846,3173,504457,256,93278,2573
21031,13270,7761,378559,64,183298,2469
21121,8582,12539,380179,729,199148,14854
21157,5140,16017,126943,4,26098,10603
21169,2500,18669,1270141,1048576,500779,16326
21169,12700,8469,1270141,1048576,894665,6677
21211,6384,14827,636331,1024,353015,7111
21247,17652,3595,764893,548366,681128,14112
21283,1230,20053,510793,256,53678,17867
21391,9864,11527,128347,9,55787,10217
21391,19038,2353,128347,9,67243,6138
21493,3880,17613,128959,9,37074,10608
21499,15934,5565,257989,16,195982,4639
21523,10440,11083,258277,81,131928,14752
21523,18826,2697,258277,81,4982,8196
21559,15550,6009,517417,256,109902,12373
21589,4130,17459,518137,6561,64082,15190
21649,14502,7147,519577,256,437583,11413
21661,7418,14243,129967,4,73206,14805
21751,4868,16883,261013,16,144695,17657
21787,12628,9159,1307221,1048576,944592,15918
21859,13644,8215,918079,192574,327508,21448
21871,9750,12121,787357,4096,102670,10687
21961,898,21063,263533,81,259171,1899
21961,11624,10337,263533,81,82532,18432
22039,18396,3643,396703,64,328497,7549
22051,13024,9027,396919,64,285379,20223
22093,2352,19741,265117,16,200870,12274
22129,12400,9729,398323,64,312261,20101
22153,18564,3589,531673,256,373846,17472
22159,7426,14733,398863,64,50569,9839
22171,5178,16993,266053,16,20019,16605
22291,4012,18279,267493,16,97465,19039
22291,7564,14727,267493,16,18725,19808
22291,14654,7637,267493,16,59948,1049
22291,18058,4233,267493,16,15696,1390
22303,3104,19199,267637,16,30691,18009
22381,6606,15775,134287,4,54433,9466
22381,9868,12513,134287,4,2381,19719
22441,19680,2761,1346461,1048576,1309838,1997
22447,17106,5341,134683,25,91382,3384
22501,6598,15903,135007,4,81309,11012
22501,16856,5645,135007,4,45365,10972
22621,18116,4505,135727,4,97447,7563
22639,9238,13401,407503,64,406206,12956
22639,11656,10983,407503,64,318962,2859
22669,11376,11293,272029,16,54069,13142
22717,3220,19497,136303,9,24114,133
22717,7524,15193,136303,9,124056,2896
22921,8616,14305,275053,81,26908,12
22993,7580,15413,275917,16,93823,14567
22993,15312,7681,275917,16,183433,10075
23017,5286,17731,690511,1024,19509,22710
23017,16130,6887,690511,1024,673647,12474
23053,13736,9317,138319,9,71899,22852
23167,18212,4955,417007,729,17844,9272
23173,14824,8349,1529419,1135466,789543,19352
23251,13056,10195,1674073,1432033,1315817,16141
23251,13768,9483,1674073,1432033,270593,12650
23293,22102,1191,139759,4,133525,96
23311,5190,18121,419599,64,326703,22891
23473,10858,12615,140839,4,139222,6652
23557,16528,7029,424027,64,420677,7092
23557,18490,5067,424027,64,273635,890
23563,12426,11137,848269,4096,702953,21683
23581,14862,8719,282973,16,186332,4639
23593,18392,5201,283117,625,273704,11798
23629,212,23417,567097,93831,350933,15504
23677,14580,9097,1420621,580467,588597,9201
23719,1494,22225,2561653,573358,829574,21657
23743,11620,12123,284917,16,210106,6339
23743,16872,6871,284917,16,126310,12510
23743,16928,6815,284917,16,57904,3058
23833,4960,18873,285997,81,99526,2694
23887,11456,12431,573289,256,345304,3897
23911,15406,8505,143467,49,51784,18025
23917,10344,13573,143503,9,66789,12795
24133,16404,7729,1447981,1048576,711669,1763
24181,12234,11947,870517,531441,52218,19242
24337,24184,153,146023,9,67427,16467
24481,8798,15683,293773,81,292172,13138
24481,15294,9187,293773,81,174969,5894
24499,6678,17821,293989,16,98300,7752
24499,12962,11537,293989,16,275354,5140
24571,21380,3191,737131,1024,30108,14163
24631,2142,22489,147787,9,61289,10418
24631,11586,13045,147787,9,72185,11154
24691,19244,5447,148147,121,146748,11774
24781,17316,7465,1040803,619757,364682,9654
24877,12798,12079,597049,18290,571769,20216
24907,7698,17209,597769,6561,11643,1624
24943,18598,6345,299317,81,20781,17
24967,3100,21867,149803,4,12158,19480
25057,11160,13897,150343,4,135050,22507
25057,13818,11239,150343,4,1439,22324
25117,9080,16037,1356319,1033152,337106,13292
25147,20004,5143,150883,25,102457,6641
25183,62,25121,906589,268184,736019,17491
25183,8372,16811,906589,268184,906239,24427
25183,23284,1899,906589,268184,502145,1189
25243,19080,6163,757291,1024,670794,23041
25321,4130,21191,759631,1024,610462,5793
25339,22352,2987,304069,16,94781,21395
25411,17018,8393,304933,2401,143980,2184
25561,14976,10585,460099,15625,299232,8929
25621,20008,5613,768631,1024,288214,15914
25621,22692,2929,768631,1024,520232,6010
25639,15482,10157,307669,16,227970,13082
25657,14404,11253,923653,4096,445959,15992
25693,23012,2681,154159,9,108433,1362
25693,23016,2677,154159,9,86119,11201
25951,13804,12147,155707,9,129995,9622
25981,3160,22821,155887,4,72063,1771
26017,6888,19129,1404919,225276,953794,24987
26041,18478,7563,468739,64,412111,21268
26041,20034,6007,468739,64,297901,3053
26083,3768,22315,938989,531441,302242,24350
26083,10820,15263,938989,531441,431468,23748
26107,2972,23135,939853,4096,225282,16352
26107,14044,12063,939853,4096,399254,405
26107,14834,11273,939853,4096,96420,19372
26119,11146,14973,783571,1024,595373,14820
26251,3926,22325,315013,16,134722,22625
26263,9822,16441,157579,4,108910,18453
26347,21306,5041,632329,256,361082,10659
26371,9322,17049,158227,9,56025,4079
26371,20034,6337,158227,9,41701,9658
26407,25182,1225,158443,9,88740,12206
26431,20844,5587,475759,344284,218630,17946
26437,3176,23261,1427599,1412131,1130706,6013
26479,11384,15095,1429867,262144,996963,6575
26539,11430,15109,796171,1024,427136,22955
26641,15424,11217,1278769,468421,558792,12837
26647,20608,6039,1438939,262144,319335,24714
26683,16420,10263,1120687,300221,530579,6361
26731,9126,17605,160387,4,148860,24278
26731,23038,3693,160387,4,103532,8339
26821,14702,12119,1126483,16384,691417,4535
26881,12746,14135,322573,16,262245,20377
27043,19416,7627,324517,81,279839,17300
27061,16370,10691,324733,625,69829,4281
27067,4446,22621,812011,1024,191284,22264
27067,6278,20789,812011,1024,558135,12838
27259,11852,15407,490663,64,436079,17052
27277,24058,3219,1472959,262144,1210894,9252
27337,16272,11065,164023,4,33445,18695
27367,12196,15171,656809,256,347430,22247
27397,10856,16541,493147,729,12710,10114
27409,5584,21825,1151179,16384,530217,872
27427,24136,3291,2139307,417162,1211594,13188
27487,19330,8157,659689,256,533337,2783
27529,10616,16913,2147263,543711,8234,14651
27541,11042,16499,165247,4,114810,13348
27631,11936,15695,994717,4096,490600,4629
27751,6402,21349,499519,64,377090,26903
27763,20804,6959,2665249,698025,2321131,1220
27817,132,27685,834511,1024,137024,27815
27817,16146,11671,834511,1024,729170,15180
27883,22140,5743,836491,564224,475956,2077
27901,21468,6433,167407,4,96664,20753
27901,25392,2509,167407,4,93661,26633
27967,12334,15633,503407,64,333411,23284
28057,18952,9105,505027,15625,435696,26972
28099,19202,8897,337189,16,128192,10761
28201,114,28087,338413,16,18021,20656
28279,9612,18667,509023,64,411248,11345
28309,12622,15687,509563,729,123707,6004
28351,10544,17807,510319,64,280290,22371
28393,25330,3063,2896087,281100,409551,25666
28447,28422,25,512047,64,80841,9301
28537,17424,11113,684889,256,629447,2579
28549,17206,11343,685177,256,73313,11304
28579,11762,16817,342949,16,22289,19519
28603,13912,14691,343237,2401,99342,5061
28663,12548,16115,859891,1024,729565,10003
28663,22384,6279,859891,1024,481450,26650
28753,6058,22695,172519,4,101241,9282
28807,4770,24037,864211,742463,99626,8053
28813,25198,3615,345757,16,328090,11591
28837,1490,27347,173023,4,18532,12789
28837,22244,6593,173023,4,64053,16961
28843,2818,26025,173059,4,164355,12202
28843,28446,397,173059,4,62720,25398
28909,22728,6181,520363,64,269651,18153
29017,18986,10031,1044613,4096,876193,11684
29023,6900,22123,870691,1024,566352,23520
29101,1394,27707,1396849,65536,614952,3678
29131,4870,24261,1048717,4096,102591,9213
29131,16054,13077,1048717,4096,506681,5268
29137,7712,21425,699289,256,144403,15326
29137,13412,15725,699289,256,285830,27662
29167,14922,14245,175003,4,122016,16720
29167,21714,7453,175003,4,89094,28619
29179,1648,27531,3151333,2258859,2473606,2432
29179,23990,5189,3151333,2258859,597865,15157
29209,3282,25927,1226779,16384,375147,25127
29347,8058,21289,528247,729,151293,11190
29347,15304,14043,528247,729,343135,14379
29383,10352,19031,176299,4,166462,25330
29401,26956,2445,352813,16,95611,8014
29437,23052,6385,883111,59049,670820,10604
29473,5284,24189,353677,16,5567,8200
29527,22346,7181,885811,1024,627990,21467
29527,26086,3441,885811,1024,261603,917
29581,25118,4463,177487,4,9511,25393
29587,20582,9005,710089,6561,166796,11583
29611,18202,11409,532999,64,11346,14333
29611,18448,11163,532999,64,39577,7152
29629,10870,18759,355549,16,311488,23855
29641,25982,3659,1244923,1048200,1027854,4932
29671,8730,20941,1958287,277730,110342,8386
29671,15258,14413,1958287,277730,188058,2647
29671,27166,2505,1958287,277730,777091,25927
29761,14728,15033,178567,4,19145,15828
29833,3632,26201,357997,16,150319,13127
29851,26712,3139,179107,4,36420,2033
29959,6778,23181,359509,16,49555,2675
30133,3526,26607,180799,49,178449,27321
30211,2026,28185,906331,59049,494360,10950
30211,14238,15973,906331,59049,381582,16837
30211,22192,8019,906331,59049,165908,17722
30211,28882,1329,906331,59049,62477,8885
30223,8096,22127,906691,1024,239215,24684
30241,22608,7633,1270123,16384,717255,4705
30307,22214,8093,545527,117649,104044,22858
30319,4872,25447,363829,16,90350,18032
30367,1332,29035,728809,256,202112,29264
30391,10414,19977,2370499,734892,1231261,23464
30403,18944,11459,1276927,952188,1054181,7447
30403,20452,9951,1276927,952188,876957,9538
30493,29482,1011,914791,1024,789804,13658
30517,16392,14125,1098613,4096,979554,18299
30577,8352,22225,733849,256,546252,21276
30637,20560,10077,183823,49,510,11506
30637,26990,3647,183823,49,33394,6597
30643,14432,16211,1287007,16384,911233,10165
30649,17062,13587,367789,16,230220,17283
30649,18518,12131,367789,16,14189,14147
30649,27928,2721,367789,16,94848,3062
30757,20676,10081,553627,64,154913,3602
30763,1960,28803,738313,6561,245438,23066
30829,5284,25545,554923,729,537867,27717
30829,6566,24263,554923,729,521387,20316
30841,22308,8533,1295323,897000,1190027,24127
30853,21538,9315,740473,6561,171551,2937
30931,19862,11069,2041447,1977772,896499,5227
30937,22684,8253,556867,729,348081,5690
31033,11000,20033,372397,16,106696,20979
31033,24396,6637,372397,16,42402,15161
31069,1090,29979,372829,16,301038,27173
31069,18848,12221,372829,16,59731,718
31081,21714,9367,372973,16,110071,11467
31123,2068,29055,1120429,4096,112413,29937
31153,27402,3751,373837,16,360286,9120
31159,18558,12601,373909,16,255544,51
31477,25218,6259,188863,4,127747,19407
31567,10286,21281,568207,64,40731,1789
31573,20326,11247,189439,4,178508,24012
31627,3008,28619,2087383,19538,1106245,23879
31627,18208,13419,2087383,19538,136363,26254
31663,8434,23229,949891,59049,639962,9769
31771,864,30907,381253,16,125227,309
31771,7808,23963,381253,16,319842,21583
31873,4626,27247,1721143,262144,985899,29540
31873,25348,6525,1721143,262144,1401444,12522
31963,22410,9553,383557,81,41267,25478
31981,4416,27565,1151317,4096,410735,31436
32059,17554,14505,577063,64,397827,14365
32059,31590,469,577063,64,89811,834
32077,10642,21435,192463,4,155179,2687
32077,30104,1973,192463,4,61780,6046
32143,22580,9563,192859,4,93159,30771
32191,6474,25717,193147,4,105037,24325
32251,12974,19277,193507,4,91811,23836
32251,29044,3207,193507,4,176070,32136
32371,23336,9035,1165357,4096,525025,17309
32377,3782,28595,194263,4,40940,7786
32479,21178,11301,389749,16,216044,12551
32479,30280,2199,389749,16,313166,9784
32497,8100,24397,1949821,1048576,1518321,23168
32533,10748,21785,975991,1024,188303,12351
32533,27080,5453,975991,1024,694428,10680
32533,31956,577,975991,1024,564049,14436
32563,24510,8053,781513,256,397627,13089
32587,4934,27653,586567,15625,108181,23650
32749,698,32051,1571953,65536,72083,20049
32779,3062,29717,786697,390625,379513,22789
32797,2544,30253,983911,1024,70377,9190
32833,15196,17637,393997,81,220939,23824
32839,21200,11639,1379239,383050,807745,2153
32911,22810,10101,1184797,4096,686969,19526
32971,21378,11593,593479,729,366878,25263
32983,17526,15457,1385287,16384,716256,25944
33037,332,32705,198223,4,164301,27126
33049,2852,30197,1388059,618792,1230752,32711
33091,32324,767,397093,16,159438,27055
33181,12758,20423,995431,1024,424136,20208
33199,14240,18959,796777,6561,323300,11080
33199,27812,5387,796777,6561,750965,32
33211,2848,30363,199267,4,65227,14069
33289,16118,17171,798937,6561,701109,32715
33331,23112,10219,599959,729,397720,6236
33391,23026,10365,601039,729,177233,25329
33403,21518,11885,400837,16,254469,9632
33409,21726,11683,801817,6561,702897,27044
33427,11920,21507,601687,729,509449,23727
33547,30458,3089,603847,15625,349121,3992
33577,30352,3225,1611697,1142599,580923,6555
33589,13032,20557,604603,64,487671,13916
33589,15150,18439,604603,64,486292,8693
33601,24778,8823,604819,64,486102,30959
33619,16410,17209,806857,256,287535,5223
33757,19590,14167,607627,64,230412,316
33829,18508,15321,405949,16,314202,12446
33871,12018,21853,203227,4,117970,20531
33961,2932,31029,203767,4,196546,2542
33961,31700,2261,203767,4,165119,16993
34033,6094,27939,1020991,1024,734607,21689
34039,23798,10241,408469,81,311127,14076
34129,10750,23379,1023871,550786,444313,13772
34159,24970,9189,409909,16,358823,23558
34171,10386,23785,1435183,16384,725532,25730
34267,7500,26767,205603,9,32841,27424
34297,33838,459,205783,4,69144,7587
34369,30784,3585,618643,64,65356,16643
34381,19090,15291,618859,729,438331,32035
34429,16006,18423,1446019,444912,417553,34427
34537,2912,31625,828889,256,84936,24276
34591,5386,29205,207547,4,150156,4989
34603,17676,16927,207619,9,129720,16375
34651,2770,31881,623719,729,604426,4051
34729,12010,22719,1458619,16384,168413,14433
34747,14590,20157,1876339,894655,1684584,19387
34807,14782,20025,208843,4,184610,2970
34843,13390,21453,836233,256,507898,292
34897,3964,30933,1675057,65536,1090224,10211
34897,22376,12521,1675057,65536,1418792,9722
34897,25842,9055,1675057,65536,1388685,23680
34897,34642,255,1675057,65536,813901,7353
35023,140,34883,210139,25,3559,2648
35023,12720,22303,210139,25,61307,805
35023,22994,12029,210139,25,141876,14648
35053,17172,17881,210319,4,136296,30148
35059,15050,20009,1682833,65536,460015,1837
35083,21150,13933,210499,4,100997,27275
35089,11052,24037,2526409,1698648,187905,5394
35107,5616,29491,210643,4,141802,13087
35107,24620,10487,210643,4,65325,23841
35149,2750,32399,632683,64,5184,22461
35221,11158,24063,1267957,4096,1164586,2625
35227,1894,33333,1268173,4096,812252,6727
35227,3448,31779,1268173,4096,824880,675
35227,20986,14241,1268173,4096,1105185,14557
35281,30118,5163,3810349,1967986,338313,26614
35311,17936,17375,211867,4,129432,3266
35311,23980,11331,211867,4,110360,676
35317,9606,25711,635707,64,536862,18441
35317,18298,17019,635707,64,199058,20470
35323,15118,20205,2543257,1517674,2461788,10825
35407,30924,4483,637327,15625,83674,7861
35437,24358,11079,2764087,770776,1247244,9793
35437,33596,1841,2764087,770776,2357732,22167
35449,9016,26433,1063471,1024,371352,29242
35509,13468,22041,2982757,2970083,379658,2520
35527,20064,15463,639487,64,496643,10943
35533,14452,21081,852793,256,94289,23344
35593,11612,23981,427117,81,71571,34877
35617,17062,18555,1282213,531441,619468,15250
35671,18782,16889,642079,64,619839,33339
35731,29768,5963,1500703,16384,195301,24607
35803,9422,26381,859273,256,585439,26210
35803,21720,14083,859273,256,198710,11381
35803,30836,4967,859273,256,688113,12915
35839,34816,1023,1075171,1024,730736,6397
35911,14476,21435,1508263,16384,1288736,31232
35977,3466,32511,215863,9,11008,8111
35977,8664,27313,215863,9,67339,33195
36013,13320,22693,1512547,245328,1046428,5690
36037,35884,153,1297333,4096,1134699,31802
36097,3534,32563,866329,566827,606170,2327
36187,14168,22019,868489,6561,10704,12083
36241,17038,19203,652339,64,248334,12446
36433,16982,19451,218599,25,89562,13828
36433,22460,13973,218599,25,119800,24532
36451,19920,16531,437413,16,199682,31447
36469,25924,10545,437629,16,402421,6476
36523,16346,20177,1095691,1024,992901,36212
36541,18000,18541,3946429,308559,2368233,35881
36541,29492,7049,3946429,308559,806379,13269
36571,13012,23559,438853,625,434388,750
36607,23216,13391,1098211,1024,527575,19236
36607,24238,12369,1098211,1024,28097,24171
36607,28650,7957,1098211,1024,1002383,23872
36637,26092,10545,219823,4,116248,10199
36643,7538,29105,2418439,1813584,2217524,16513
36643,15094,21549,2418439,1813584,1553603,29331
36643,24418,12225,2418439,1813584,1516589,2002
36697,10614,26083,660547,64,267725,25893
36709,27100,9609,440509,16,300959,2143
36721,6436,30285,220327,4,215953,21233
36739,3790,32949,2204341,1048576,832610,33698
36739,29410,7329,2204341,1048576,1133567,9657
36793,19268,17525,441517,16,343128,23175
36919,13140,23779,1107571,1024,438687,1656
36919,31016,5903,1107571,1024,268881,13062
36979,35972,1007,443749,16,299098,134
36997,22596,14401,665947,729,579712,23900
37159,35162,1997,891817,256,610819,20703
37171,196,36975,446053,16,435935,25468
37171,19796,17375,446053,16,79858,145
37189,3952,33237,4908949,239963,3113549,1801
37201,278,36923,223207,4,90306,2034
37321,28252,9069,671779,729,465891,7982
37339,10376,26963,672103,117649,467387,11435
37369,22090,15279,672643,117649,505639,13795
37441,33726,3715,1123231,1024,1022437,9431
37489,29460,8029,3149077,763911,554840,28973
37537,27426,10111,225223,4,49108,19603
37549,5192,32357,901177,390625,891053,13055
37567,6590,30977,1127011,749537,946916,6139
37573,37398,175,2705257,545674,1269072,27973
37633,10380,27253,4290163,2873371,4246501,5230
37657,25324,12333,225943,4,55376,22605
37693,32582,5111,904633,256,11138,9484
37783,16272,21511,906793,390625,219681,32095
37879,13848,24031,681823,64,520157,20389
37957,16010,21947,227743,9,175777,13441
38053,5528,32525,1598227,16384,963674,27428
38053,23922,14131,1598227,16384,815697,26745
38113,18772,19341,914713,390625,269196,3945
38119,980,37139,686143,64,578412,1947
38119,35040,3079,686143,64,392812,2910
38197,19152,19045,1833457,65536,1709110,31441
38197,23812,14385,1833457,65536,21629,9299
38197,36832,1365,1833457,65536,1363941,7377
38653,37982,671,231919,25,193877,24684
38671,21102,17569,696079,64,632245,1283
38713,2174,36539,464557,16,304843,18055
38713,25724,12989,464557,16,271337,22643
38737,26068,12669,697267,64,583778,33288
38749,8774,29975,929977,256,22830,24466
38791,31906,6885,698239,64,673470,18493
38851,4058,34793,699319,64,256019,8131
38917,772,38145,934009,256,399449,5528
39019,19674,19345,1638799,16384,601715,98
39043,22202,16841,234259,4,86316,10197
39133,23810,15323,234799,4,47585,22080
39163,22368,16795,234979,25,117686,8560
39199,1288,37911,470389,16,68432,6199
39199,28404,10795,470389,16,369602,17262
39229,9076,30153,470749,16,118141,24813
39241,22202,17039,235447,9,19534,16204
39241,38838,403,235447,9,78570,21472
39343,12688,26655,944233,256,257989,8876
39397,21994,17403,1181911,1180431,697923,38496
39409,8388,31021,472909,16,227705,21379
39409,9438,29971,472909,16,28706,4178
39409,19082,20327,472909,16,321727,16924
39439,28498,10941,3076243,2507761,675057,5907
39439,30754,8685,3076243,2507761,2384090,36740
39451,27246,12205,236707,4,120033,29379
39541,23084,16457,1186231,59049,392865,28316
39607,12262,27345,712927,64,579352,15455
39679,12696,26983,714223,729,471988,20023
39709,9836,29873,1667779,16384,295229,1721
39727,8954,30773,238363,4,39286,12867
39733,30084,9649,953593,6561,503772,37514
39769,29342,10427,477229,2401,324699,15704
39799,22636,17163,716383,729,438612,19818
39829,28748,11081,3584611,1936039,2625914,27618
39841,15336,24505,717139,64,462406,13836
39979,4022,35957,479749,16,203490,113
40087,28396,11691,2645743,1548561,2096322,19710
40099,8270,31829,721783,64,38764,30481
40099,37530,2569,721783,64,503102,31139
40153,10344,29809,481837,16,187298,2935
40153,14550,25603,481837,16,26026,27010
40177,8394,31783,2410621,1048576,1034411,16313
40189,15400,24789,1929073,65536,1633372,12696
40213,25518,14695,965113,256,887861,36313
40351,12594,27757,1452637,531441,417479,5973
40429,11150,29279,970297,390625,606858,35662
40459,478,39981,485509,81,166888,18765
40531,33662,6869,729559,15625,366267,34196
40597,6286,34311,243583,9,203501,4159
40627,21798,18829,731287,729,446664,10981
40693,3046,37647,244159,9,3823,37418
40693,19122,21571,244159,9,229585,9376
40819,4964,35855,734743,64,150825,34472
40903,18600,22303,245419,4,27054,6827
40903,27340,13563,245419,4,119223,26030
40927,1338,39589,245563,4,128242,37131
41011,7226,33785,1230331,1024,749740,39632
41023,17576,23447,3445933,3098615,2329615,4593
41113,38350,2763,2960137,1976531,1734138,35824
41149,37496,3653,1975153,1568508,1251939,6179
41257,10582,30675,990169,256,28857,27843
41257,12758,28499,990169,256,841037,8143
41257,18106,23151,990169,256,881998,23396
41263,27816,13447,247579,4,95147,33197
41281,8842,32439,743059,64,236452,7465
41341,16464,24877,1240231,1024,220058,8473
41341,19774,21567,1240231,1024,949510,9379
41467,27192,14275,2239219,35602,1592808,20571
41479,26976,14503,3484237,149207,2046564,6690
41491,40848,643,746839,729,353920,26226
41521,13694,27827,249127,4,53732,31813
41521,18952,22569,249127,4,84926,16646
41611,9666,31945,1497997,4096,976743,1063
41641,348,41293,499693,81,299444,6333
41647,2922,38725,999529,256,873583,28474
41659,13884,27775,749863,64,726007,1425
41659,30886,10773,749863,64,238564,2019
41719,14724,26995,500629,16,451807,15940
41719,37508,4211,500629,16,175882,2087
41761,2944,38817,501133,16,286262,5630
41887,15750,26137,251323,9,145485,12512
41887,39688,2199,251323,9,102322,35105
41893,25118,16775,251359,4,150848,17218
41911,28726,13185,251467,9,248072,26576
41941,28342,13599,754939,729,283909,23094
42013,17498,24515,252079,4,225126,26390
42019,7410,34609,2269027,262144,2046761,41009
42043,1864,40179,5297419,4386823,2340638,1484
42043,15322,26721,5297419,4386823,4801495,533
42073,5636,36437,504877,16,464278,4059
42139,8144,33995,505669,16,92121,10526
42157,9474,32683,758827,64,720790,32870
42157,15992,26165,758827,64,392010,29529
42181,22952,19229,506173,16,20539,38738
42193,11850,30343,253159,4,65029,29427
42283,21456,20827,1775887,16384,1159850,9773
42307,8914,33393,1015369,256,938524,7658
42349,15120,27229,1270471,1024,855711,8396
42379,6606,35773,508549,16,269812,24622
42391,30074,12317,508693,81,189503,9607
42391,35978,6413,508693,81,254647,11122
42397,27698,14699,254383,9,46820,32171
42451,31340,11111,509413,16,484531,38035
42499,23404,19095,509989,16,116516,9799
42751,2184,40567,513013,625,291490,29119
42937,24356,18581,772867,729,76433,25065
42967,22286,20681,773407,64,643078,7950
42967,23438,19529,773407,64,771202,34798
42979,17448,25531,1289371,1024,436648,5799
42979,26158,16821,1289371,1024,1180597,3923
42979,38176,4803,1289371,1024,132790,16923
43117,2242,40875,258703,4,70647,19046
43189,21702,21487,1036537,390625,404704,36924
43207,19368,23839,2073937,1567981,391388,35890
43237,4988,38249,3891331,3625799,2131178,136
43321,24614,18707,1299631,59049,119932,7235
43441,7088,36353,260647,4,152957,17131
43543,500,43043,522517,16,146263,22617
43609,27840,15769,3663157,1024995,677784,18179
43669,29216,14453,1834099,16384,1599772,34876
43711,36298,7413,1835863,16384,1404020,2411
43717,42898,819,262303,4,199019,18011
43759,36062,7697,1837879,1107211,1750450,1669
43777,7182,36595,1313311,1024,145981,490
43783,7554,36229,525397,16,111002,18494
43951,5430,38521,6065239,5061117,1480985,38938
43969,24906,19063,791443,15625,76689,19772
44029,26920,17109,1320871,1024,1233486,37208
44071,29176,14895,793279,15625,26912,8743
44089,17336,26753,2645341,1048576,648397,13401
44101,17746,26355,529213,16,310105,33516
44131,12506,31625,264787,4,193707,43557
44179,20040,24139,1855519,16384,381889,12394
44203,22902,21301,3713053,1156007,1663173,18231
44281,19752,24529,2656861,1048576,1204263,1267
44371,1720,42651,532453,16,247727,40839
44389,19066,25323,532669,2401,225009,9565
44497,34030,10467,266983,4,159265,18346
44563,30530,14033,1336891,1024,136980,33736
44563,30714,13849,1336891,1024,1166190,1534
44617,27496,17121,2141617,65536,1284267,26141
44647,5874,38773,1071529,256,586678,23176
44701,22792,21909,268207,4,86815,4731
44839,11804,33035,1076137,256,1038572,23954
44959,37172,7787,539509,81,85293,2419
44959,42574,2385,539509,81,529421,13370
44971,16716,28255,539653,81,104743,35805
45007,31070,13937,2160337,65536,1698954,13707
45121,16422,28699,812179,729,700544,14773
45181,4162,41019,2168689,1841630,1521523,12951
45181,22542,22639,2168689,1841630,667071,8241
45247,24822,20425,271483,4,71851,32454
45289,41130,4159,1086937,256,453223,36028
45343,41104,4239,272059,4,13970,19465
45439,3052,42387,1363171,1024,1200705,25590
45523,14188,31335,2731381,1048576,356823,37800
45523,38572,6951,2731381,1048576,1256544,663
45541,37302,8239,819739,64,36254,41711
45553,25956,19597,1093273,256,159329,31999
45589,41434,4155,1914739,16384,862021,43257
45673,15298,30375,1644229,531441,1407688,35331
45691,12800,32891,274147,4,157790,41621
45697,28628,17069,1645093,531441,380771,39936
45697,39270,6427,1645093,531441,1517173,17097
45757,23736,22021,1647253,531441,1532624,3482
45757,27106,18651,1647253,531441,1227136,6550
45763,36174,9589,274579,4,75781,37908
45763,41380,4383,274579,4,47794,11615
45841,1482,44359,275047,4,35291,19704
45853,7512,38341,1925827,569862,828416,1099
45853,36398,9455,1925827,569862,1821478,32002
46099,2566,43533,1936159,16384,916995,18870
46099,15228,30871,1936159,16384,749556,44785
46261,15680,30581,277567,4,58660,9579
46309,17490,28819,833563,64,437666,40838
46309,19200,27109,833563,64,147456,14580
46351,3944,42407,2781061,1048576,1164941,5258
46399,21880,24519,556789,81,470298,17572
46411,27894,18517,835399,64,546467,43408
46471,16464,30007,278827,4,64826,13716
46549,2286,44263,1117177,256,437490,25524
46567,5030,41537,838207,64,362539,34726
46639,20952,25687,2238673,65536,191665,2192
46663,6108,40555,1119913,256,198839,4780
46687,4446,42241,2240977,65536,1012586,39228
46687,6164,40523,2240977,65536,763664,3333
46687,41122,5565,2240977,65536,1578713,36254
46747,30284,16463,841447,15625,827295,16016
46771,33042,13729,280627,4,209986,12790
46807,16358,30449,280843,4,19307,43220
46819,36116,10703,561829,16,547917,45011
46831,3136,43695,561973,625,291620,19239
46867,20306,26561,843607,729,717156,7919
46957,29204,17753,2817421,1048576,494504,43126
46957,46128,829,2817421,1048576,1683795,22972
46993,37750,9243,281959,9,148853,38266
47059,9244,37815,564709,81,278711,39067
47059,43812,3247,564709,81,185519,2717
47119,10394,36725,565429,16,133771,23022
47119,19718,27401,565429,16,518336,33567
47119,21684,25435,565429,16,372134,4769
47137,10064,37073,848467,15625,277835,32786
47149,43000,4149,4243411,158841,339674,251
47161,31084,16077,1697797,4096,922379,28009
47221,628,46593,566653,16,487916,36216
47389,47088,301,568669,81,179784,4595
47407,9770,37637,2844421,2368676,2390250,19646
47491,3750,43741,569893,16,267916,27575
47527,29536,17991,1425811,1024,1096833,4487
47533,37058,10475,285199,9,35422,22685
47569,19930,27639,1997899,16384,93563,25618
47569,41588,5981,1997899,16384,912895,8274
47599,34876,12723,3427129,3068700,1759362,15805
47623,31532,16091,571477,16,3631,44538
47659,43142,4517,1143817,256,906027,33658
47779,10700,37079,1146697,256,951277,43510
47869,31334,16535,574429,16,379999,10997
47917,31450,16467,287503,4,239166,45251
48049,22418,25631,864883,64,184986,39756
48163,8518,39645,288979,4,258242,44489
48163,41512,6651,288979,4,220733,18737
48187,40086,8101,4047709,3348978,3802957,16795
48259,46060,2199,868663,64,182466,46076
48271,13798,34473,2027383,16384,964324,39638
48271,43942,4329,2027383,16384,1745215,8215
48313,45468,2845,579757,81,325630,8517
48337,36414,11923,290023,9,96702,8158
48397,28982,19415,290383,4,176897,1512
48463,22884,25579,581557,16,549006,37879
48463,31586,16877,581557,16,574667,9361
48487,12942,35545,290923,4,119611,20181
48523,44794,3729,3202519,2778447,2216401,30717
48541,13826,34715,873739,64,863744,10687
48661,8188,40473,2043763,16384,1446670,45766
48751,28754,19997,1755037,531441,298436,2324
48751,34596,14155,1755037,531441,1329664,28017
48751,42518,6233,1755037,531441,1753160,24212
48751,47668,1083,1755037,531441,368606,12206
48799,25874,22925,1463971,1024,1439978,32308
48847,48776,71,879247,64,699779,10574
48859,16272,32587,586309,16,230168,21860
48871,29706,19165,879679,64,346975,32640
48883,5094,43789,2053087,1741061,466,40796
48991,18896,30095,1469731,59049,820837,5304
48991,19992,28999,1469731,59049,1331801,37387
49009,22924,26085,2058379,16384,1690755,24789
49069,10152,38917,2649727,262144,928371,23784
49117,10768,38349,294703,4,140879,15233
49123,47710,1413,1178953,6561,755740,14556
49177,11800,37377,885187,64,333978,26858
49207,37048,12159,885727,64,498762,5870
49297,13274,36023,4732513,2578005,1774182,44804
49339,17594,31745,888103,15625,396705,49127
49363,28762,20601,592357,16,450325,44213
49369,22576,26793,592429,81,249105,31787
49369,23958,25411,592429,81,356657,33519
49393,8070,41323,2074507,16384,1079198,32875
49411,2506,46905,2075263,16384,1304562,21770
49459,47980,1479,3857803,1526213,3519521,12034
49537,2598,46939,1783333,531441,1369737,12982
49537,38452,11085,1783333,531441,1100535,46168
49633,23366,26267,4764769,1910427,2660952,29572
49669,22924,26745,2980141,1048576,505569,17467
49711,36230,13481,1789597,4096,974193,12161
49789,35134,14655,2091139,600691,1365562,34944
49801,18914,30887,597613,16,205334,41116
49843,15860,33983,299059,25,186615,20364
49957,34606,15351,299743,9,223044,6465
49993,26692,23301,1199833,256,1177385,4904
49999,15406,34593,3599929,2377500,502922,40471
49999,26704,23295,3599929,2377500,1152971,24827
50023,29668,20355,1500691,1024,625536,18103
50047,46980,3067,1501411,1024,1049252,40065
50053,34998,15055,300319,9,272496,40292
50119,34128,15991,1202857,256,250825,21976
50359,6724,43635,604309,16,134580,26959
50377,45432,4945,2720359,262144,494368,10136
50383,10732,39651,302299,169,173140,24398
50461,4026,46435,302767,4,266221,12059
50503,11712,38791,303019,25,169920,20715
50539,20980,29559,2729107,262144,1395857,32017
50539,40894,9645,2729107,262144,630901,23076
50551,26730,23821,303307,4,92958,12870
50683,15886,34797,304099,4,22445,13398
50767,45918,4849,1827613,4096,1297868,45574
50821,40850,9971,1524631,1024,442748,46458
50839,2010,48829,1525171,1024,339221,43448
50857,37484,13373,305143,4,53641,331
50893,11318,39575,2137507,933140,917735,26929
50971,28174,22797,4587391,616552,3071509,22041
50989,7596,43393,917803,64,516348,1907
50989,46708,4281,917803,64,315852,41695
51031,41060,9971,612373,16,463905,19727
51043,5800,45243,306259,4,3661,45462
51043,42020,9023,306259,4,14322,18465
51151,42618,8533,613813,16,302253,35876
51151,44624,6527,613813,16,516356,13785
51157,35478,15679,920827,729,301540,18861
51169,34542,16627,1535071,555199,964534,33764
51193,13794,37399,1535791,1024,35159,51057
51199,39018,12181,1535971,1024,302968,15083
51217,4934,46283,1229209,256,474854,36577
51217,16004,35213,1229209,256,658142,7547
51217,25662,25555,1229209,256,648276,6659
51217,34492,16725,1229209,256,180805,40089
51307,9532,41775,307843,25,18016,17261
51349,13572,37777,924283,847278,512213,39202
51421,12122,39299,308527,4,71395,45620
51439,25766,25673,617269,16,519217,21048
51517,23654,27863,1854613,531441,1209039,33546
51577,38966,12611,1237849,6561,1008659,22997
51673,14594,37079,1240153,6561,164626,34983
51691,29344,22347,1860877,4096,735940,3973
51691,38262,13429,1860877,4096,229529,34975
51859,31836,20023,933463,64,398680,37240
51871,48568,3303,3423487,770817,2366669,29348
51949,50922,1027,2805247,262144,722076,4632
51991,28658,23333,623893,16,504923,4783
51991,31596,20395,623893,16,409919,21967
51991,48234,3757,623893,16,82916,19046
52009,37950,14059,1248217,6561,579112,29313
52021,27514,24507,936379,64,248661,51077
52051,46490,5561,936919,64,264510,45989
52057,9252,42805,312343,4,2119,5996
52069,8530,43539,624829,16,19331,19733
52147,18338,33809,1251529,6561,488934,15071
52177,38226,13951,3443683,2220113,2423157,11338
52189,10788,41401,1565671,1024,97555,8339
52189,25422,26767,1565671,1024,1349890,8512
52189,36166,16023,1565671,1024,932070,28043
52291,11498,40793,3137461,1065230,1238806,30614
52321,2438,49883,3139261,1048576,1599663,26182
52363,42870,9493,628357,16,532955,28792
52387,41572,10815,1571611,1024,938890,49573
52489,22666,29823,944803,64,17244,11092
52489,24434,28055,944803,64,542103,19659
52543,7544,44999,1261033,6561,185000,43545
52561,51646,915,630733,625,97395,37676
52567,47640,4927,946207,64,263028,27405
52627,18376,34251,3473383,720921,615138,42830
52627,24512,28115,3473383,720921,1436454,16349
52711,48866,3845,948799,64,473006,5885
52813,2354,50459,316879,4,118559,49506
52813,47994,4819,316879,4,141754,48301
52861,21306,31555,2537329,65536,2397962,47963
52879,35632,17247,1586371,1024,1546923,16262
52903,5928,46975,317419,9,268854,51942
52951,8970,43981,635413,16,522826,7986
52957,9512,43445,317743,25,286831,27663
52963,35318,17645,2224447,334075,1850779,50217
53047,9642,43405,954847,15625,158013,13516
53077,17634,35443,2866159,262144,304677,24872
53113,27938,25175,318679,4,292056,42990
53269,5514,47755,958843,729,241101,653
53299,25978,27321,639589,16,283515,45009
53353,36740,16613,320119,9,88932,3507
53359,37800,15559,2561233,2434650,278960,46323
53377,35788,17589,1921573,4096,163670,21487
53479,14968,38511,641749,625,412742,45492
53551,45910,7641,642613,81,594310,38700
53623,12628,40995,1286953,256,150853,20997
53653,39604,14049,2897263,1450360,1739726,45465
53773,16198,37575,3549019,645285,3009224,44644
53773,42656,11117,3549019,645285,55414,50016
53857,13756,40101,2585137,179200,392296,18659
53881,518,53363,646573,81,33673,44758
53899,3100,50799,2263759,421361,929066,42226
53899,15314,38585,2263759,421361,1566528,28699
53923,23646,30277,1617691,1024,449224,17615
53959,21798,32161,647509,81,359621,15439
53959,42704,11255,647509,81,565949,8931
54163,27168,26995,324979,4,287190,36862
54181,7906,46275,975259,729,286679,2422
54277,15698,38579,3256621,1048576,1023071,35814
54367,5118,49249,326203,9,186596,95
54367,48900,5467,326203,9,263438,24531
54469,37472,16997,1634071,59049,407338,7491
54469,50290,4179,1634071,59049,929400,51128
54493,26026,28467,1307833,256,623556,24815
54499,32482,22017,2615953,1191473,1581027,49045
54583,5550,49033,327499,4,129646,2114
54583,40828,13755,327499,4,128649,6502
54709,32918,21791,4267303,3099319,3042219,30014
54709,53942,767,4267303,3099319,103112,36711
54727,32974,21753,1313449,256,1158195,26998
54787,44634,10153,2629777,65536,564296,20740
54799,28256,26543,657589,625,319481,13363
54799,47020,7779,657589,625,423620,34999
54829,32304,22525,1644871,1024,1323412,6828
54907,1558,53349,10871587,1347527,7870164,16714
54907,52142,2765,10871587,1347527,7182823,2290
54919,12432,42487,4942711,1173537,879744,10271
54919,42138,12781,4942711,1173537,943155,36859
54949,49514,5435,2637553,65536,1679150,31583
55009,6526,48483,990163,64,262435,33872
55021,2620,52401,1980757,4096,542654,50730
55021,14328,40693,1980757,4096,1936448,22423
55021,32772,22249,1980757,4096,918071,45166
55021,51138,3883,1980757,4096,579703,41364
55057,30888,24169,991027,64,912737,12798
55201,9862,45339,331207,4,271050,42113
55207,36750,18457,1324969,6561,885389,26740
55219,698,54521,993943,15625,915521,28468
55249,6830,48419,1325977,256,721969,45249
55333,18756,36577,331999,4,289128,28542
55333,27734,27599,331999,4,74737,46093
55339,8042,47297,996103,729,786649,39824
55411,1258,54153,332467,4,11324,14384
55441,19486,35955,665293,16,340709,52860
55603,18538,37065,2001709,4096,1599947,37876
55609,19822,35787,667309,16,181867,48517
55609,27194,28415,667309,16,559781,51822
55663,54034,1629,7347517,6921081,1165689,52235
55681,7686,47995,1002259,64,856074,38088
55681,24464,31217,1002259,64,920926,23997
55717,38280,17437,1337209,390625,991237,47848
55807,7918,47889,334843,9,186719,1152
55813,44990,10823,1674391,1024,214918,21366
55921,13710,42211,335527,25,86950,38539
55921,21418,34503,335527,25,140718,31260
55927,21330,34597,1677811,1024,61432,10201
55927,23740,32187,1677811,1024,1444198,28132
55927,25268,30659,1677811,1024,374174,19479
55927,53758,2169,1677811,1024,1636541,22826
55933,15478,40455,2013589,4096,1981890,35733
55987,51648,4339,1007767,64,151102,11411
56053,7772,48281,1345273,256,1156117,39732
56149,2930,53219,1010683,64,61819,42219
56263,398,55865,1350313,390625,324912,22919
56263,17052,39211,1350313,390625,751028,18197
56377,42336,14041,338263,4,282760,37936
56401,5500,50901,338407,4,193593,41534
56401,44732,11669,338407,4,233953,51416
56401,52466,3935,338407,4,188929,41059
56431,16510,39921,2370103,500400,1695529,23875
56431,44132,12299,2370103,500400,764103,50975
56437,12760,43677,3047599,375416,2130866,51324
56479,6582,49897,2372119,16384,886672,41427
56503,1950,54553,678037,16,558491,43766
56503,2706,53797,678037,16,40860,39202
56509,29126,27383,3051487,262144,1723219,41771
56569,4938,51631,678829,16,375091,184
56569,37120,19449,678829,16,541814,9823
56599,22448,34151,1358377,256,683722,25896
56611,44860,11751,679333,81,320395,43310
56671,40080,16591,340027,4,247059,45989
56701,47538,9163,1020619,64,227301,13534
56731,32446,24285,340387,9,105465,24012
56767,5962,50805,1021807,64,649120,3932
56767,31296,25471,1021807,64,656039,53671
56767,36024,20743,1021807,64,515962,9597
56809,9820,46989,1704271,10659,1366499,33146
56809,56354,455,1704271,10659,1250894,42527
56893,8916,47977,1706791,1024,232602,16567
56941,16408,40533,341647,4,341331,5339
56983,2080,54903,1367593,256,120171,38229
56989,21764,35225,1025803,64,820952,6208
57037,20908,36129,1026667,64,1009381,37795
57193,14868,42325,686317,16,441746,54100
57241,56794,447,686893,16,433247,10381
57271,10614,46657,343627,4,263032,8328
57283,39802,17481,687397,16,605103,39438
57301,53394,3907,2406643,2376326,1207379,8141
57367,33914,23453,1032607,15625,692319,6773
57373,10762,46611,688477,16,227326,51576
57457,36564,20893,1378969,6561,992990,48510
57493,23272,34221,344959,9,4572,31035
57529,12826,44703,2761393,65536,1761887,51495
57649,55880,1769,1037683,64,987923,21264
57709,31074,26635,1385017,256,595050,22806
57751,29080,28671,1732531,59049,679226,53473
57751,41582,16169,1732531,59049,1003077,28132
57781,49050,8731,693373,16,565123,32517
57829,41470,16359,4857637,3600585,2985256,21420
57853,12506,45347,1388473,256,1248419,57109
57901,16278,41623,1737031,1024,1216334,20511
57991,14964,43027,1043839,64,670986,49528
57991,50336,7655,1043839,64,397368,32482
58027,29090,28937,348163,4,31291,52724
58111,41372,16739,2091997,531441,1624283,45077
58147,16016,42131,348883,4,69429,31590
58153,2240,55913,348919,9,94039,15490
58153,28738,29415,348919,9,14979,875
58171,7786,50385,698053,81,138107,55717
58171,14628,43543,698053,81,635916,8405
58189,39926,18263,2443939,999942,2247714,53255
58231,24128,34103,349387,9,1593,6863
58237,25654,32583,349423,9,35226,21471
58309,42492,15817,699709,81,458062,36019
58363,3984,54379,350179,9,163103,45525
58363,34730,23633,350179,9,334972,44672
58393,49768,8625,700717,16,595683,6902
58411,23348,35063,700933,16,537621,32701
58417,39498,18919,350503,9,66638,28754
58417,51544,6873,350503,9,146999,33003
58441,38326,20115,2454523,16384,552097,20481
58549,49926,8623,702589,81,688071,44194
58687,57222,1465,352123,9,27480,14833
58711,38428,20283,352267,121,182059,49561
58909,3780,55129,2827633,852527,38953,13324
58963,1912,57051,3184003,2156126,863946,58049
59011,48728,10283,1770331,1024,748857,1488
59029,15444,43585,1770871,911270,1682500,5860
59053,47564,11489,2480227,16384,1145542,14014
59083,14148,44935,708997,81,701873,22502
59107,10010,49097,354643,9,49595,5010
59107,44792,14315,354643,9,42840,755
59119,7072,52047,1773571,897770,1575396,15061
59221,20496,38725,1065979,64,336270,44144
59281,19530,39751,3912547,281757,3226083,34369
59341,11048,48293,712093,625,46949,15454
59341,14392,44949,712093,625,448184,15234
59509,19238,40271,4998757,1039489,3262406,1474
59557,52178,7379,1429369,256,273598,38607
59581,59502,79,1072459,15625,794889,50436
59611,34636,24975,357667,4,103646,11557
59611,48348,11263,357667,4,7557,31507
59659,33124,26535,715909,81,57252,42917
59671,38536,21135,1074079,729,246015,19495
60103,6924,53179,3966799,227505,1247710,4250
60259,30752,29507,723109,16,393718,31731
60271,39092,21179,2169757,531441,107729,14406
60289,20582,39707,5064277,4862739,342524,49835
60331,41152,19179,723973,16,299413,7492
60337,10810,49527,4706287,1220846,1355606,6595
60343,52252,8091,362059,4,15891,59639
60373,40280,20093,3260143,2723615,1942907,21014
60427,54288,6139,1087687,64,130958,51900
60493,57242,3251,1451833,256,696311,55002
60601,45400,15201,1090819,64,885724,21609
60607,14694,45913,1090927,117649,846397,17726
60637,19626,41011,2910577,65536,2758960,447
60757,26432,34325,364543,4,175529,21812
60811,33480,27331,1824331,1024,518182,3106
60811,43346,17465,1824331,1024,1116817,35170
60859,38122,22737,1460617,256,1005586,3660
60901,7634,53267,1096219,64,643825,17448
60913,19500,41413,365479,4,267666,42079
61099,29270,31829,733189,16,180926,29223
61129,4890,56239,1467097,256,717269,11474
61231,38284,22947,1102159,729,349880,10852
61261,6024,55237,1837831,59049,776634,51521
61261,40348,20913,1837831,59049,1424287,31915
61297,12576,48721,1838911,59049,1450616,46815
61339,3140,58199,1472137,256,712037,3650
61363,59604,1759,736357,625,70930,7876
61483,29624,31859,368899,4,68668,17624
61483,47644,13839,368899,4,24039,31646
61507,9736,51771,1476169,256,41302,29960
61507,25020,36487,1476169,256,508347,54410
61561,31010,30551,2216197,4096,1481884,30741
61561,56874,4687,2216197,4096,1079982,3587
61603,43444,18159,3696181,1285718,2075303,17872
61603,48024,13579,3696181,1285718,1672189,47727
61681,60146,1535,2960689,65536,2782574,58470
61687,22284,39403,1110367,64,1064777,11359
61813,53132,8681,370879,4,125491,16778
61819,5908,55911,5192797,3602809,759989,57088
61819,40548,21271,5192797,3602809,4463138,49107
61837,548,61289,5565331,3193032,1408575,20312
61837,2934,58903,5565331,3193032,2130902,58799
61879,1966,59913,742549,81,668932,37638
61909,47486,14423,742909,81,486967,39773
61933,19612,42321,2229589,4096,9310,13871
61933,25086,36847,2229589,4096,1229214,54594
61933,35850,26083,2229589,4096,598430,29345
61933,42442,19491,2229589,4096,1794150,32896
61981,46220,15761,3718861,1048576,2311476,18934
61987,34484,27503,1115767,64,14166,9145
62011,15920,46091,372067,4,75063,47605
62071,25476,36595,1117279,729,1040347,37837
62143,33480,28663,372859,4,219028,10985
62323,786,61537,1869691,1024,524205,34209
62323,31342,30981,1869691,1024,834732,57004
62323,52098,10225,1869691,1024,992843,35366
62347,26828,35519,374083,4,148291,2289
62539,1144,61395,1500937,256,781305,14934
62563,14334,48229,3753781,1048576,838442,33685
62563,52878,9685,3753781,1048576,80050,30281
62581,26030,36551,1126459,64,438287,61429
62653,21698,40955,2631427,16384,2525225,60315
62701,10040,52661,752413,625,248760,33929
62761,28706,34055,753133,16,184732,52180
62851,18582,44269,4902379,1926345,478482,35531
62851,50574,12277,4902379,1926345,2497956,39248
63031,19946,43085,756373,16,162319,52087
63103,12556,50547,378619,9,335237,27809
63103,42980,20123,378619,9,281822,27667
63199,19888,43311,2654359,16384,514961,61734
63241,8414,54827,758893,16,622405,43266
63247,368,62879,7589641,336106,1830461,32367
63277,20436,42841,379663,4,296317,44572
63337,60166,3171,1900111,1024,677821,14515
63367,21146,42221,380203,4,335480,48626
63397,7716,55681,380383,4,68482,51187
63397,43672,19725,380383,4,150938,21243
63409,38376,25033,8369989,6153841,3716565,28553
63487,22174,41313,4951987,2733033,1202677,44503
63493,11896,51597,6095329,4633731,3166160,8835
63541,56922,6619,2287477,4096,1204400,23355
63577,40828,22749,2288773,4096,157178,8413
63601,33762,29839,381607,4,2709,50000
63649,42586,21063,1527577,256,217651,22617
63667,8370,55297,382003,4,250665,1356
63667,57422,6245,382003,4,346371,32166
63691,48782,14909,764293,16,568705,24322
63697,146,63551,1910911,1571332,866006,9462
63697,1948,61749,1910911,1571332,1312124,11540
63709,34820,28889,1146763,729,444457,14143
63727,3126,60601,382363,9,200672,60709
63841,26016,37825,3830461,1048576,3634544,18184
63901,51478,12423,766813,81,197262,47488
63907,32908,30999,5368189,26006,490493,24509
63913,59242,4671,766957,16,57936,45681
63949,55140,8809,1151083,64,1108713,11255
63997,41698,22299,383983,9,329228,8985
64189,47294,16895,1155403,64,931246,4667
64189,59998,4191,1155403,64,392370,60236
64237,3930,60307,1541689,256,69581,16444
64381,15646,48735,772573,81,580378,58658
64513,63500,1013,6193249,1346355,4586956,13548
64591,58996,5595,1937731,1024,1791302,32726
64663,5074,59589,1939891,1024,1395837,46746
64663,23738,40925,1939891,1024,72946,9441
64663,44302,20361,1939891,1024,1046984,13054
64693,62500,2193,388159,4,288614,14605
64717,31942,32775,2329813,4096,1927715,8938
64747,45210,19537,388483,4,70172,25247
64849,48994,15855,5447317,1516923,306791,30725
64891,32312,32579,778693,81,342961,19190
64921,23586,41335,389527,9,321599,26235
65071,11600,53471,780853,81,338846,58189
65071,39920,25151,780853,81,142033,2916
65167,57614,7553,5865031,3873076,4486720,52298
65173,22584,42589,3519343,292759,2892515,32884
65203,35966,29237,391219,4,116003,24924
65269,5484,59785,4699369,2158950,802663,12514
65323,53682,11641,391939,4,61756,53961
65371,27902,37469,1961131,59049,1113598,800
65413,55810,9603,784957,16,352847,34034
65437,20206,45231,1963111,1024,857475,59778
65449,4704,60745,1963471,1911741,1421869,35657
65497,28434,37063,392983,4,90645,54349
65521,26316,39205,1179379,64,1106182,59119
65581,5554,60027,393487,9,241192,10204
65647,11886,53761,1181647,64,627073,5400
65713,35192,30521,2759947,16384,91462,15367
65719,56848,8871,5126083,469785,2681910,63743
65761,61648,4113,789133,16,630073,41152
65839,18400,47439,1185103,117649,258623,64196
65899,39658,26241,1581577,6561,1177889,47905
66301,35838,30463,397807,9,333521,43849
66301,38100,28201,397807,9,1193,4973
66337,53548,12789,398023,9,170872,19421
66361,23684,42677,1990831,1024,506280,59005
66361,40010,26351,1990831,1024,76957,32562
66373,6512,59861,1592953,6561,1143898,1153
66457,59004,7453,1196227,729,891660,43389
66499,8120,58379,3989941,1048576,1699797,53832
66523,32510,34013,1995691,1024,692711,33075
66529,10906,55623,1596697,256,964077,25066
66541,55776,10765,1197739,64,381932,47490
66697,780,65917,4402003,4194304,4176144,38361
66697,45048,21649,4402003,4194304,2747481,33187
66733,46308,20425,3603583,262144,454916,59583
66739,45242,21497,9209983,5510137,3674613,7462
66751,26622,40129,2002531,1024,54044,30135
66889,50108,16781,1204003,729,107026,61892
66889,63226,3663,1204003,729,63552,15813
67003,7414,59589,2814127,2488289,2687366,3995
67021,1576,65445,4021261,1048576,2249594,55059
67021,56070,10951,4021261,1048576,3021187,5147
67021,61526,5495,4021261,1048576,1323660,55342
67141,61420,5721,402847,4,75352,25438
67153,39868,27285,2014591,59049,77592,61834
67219,13430,53789,5243083,4191868,2938338,12875
67339,6586,60753,1212103,64,575133,11549
67369,40472,26897,3637927,1800227,3436666,8505
67399,25702,41697,808789,16,651001,57290
67399,43088,24311,808789,16,107143,11687
67429,33080,34349,2832019,1950950,2800059,44810
67429,42296,25133,2832019,1950950,452441,16374
67489,14426,53063,809869,16,91027,26131
67537,11224,56313,2431333,4096,1713803,12747
67651,57314,10337,1217719,64,724357,55097
67807,54480,13327,2034211,1024,931740,50108
67843,41336,26507,407059,4,24434,31791
67927,15926,52001,3260497,65536,1156243,60350
67939,53432,14507,5299243,4051739,3009332,23868
68053,30728,37325,3674863,262144,407486,34027
68059,33560,34499,816709,16,117201,14089
68113,34974,33139,817357,16,363931,46682
68161,6208,61953,817933,16,354750,40489
68209,42110,26099,818509,16,520134,61278
68281,47080,21201,819373,16,200980,19234
68311,56210,12101,409867,4,154687,9615
68329,45674,22655,5329663,313065,5227180,62256
68437,6974,61463,410623,4,157042,19316
68437,43350,25087,410623,4,204213,53015
68443,33420,35023,410659,4,260002,9265
68521,12786,55735,411127,4,301449,3436
68611,8276,60335,411667,4,219890,40714
68659,12640,56019,4119541,1652715,961213,16143
68743,17062,51681,2474749,4096,2082252,30274
69031,61572,7459,2070931,1481901,176574,24216
69403,15884,53519,416419,9,321722,27908
69427,40932,28495,2499373,1701444,498745,66640
69439,43958,25481,833269,16,737177,50320
69439,45496,23943,833269,16,796106,67000
69481,22730,46751,416887,9,235249,30548
69493,63466,6027,1667833,6561,1196722,1153
69697,5502,64195,3345457,2901237,486297,29611
69829,21342,48487,1256923,64,732312,9394
69877,39220,30657,1257787,729,1147700,57438
69877,46858,23019,1257787,729,1117749,43787
70003,19994,50009,2940127,16384,1366925,20744
70117,43698,26419,1682809,6561,620402,10378
70141,32172,37969,7575229,4574477,48834,21028
70183,5112,65071,3789883,262144,3102137,67126
70249,17080,53169,1685977,256,285489,2852
70309,24166,46143,4218541,1048576,259758,38800
70351,8832,61519,2110531,59049,1649725,25849
70351,18048,52303,2110531,59049,1725093,53016
70393,74,70319,844717,16,204870,68157
70423,18560,51863,1690153,256,556303,57972
70459,6012,64447,6341311,2060265,3593398,15440
70489,48150,22339,1268803,64,571227,27619
70537,13800,56737,3808999,262144,940500,46494
70549,11300,59249,846589,16,197394,40847
70549,23200,47349,846589,16,580749,40128
70657,38592,32065,1271827,729,163382,28070
70663,15208,55455,1695913,6561,918408,10125
70717,1068,69649,3818719,1729870,2765641,40584
70717,27726,42991,3818719,1729870,3743161,48387
70729,65500,5229,3819367,1664422,1528364,51342
70753,46140,24613,424519,4,309694,68412
70843,14818,56025,425059,4,269737,24261
70843,64808,6035,425059,4,213998,48374
70849,7288,63561,850189,16,267556,12304
70867,38684,32183,6803233,2620098,1630883,16162
70879,8284,62595,1275823,117649,577379,43300
70891,20556,50335,1276039,15625,1223025,45570
70891,56654,14237,1276039,15625,296767,63861
70921,19926,50995,1276579,64,1221333,37759
70951,24414,46537,851413,16,321516,51250
70969,45248,25721,7664653,5862591,1523372,54666
70969,45566,25403,7664653,5862591,6699974,57059
70999,42150,28849,2129971,1024,1864649,2691
70999,47530,23469,2129971,1024,1813709,3910
71059,62622,8437,2131771,1024,1112640,60880
71143,59198,11945,426859,9,210641,6477
71161,11356,59805,853933,625,213243,66060
71161,27246,43915,853933,625,826368,28551
71161,71028,133,853933,625,460672,70865
71191,54808,16383,1281439,729,1074455,24343
71233,22172,49061,1709593,256,1461566,9919
71257,54088,17169,1282627,64,657791,5626
71293,23288,48005,2566549,4096,1246387,42271
71341,35974,35367,428047,4,179789,33099
71347,17604,53743,428083,169,411260,11232
71347,19204,52143,428083,169,120587,60809
71347,67936,3411,428083,169,322679,22032
71419,19856,51563,857029,81,12804,14941
71473,45880,25593,1715353,390625,1059200,33805
71551,37714,33837,2146531,59049,2081018,4973
71563,30090,41473,858757,625,834781,48229
71569,69386,2183,2147071,59049,262870,15821
71593,4956,66637,4725139,4194304,2991265,63716
71647,20342,51305,4298821,1048576,4050630,58177
71713,12164,59549,430279,4,383395,10971
71713,40300,31413,430279,4,112459,69232
71881,38682,33199,431287,4,324007,37404
71887,16552,55335,1293967,64,1111698,25955
71899,44246,27653,862789,16,188255,39394
71899,62152,9747,862789,16,227598,17776
71941,46356,25585,1294939,64,999789,14496
71947,786,71161,1726729,584614,755324,70669
71947,27264,44683,1726729,584614,319871,39910
71971,28898,43073,4750087,1984887,73480,3351
72031,30772,41259,2160931,1024,2027379,23742
72043,63540,8503,1729033,390625,574516,57001
72073,11598,60475,2162191,1024,1883898,5998
72139,32072,40067,2164171,59049,1719617,21004
72139,51440,20699,2164171,59049,603874,63499
72223,18266,53957,1733353,256,542130,69188
72277,6246,66031,433663,4,38764,70527
72337,528,71809,2170111,1024,1769898,69318
72481,51802,20679,869773,81,289140,32910
72481,67386,5095,869773,81,71066,54756
72559,48236,24323,2176771,1024,856125,46557
72577,44040,28537,1306387,64,118583,7293
72673,35492,37181,872077,16,334664,44897
72679,6374,66305,872149,16,55600,64408
72733,33646,39087,436399,4,43868,29646
72739,34572,38167,3491473,65536,1016251,60734
72739,40050,32689,3491473,65536,3020704,10618
73009,34792,38217,1314163,64,228850,42359
73039,13132,59907,1752937,256,1520489,16669
73237,17658,55579,1318267,64,312762,28101
73303,2730,70573,3958363,262144,279836,46045
73303,28876,44427,3958363,262144,2460313,44573
73351,35334,38017,3080743,16384,1549640,18793
73363,30352,43011,440179,4,263384,16407
73417,16596,56821,2202511,1024,201912,70623
73453,50418,23035,881437,16,4873,22943
73453,67960,5493,881437,16,30936,63745
73459,22218,51241,881509,16,77367,52876
73477,22594,50883,440863,9,258062,58926
73651,25364,48287,441907,4,354043,22627
73651,41454,32197,441907,4,115503,23078
73651,60988,12663,441907,4,240930,11679
73699,40172,33527,4421941,1048576,357843,66453
73699,47346,26353,4421941,1048576,3771534,54861
73699,67192,6507,4421941,1048576,129522,39543
73771,27830,45941,3098383,16384,2696618,12902
73771,66006,7765,3098383,16384,956795,16152
73771,69658,4113,3098383,16384,536106,9072
73783,66492,7291,442699,4,147623,11072
73849,71134,2715,886189,2401,557860,33722
73897,11760,62137,6650731,2974133,4437700,72603
74017,27406,46611,3996919,262144,2725415,62932
74047,29816,44231,1332847,64,1241226,7613
74071,61132,12939,4444261,738940,1508075,47464
74101,2198,71903,444607,4,426211,56034
74131,42976,31155,4892647,4194304,619551,73188
74161,32700,41461,444967,4,28441,44481
74167,40390,33777,1335007,15625,1198552,30695
74293,6060,68233,2674549,4096,1250331,32989
74317,6252,68065,3567217,65536,2790206,69586
74317,64424,9893,3567217,65536,1229413,57084
74353,51812,22541,892237,81,800492,57546
74413,49428,24985,1785913,256,352139,46139
74419,56172,18247,893029,16,257469,33970
74551,74224,327,894613,81,390649,63956
74623,70832,3791,4477381,1048576,3766161,35725
74707,41266,33441,1344727,64,1317541,41727
74707,68970,5737,1344727,64,1103512,40670
74731,28586,46145,448387,9,232187,7687
74821,13116,61705,448927,9,423920,4538
74929,67606,7323,899149,81,672929,51823
74941,69054,5887,1348939,64,1215685,12437
75109,3226,71883,901309,625,495526,30575
75109,63036,12073,901309,625,208033,74604
75133,3918,71215,450799,9,352286,26445
75133,36912,38221,450799,9,86389,36920
75133,42592,32541,450799,9,135593,58489
75169,57944,17225,902029,81,724013,26266
75169,61056,14113,902029,81,32694,74469
75211,38156,37055,3610129,65536,3545228,25701
75211,47128,28083,3610129,65536,3370682,49138
75289,70686,4603,5872543,2510891,2281115,5754
75307,72998,2309,2259211,728781,1702899,21238
75553,65992,9561,2266591,1024,2164971,34153
75571,73354,2217,1360279,64,76379,32901
75577,59726,15851,6348469,1799758,663275,24588
75619,49652,25967,4083427,262144,321475,66377
75853,15604,60249,2275591,59049,1284496,2658
75853,59272,16581,2275591,59049,1674912,530
75883,30640,45243,4097683,262144,1341196,66158
75883,37060,38823,4097683,262144,13362,321
75883,60810,15073,4097683,262144,3020526,3782
75931,4394,71537,911173,16,29033,62911
75967,45868,30099,5925427,1929167,2073805,37611
75967,55326,20641,5925427,1929167,4241347,11553
75967,60814,15153,5925427,1929167,578812,74837
75997,25382,50615,2279911,1024,1318774,42466
76081,57000,19081,912973,16,543901,56054
76123,29532,46591,2283691,1024,1541620,61332
76129,42640,33489,1370323,64,1146811,64419
76147,40180,35967,4568821,1048576,2371284,73800
76147,73264,2883,4568821,1048576,3159233,33213
76213,9492,66721,457279,4,145783,58646
76213,64154,12059,457279,4,159,3233
76213,68572,7641,457279,4,300052,7378
76231,72016,4215,2744317,531441,2616303,18048
76243,8556,67687,457459,4,206744,40256
76243,12184,64059,457459,4,126427,45076
76303,56746,19557,1831273,256,1685012,28606
76333,66714,9619,1831993,256,60676,27007
76519,38880,37639,9182281,6936274,6692535,32233
76519,63784,12735,9182281,6936274,2135867,51721
76537,6706,69831,459223,4,245864,18025
76543,58798,17745,2755549,4096,1802007,1819
76579,51396,25183,918949,16,301767,43976
76579,52524,24055,918949,16,523665,10493
76603,51748,24855,459619,4,265227,22551
76717,63450,13267,5983927,256231,3743422,25520
76777,21702,55075,4145959,1846302,2836688,527
76777,40698,36079,4145959,1846302,171955,37179
76819,25060,51759,4148227,262144,3213891,13241
76819,35720,41099,4148227,262144,2449766,56545
76819,41840,34979,4148227,262144,508212,47010
76831,35436,41395,460987,4,224134,47832
76963,58778,18185,3232447,16384,2480203,3139
77041,18128,58913,924493,625,366312,42576
77269,8316,68953,927229,16,359651,67809
77269,20092,57177,927229,16,546875,14988
77269,40150,37119,927229,16,349721,29036
77323,33202,44121,3247567,16384,1550330,442
77359,40672,36687,1392463,117649,705467,75454
77377,24262,53115,464263,4,130803,2660
77377,33088,44289,464263,4,366489,35943
77377,68818,8559,464263,4,204591,67995
77419,32272,45147,929029,16,29682,4935
77491,31422,46069,2324731,1024,416665,67737
77551,53926,23625,2791837,4096,2780802,19124
77551,59050,18501,2791837,4096,69156,29192
77563,22636,54927,465379,4,163977,54132
77569,2982,74587,4188727,262144,2758783,47299
77569,4806,72763,4188727,262144,1635560,24315
77569,55994,21575,4188727,262144,3473389,50063
77611,47348,30263,1396999,64,1187170,42514
77647,65204,12443,3727057,683525,2482515,3126
77659,47632,30027,6523357,977819,273545,54705
77719,69494,8225,3264199,1518770,2837524,41207
77719,69826,7893,3264199,1518770,844014,9814
77731,62780,14951,2798317,4096,2270753,30196
77773,18258,59515,2799829,531441,889045,14144
77797,75656,2141,4667821,1048576,3021644,37277
77839,50144,27695,934069,16,320660,60400
77839,72542,5297,934069,16,68703,76787
77863,62852,15011,2335891,59049,14094,30444
77893,33448,44445,1869433,6561,160153,24182
77929,31332,46597,935149,81,428299,68812
77977,65374,12603,1871449,256,1106038,69241
78049,21268,56781,1404883,64,623730,32735
78157,57922,20235,1406827,729,751579,24361
78193,5000,73193,9383161,2204957,7025328,71106
78229,39572,38657,1408123,64,1183675,16216
78259,25346,52913,939109,16,745904,69988
78277,67964,10313,1408987,64,778971,16638
78283,46740,31543,2348491,1024,2197246,30673
78301,23832,54469,939613,16,882383,27317
78307,74750,3557,2819053,4096,153827,17690
78427,28246,50181,2352811,59049,1536728,10553
78439,66254,12185,1411903,15625,1098293,7640
78511,75028,3483,3768529,65536,849769,35316
78643,31982,46661,1887433,256,911014,73936
78649,59046,19603,1887577,256,1244967,75655
78649,63332,15317,1887577,256,1228866,33809
78691,32382,46309,2832877,4096,2562404,40513
78787,26508,52279,1418167,64,1122183,27106
78787,51752,27035,1418167,64,901119,30939
78787,66056,12731,1418167,64,46237,19527
78919,24632,54287,4261627,262144,9803,64207
78979,66628,12351,2369371,1024,2172410,16975
79063,66320,12743,474379,9,406711,19844
79111,40850,38261,474667,9,406892,49909
79159,36684,42475,3324679,16384,2324922,22708
79159,41048,38111,3324679,16384,44443,57988
79231,5886,73345,6180019,5308674,1829842,2460
79273,19812,59461,475639,4,48695,87
79273,52800,26473,475639,4,470043,22076
79279,13426,65853,2378371,1024,916238,27214
79309,11732,67577,1427563,729,1015025,58820
79333,34340,44993,951997,16,681021,3117
79357,21422,57935,476143,4,226873,52720
79411,64956,14455,476467,4,280264,72974
79531,74116,5415,2385931,1024,1968383,65046
79549,11530,68019,2386471,1024,2143878,49695
79579,25038,54541,1432423,64,601999,39644
79621,788,78833,477727,4,41898,38128
79621,13196,66425,477727,4,221911,63527
79627,66544,13083,4777621,1048576,2904581,21469
79633,10152,69481,3344587,1438382,2179604,49318
79669,22750,56919,2390071,205341,2372712,73942
79699,52588,27111,4781941,1048576,4091724,71823
79801,53806,25995,3351643,1431326,781916,37665
79801,58350,21451,3351643,1431326,1962891,32742
79813,35662,44151,478879,4,424840,34368
79903,60840,19063,479419,49,84041,48433
79939,20222,59717,959269,16,51748,57155
79999,22094,57905,3359959,16384,244164,29522
80071,47402,32669,480427,9,91237,23307
80107,39360,40747,2403211,152781,2220390,12706
80107,56886,23221,2403211,152781,481858,79732
80167,6970,73197,481003,4,14775,74131
80239,53648,26591,962869,81,538185,49402
80251,3348,76903,3852049,65536,1564226,1012
80263,50316,29947,2407891,1024,1465646,37253
80287,13038,67249,4817221,1048576,2058371,31697
80287,74042,6245,4817221,1048576,136867,30556
80329,66152,14177,1927897,6561,1273957,84
80407,23880,56527,2894653,4096,2834175,50544
80527,30930,49597,483163,25,309611,55451
80629,60812,19817,3386419,16384,244889,51413
80671,43096,37575,484027,4,421979,69317
80677,44076,36601,6292807,4180794,3497585,76910
80713,13516,67197,968557,16,228956,45547
80713,76462,4251,968557,16,86062,47560
80863,2728,78135,1940713,6561,448320,2964
80863,27840,53023,1940713,6561,1330770,51696
80917,56986,23931,5340523,4194304,3634308,32373
80917,61236,19681,5340523,4194304,1395949,51607
80929,49466,31463,971149,625,94884,53050
80989,11430,69559,1457803,64,631154,43333
81001,25818,55183,1458019,64,1317011,79453
81043,35448,45595,2431291,1024,1532602,49334
81223,45754,35469,2924029,531441,151570,78110
81283,6568,74715,4876981,4619967,2972400,23059
81283,56774,24509,4876981,4619967,753448,12445
81331,17688,63643,2927917,4096,2511062,42031
81343,41482,39861,976117,2401,660777,74362
81349,18174,63175,1464283,64,990501,31788
81349,51588,29761,1464283,64,1285718,71220
81421,42482,38939,2442631,1024,2120039,34021
81439,30710,50729,977269,81,197929,64492
81463,27850,53613,488779,4,469536,28396
81637,74370,7267,489823,4,13217,16783
81649,25290,56359,2449471,1024,34948,5618
81703,4254,77449,4411963,3579708,4197460,2356
81799,9952,71847,4907941,2146291,1610028,23171
81817,3340,78477,6872629,402925,5357984,35215
81817,53176,28641,6872629,402925,5132602,33296
81847,78560,3287,491083,4,292311,33626
81919,47440,34479,5898169,4980878,1310020,29773
81919,48932,32987,5898169,4980878,235162,53460
81919,63166,18753,5898169,4980878,4829611,50057
81919,74452,7467,5898169,4980878,2114628,75527
81943,56516,25427,983317,16,141139,68593
81967,8066,73901,2459011,1024,516994,31380
82009,47080,34929,6396703,3141834,5854117,80700
82021,32578,49443,984253,16,740482,27913
82039,81392,647,1476703,64,490139,34505
82129,34138,47991,2463871,1024,906709,66834
82129,41430,40699,2463871,1024,225124,34382
82129,65514,16615,2463871,1024,1975428,69585
82129,67452,14677,2463871,1024,1751958,76691
82153,37142,45011,2464591,59049,1334708,51339
82339,59758,22581,988069,16,816445,43175
82393,40336,42057,494359,4,165456,65565
82471,5622,76849,1484479,64,739095,71230
82531,66794,15737,1485559,64,1101884,51681
82549,13144,69405,990589,2401,574510,32305
82549,74100,8449,990589,2401,968879,70146
82591,7526,75065,2973277,4096,203511,20470
82591,15920,66671,2973277,4096,922118,55631
82633,63330,19303,495799,4,485846,39973
82651,22548,60103,3471343,16384,2926579,22417
82651,38760,43891,3471343,16384,1923623,78068
82651,80320,2331,3471343,16384,1271772,3640
82723,69154,13569,496339,25,396021,25169
82759,48256,34503,1986217,256,1715096,40146
82813,3562,79251,3478147,16384,988591,13462
82837,50144,32693,1988089,6561,1145865,22605
82981,24226,58755,1493659,64,550048,77542
83023,16780,66243,6973933,3426002,1309395,37706
83047,53466,29581,5481103,1744934,1672074,63533
83071,45374,37697,1495279,64,93520,38096
83071,45896,37175,1495279,64,994007,40978
83071,71248,11823,1495279,64,574020,70150
83269,32920,50349,1498843,64,820721,79368
83431,42188,41243,500587,4,268843,41499
83437,66512,16925,5506843,4194304,2845597,53306
83641,31056,52585,1003693,81,12090,69982
83653,59040,24613,3513427,16384,1042299,46058
83701,48630,35071,1506619,64,345289,47948
83773,60226,23547,2010553,6561,128970,7060
83791,750,83041,1005493,16,943006,11437
83833,39262,44571,2514991,1024,1641669,24205
83857,26874,56983,1509427,64,821940,44316
83857,55470,28387,1509427,64,1020169,47189
83869,67496,16373,1509643,64,628303,59520
84061,77468,6593,3026197,4096,2184350,54487
84121,28134,55987,504727,169,359844,26631
84127,62018,22109,9085717,4199065,671667,41897
84127,75902,8225,9085717,4199065,6097406,27202
84223,10660,73563,505339,4,387405,78950
84223,28846,55377,505339,4,183759,44715
84247,7494,76753,5054821,1048576,2861996,32692
84307,33936,50371,2023369,256,269264,34764
84307,64956,19351,2023369,256,1373178,63965
84313,27522,56791,2529391,1024,465688,67752
84313,82160,2153,2529391,1024,769642,83308
84349,69304,15045,1012189,625,964918,53551
84421,8502,75919,1013053,625,423572,3010
84421,11058,73363,1013053,625,4162,83022
84481,67212,17269,506887,25,244754,44809
84673,82438,2235,2032153,256,1241250,67277
84811,37708,47103,508867,4,478566,15867
84871,39010,45861,509227,9,380269,26717
84871,63980,20891,509227,9,198000,22278
84919,61410,23509,1528543,64,1429082,7896
84967,17568,67399,4588219,262144,1263991,3428
84967,50744,34223,4588219,262144,3320124,47817
84979,20470,64509,4078993,65536,3438439,66454
85009,79600,5409,1020109,16,44572,34256
85021,58584,26437,510127,9,359881,43625
85147,14924,70223,1532647,64,914643,68793
85147,22160,62987,1532647,64,203290,41822
85147,58652,26495,1532647,64,587275,61450
85159,31046,54113,2043817,256,1752349,71452
85201,14150,71051,1533619,117649,421790,39195
85237,24962,60275,2557111,2094292,2409466,42626
85237,62006,23231,2557111,2094292,701702,46375
85303,60850,24453,3582727,2131544,3428125,53299
85447,15750,69697,512683,9,265180,75784
85531,10878,74653,5645047,243336,2171196,69239
85621,37406,48215,513727,9,358352,66417
85621,80454,5167,513727,9,421714,77554
85627,76988,8639,8220193,4026550,3622956,68753
85639,51798,33841,1541503,729,313491,76395
85711,606,85105,5142661,725851,1065169,20420
85819,52334,33485,6178969,1353172,1630361,15122
85903,71440,14463,2061673,256,1763372,12579
86017,16048,69969,1548307,64,1266178,26183
86017,42644,43373,1548307,64,294299,22042
86029,82212,3817,1032349,625,318936,26591
86131,40682,45449,1550359,64,19483,69263
86179,54494,31685,4653667,262144,2671928,13289
86197,8234,77963,517183,4,372933,76346
86209,20050,66159,1551763,64,1009425,79285
86269,40742,45527,1552843,64,876930,7309
86287,17710,68577,2588611,1024,416804,79089
86293,71082,15211,7766371,1982626,7288327,20080
86371,61350,25021,2591131,1024,1661494,14525
86389,500,85889,1036669,16,653800,60429
86461,2842,83619,518767,9,406924,5738
86467,15662,70805,518803,4,276203,40132
86533,8904,77629,5191981,1048576,3174701,37127
86533,31610,54923,5191981,1048576,1771134,27316
86539,32362,54177,3634639,16384,3602799,9002
86629,76998,9631,3638419,1886962,3582546,66812
86677,60220,26457,520063,25,494656,51784
86677,61530,25147,520063,25,246230,24389
86923,84248,2675,521539,49,344062,86010
87037,13284,73753,2611111,1932292,1943610,65749
87037,38404,48633,2611111,1932292,934264,864
87037,64380,22657,2611111,1932292,2314665,31276
87049,56782,30267,1566883,729,998114,86380
87103,31352,55751,1045237,16,611236,7895
87253,4692,82561,523519,4,485361,4321
87277,42354,44923,4712959,4686230,2559950,56323
87313,75650,11663,2619391,1024,950239,80266
87403,12896,74507,1048837,2401,466563,21092
87421,22306,65115,6294313,4188590,2332897,14303
87481,8858,78623,1049773,16,151066,23427
87481,16762,70719,1049773,16,263369,49598
87511,36678,50833,1575199,15625,949634,75542
87511,41044,46467,1575199,15625,216822,9056
87517,41322,46195,1575307,729,987526,53427
87541,46606,40935,525247,49,377312,55831
87589,29442,58147,1051069,16,293821,45500
87643,12106,75537,1051717,81,945048,74391
87697,86434,1263,5261821,1048576,3543030,85869
87721,57894,29827,1578979,64,587286,31079
87751,50838,36913,5791567,4194304,1802238,78868
87751,75360,12391,5791567,4194304,4754308,1936
87811,42066,45745,3688063,1094906,99221,87691
87931,5206,82725,1582759,729,1009009,43550
87931,51246,36685,1582759,729,1432258,2398
88093,31922,56171,528559,4,417822,38905
88117,46058,42059,5287021,1048576,3506820,77080
88129,40748,47381,2115097,390625,1993588,43644
88177,77832,10345,2645311,1024,1972041,46293
88411,44076,44335,3713263,16384,3450415,11648
88513,41694,46819,531079,4,326946,13783
88513,82146,6367,531079,4,394697,24220
88609,13310,75299,2126617,256,646905,36960
88651,11614,77037,1063813,16,1016002,59606
88729,13838,74891,2129497,256,2122170,9282
88741,2220,86521,532447,4,304792,47169
88741,45912,42829,532447,4,321997,3424
88789,22212,66577,1065469,16,426752,20181
88807,10372,78435,6926947,4766341,4360346,74033
88807,40418,48389,6926947,4766341,3379053,69885
88819,59752,29067,1065829,2401,446673,10847
88843,24246,64597,2132233,6561,124843,10752
88867,3334,85533,1599607,729,254201,86718
88873,73994,14879,6398857,3979502,900124,10345
88897,83024,5873,6933967,5271502,2315605,78245
88903,33498,55405,2133673,6561,1126604,31544
88951,5432,83519,3202237,531441,2936319,8097
88951,64644,24307,3202237,531441,3075734,58912
88969,82240,6729,1601443,64,91464,6450
89137,25400,63737,4813399,2348569,2623646,70575
89203,8122,81081,535219,25,509599,86265
89227,27582,61645,2676811,1024,1413223,70677
89269,55332,33937,1071229,625,457569,57041
89317,17452,71865,2679511,1024,1176714,19041
89317,27194,62123,2679511,1024,1825743,84072
89329,10404,78925,1607923,64,881872,63815
89371,33144,56227,536227,4,501351,57750
89371,85280,4091,536227,4,423781,11421
89413,13968,75445,536479,4,277866,15525
89443,22716,66727,2146633,256,2103161,72452
89443,87018,2425,2146633,256,1690210,64668
89449,12014,77435,1610083,15625,1228056,13037
89449,26180,63269,1610083,15625,397430,7349
89491,11002,78489,536947,4,180795,70869
89527,21050,68477,2148649,256,1464852,6862
89599,2222,87377,4300753,39191,1808977,18310
89599,48460,41139,4300753,39191,3101426,76613
89611,3000,86611,1612999,729,1570603,41518
89779,6826,82953,2693371,59049,292503,68035
89797,20550,69247,1616347,729,717056,45808
89797,47074,42723,1616347,729,68764,78456
89809,32654,57155,3771979,16384,1944116,78355
89809,83816,5993,3771979,16384,2191779,29460
89833,50118,39715,1077997,16,779360,49944
89899,8022,81877,1078789,81,989638,88603
89917,40722,49195,539503,25,234385,42688
89923,9186,80737,1079077,81,151246,87496
89923,24412,65511,1079077,81,838679,54119
90001,30680,59321,1620019,64,1611826,17655
90019,10014,80005,1080229,16,423779,37091
90031,18580,71451,540187,4,440523,23531
90121,22714,67407,3785083,16384,3124668,66505
90127,66790,23337,1622287,64,267964,79809
90199,61916,28283,2705971,692566,1136710,68995
90373,90088,285,1084477,16,509042,29768
90379,65792,24587,7049563,4897419,1302611,11900
90481,43184,47297,6514633,3747950,5811517,45990
90499,8376,82123,1085989,625,1008793,65965
90499,64250,26249,1085989,625,1077927,8144
90619,62564,28055,1631143,64,758050,70824
90631,24102,66529,543787,4,229799,80961
90631,37522,53109,543787,4,509166,64209
90631,59062,31569,543787,4,504487,51903
90631,69780,20851,543787,4,500135,17435
90697,89754,943,544183,25,283248,46488
90703,36650,54053,2176873,256,1248949,75853
90703,81928,8775,2176873,256,1485968,13900
90787,8994,81793,544723,4,328322,33221
90787,23054,67733,544723,4,62325,27495
90823,46894,43929,1089877,16,214529,89955
90841,16446,74395,2725231,1024,249059,6026
90841,56152,34689,2725231,1024,2438461,34146
90841,75154,15687,2725231,1024,122631,37980
90841,79716,11125,2725231,1024,2335636,77175
90907,33136,57771,545443,4,146039,89451
90907,41948,48959,545443,4,213012,65221
91081,23696,67385,1639459,64,1055644,52072
91153,62400,28753,546919,4,59427,20459
91237,25494,65743,8211331,7118871,3065327,40009
91237,80404,10833,8211331,7118871,7012077,67686
91243,16660,74583,3832207,16384,928879,85667
91243,67702,23541,3832207,16384,3743601,52756
91309,4542,86767,2739271,1024,625103,86955
91381,24870,66511,7127719,2959393,6882273,71460
91411,79930,11481,3290797,4096,2483135,34349
91453,41550,49903,548719,121,252396,34648
91459,72228,19231,7682557,7228518,2107289,19371
91513,4366,87147,5490781,1048576,963109,41017
91573,90934,639,2197753,256,587172,1948
91621,6234,85387,3848083,934886,2594754,78876
91771,18720,73051,1101253,16,495507,52138
91801,76004,15797,1101613,81,165933,12475
91807,8886,82921,550843,9,374328,39552
91807,50412,41395,550843,9,263754,55454
91813,21228,70585,3856147,16384,2566551,60137
91867,26524,65343,2204809,256,271395,48071
91867,52214,39653,2204809,256,1289582,12009
91939,81340,10599,1654903,64,986282,79275
91957,15168,76789,551743,4,30106,1980
92041,71738,20303,3313477,4096,1489828,20183
92077,46202,45875,2209849,256,240946,64424
92143,77560,14583,552859,4,157214,64678
92173,4438,87735,2212153,6561,1561529,38032
92173,39124,53049,2212153,6561,1655409,56451
92203,64000,28203,3872527,16384,280834,8747
92317,51636,40681,2769511,1024,306965,56438
92353,22744,69609,2770591,59049,236767,58071
92377,15076,77301,554263,4,95343,43846
92377,76334,16043,554263,4,322314,19671
92467,52862,39605,554803,4,508543,88543
92467,54842,37625,554803,4,489162,25350
92479,67304,25175,1109749,16,361877,20920
92503,89976,2527,2220073,256,1420341,84888
92551,68820,23731,555307,9,1412,59314
92593,36196,56397,6111139,4194304,1649863,86389
92641,88346,4295,4446769,3025800,3527266,43645
92647,8406,84241,1667647,64,1187041,16668
92671,174,92497,556027,4,41989,76351
92683,4624,88059,1112197,16,645476,28818
92707,30390,62317,556243,4,25350,55563
92737,19260,73477,2225689,256,564591,29156
92737,44706,48031,2225689,256,1753355,70613
92761,55756,37005,3895963,16384,173096,42620
92767,32054,60713,2226409,256,167752,37052
92863,1298,91565,2228713,390625,954102,48528
92941,92326,615,1672939,64,514317,33195
92959,36694,56265,4462033,2888424,3610268,66784
93001,86658,6343,558007,4,70747,41279
93139,2090,91049,6706009,3365198,826996,85132
93241,55074,38167,1118893,16,40116,43680
93241,70226,23015,1118893,16,1066544,52678
93307,83216,10091,2799211,1024,2223319,66309
93337,88898,4439,560023,4,487591,12689
93487,86292,7195,3365533,4096,862260,7437
93553,19094,74459,2245273,256,1583799,37820
93637,69930,23707,3370933,4096,544026,75273
93637,89086,4551,3370933,4096,2625889,55439
93739,48294,45445,1124869,81,709654,60651
93739,75344,18395,1124869,81,741978,47838
93763,89634,4129,562579,9,375102,89234
93811,4230,89581,3940063,842906,818354,68599
93889,11948,81941,1126669,16,814117,29787
93937,71494,22443,563623,4,301298,72814
93949,24726,69223,2818471,1024,869904,49721
93949,45980,47969,2818471,1024,1079006,13470
93949,60378,33571,2818471,1024,1260339,93938
93997,62342,31655,2819911,1024,235331,24458
94099,37750,56349,2822971,1024,1668510,86139
94201,25578,68623,565207,4,197087,92042
94273,59836,34437,2828191,1024,2159193,21658
94291,56470,37821,2828731,1024,2165357,7382
94291,91644,2647,2828731,1024,2122855,30194
94321,16760,77561,6225187,4194304,3747898,822
94351,19482,74869,566107,4,347880,11747
94351,75296,19055,566107,4,495119,21656
94399,59238,35161,2831971,1024,1196488,17614
94477,25736,68741,6235483,4194304,3572293,75964
94477,74528,19949,6235483,4194304,2206504,93730
94483,43410,51073,6802777,3171662,6107512,67857
94513,80616,13897,9073249,8980548,8583295,61944
94603,83926,10677,1135237,625,548462,49245
94693,80874,13819,3408949,4096,2239601,84912
94723,33946,60777,2841691,59049,18351,1818
94771,1852,92919,568627,4,51461,79410
94819,30886,63933,1706743,64,816836,69582
94819,64676,30143,1706743,64,1333986,32556
94849,82430,12419,5690941,1048576,1779016,54503
94873,46210,48663,3415429,4096,713807,63028
94873,75758,19115,3415429,4096,416980,52722
94903,6298,88605,569419,4,70822,443
94903,66274,28629,569419,4,279675,40616
94933,55098,39835,569599,4,28334,72869
95083,84082,11001,570499,4,326075,47976
95107,25380,69727,570643,25,30911,55983
95107,38044,57063,570643,25,58094,87300
95203,45176,50027,2284873,256,2080011,22220
95203,61242,33961,2284873,256,1190408,83715
95239,20066,75173,4000039,16384,3463428,53
95257,20930,74327,2286169,6561,1673746,5588
95311,63856,31455,571867,4,383162,92653
95383,32226,63157,2289193,256,1406632,11501
95401,2464,92937,3434437,4096,1790743,45405
95419,36230,59189,4007599,16384,1345820,28533
95461,44236,51225,1145533,2401,169250,2444
95467,50160,45307,1718407,729,960231,81779
95581,37904,57677,573487,4,68199,85932
95701,24144,71557,1722619,64,1165070,38779
95731,54998,40733,1148773,16,214313,89219
95803,59548,36255,1149637,16,882781,85060
95857,57100,38757,4601137,65536,3305693,4284
95881,28250,67631,1725859,64,1387306,61069
95911,30638,65273,2877331,1024,1024732,54538
95911,83802,12109,2877331,1024,418563,13609
95917,74184,21733,575503,4,548019,33973
95929,16726,79203,2877871,1024,2360127,58968
96013,60960,35053,1152157,16,448549,75874
96097,53686,42411,1729747,15625,1047992,14633
96097,74034,22063,1729747,15625,451708,62898
96289,8844,87445,2888671,59049,1200560,25867
96331,93668,2663,7513819,6998312,1461651,71159
96487,45704,50783,578923,9,311329,75314
96487,46464,50023,578923,9,158997,81701
96493,51038,45455,578959,4,410046,68218
96493,52878,43615,578959,4,541520,78101
96517,68990,27527,2895511,1079092,868702,45349
96601,82234,14367,1738819,729,1146726,11640
96643,27370,69273,2319433,256,1915294,81441
96697,20042,76655,580183,4,419085,6257
96703,78984,17719,580219,9,436767,77779
96763,68794,27969,12772717,12093306,108227,33432
96799,90474,6325,1742383,64,1448680,17933
96823,2414,94409,580939,4,135713,81848
96931,95004,1927,3489517,4096,679859,74716
96973,7192,89781,2909191,59049,2070201,52729
96997,42130,54867,581983,4,511052,63751
96997,72538,24459,581983,4,166371,63169
97039,64326,32713,5240107,262144,357760,19293
97213,91182,6031,583279,49,13235,29716
97381,45090,52291,4090003,16384,1397574,16971
97441,57464,39977,1169293,16,259839,25479
97609,44280,53329,2928271,1024,2004343,56918
97651,44670,52981,1171813,16,512006,5011
97771,57516,40255,586627,4,127423,5774
97789,30668,67121,1760203,64,700399,10282
97813,13510,84303,8216293,5514080,1169076,12523
97813,27256,70557,8216293,5514080,5908921,44938
97849,35674,62175,5283847,262144,2275972,94777
97861,45044,52817,2935831,1024,577820,5241
97927,83748,14179,587563,4,583339,2176
97987,30556,67431,12346363,890524,1602600,60495
98017,590,97427,5881021,1048576,5203541,2680
98017,86338,11679,5881021,1048576,5516819,78994
98041,91266,6775,2941231,1024,2164271,48795
98101,58524,39577,5886061,1048576,3781166,61961
98143,11568,86575,1177717,625,1115490,57643
98227,44240,53987,5893621,3812239,1156975,26134
98227,96816,1411,5893621,3812239,327497,11171
98317,35922,62395,589903,4,17952,61851
98323,76854,21469,5309443,262144,1678500,20909
98347,1014,97333,6490903,71742,4298094,92523
98347,42252,56095,6490903,71742,84512,56835
98389,65954,32435,4132339,16384,2623386,84676
98407,25006,73401,1771327,15625,434656,53712
98419,81040,17379,1771543,18,1531696,64496
98473,89644,8829,590839,25,309967,6984
98491,17376,81115,1181893,16,168528,83365
98491,26498,71993,1181893,16,1051033,89297
98563,2468,96095,1182757,16,422266,91839
98713,33942,64771,5922781,4189173,3289242,57297
98713,86966,11747,5922781,4189173,2746567,13752
98731,45586,53145,592387,25,157239,30552
98731,64754,33977,592387,25,529093,59296
98737,60088,38649,1777267,64,618611,43373
98899,60372,38527,1186789,16,209655,27984
98899,71858,27041,1186789,16,490245,73002
98911,45904,53007,1780399,64,563540,32500
98929,12292,86637,5342167,262144,4351570,13902
98947,65034,33913,1781047,64,1162339,25151
99079,2762,96317,1783423,729,1282816,77671
99109,4346,94763,2378617,390625,1153807,49718
99133,73358,25775,6542779,4194304,1074051,21942
99223,17040,82183,595339,4,517273,90273
99259,55294,43965,1191109,81,637988,58504
99349,23134,76215,7153129,2470958,5443281,53981
99367,35168,64199,5365819,262144,538857,64754
99409,24134,75275,1192909,14641,108620,87770
99439,14440,84999,5966341,5174785,4495661,56905
99439,18246,81193,5966341,5174785,4866572,10139
99469,84882,14587,1790443,64,1230069,77091
99559,91372,8187,4181479,16384,2303540,35864
99571,7344,92227,1792279,729,1028765,14992
99577,64986,34591,1792387,64,745083,62160
99679,14784,84895,1794223,64,1536956,76703
99823,98860,963,4192567,16384,760462,92302
99829,17032,82797,8984611,4573115,5283784,71757
99829,84068,15761,8984611,4573115,424693,94375
99859,67348,32511,1797463,117649,375292,50684
99907,34020,65887,1798327,729,1789435,32132
99991,61444,38547,1199893,81,347016,46540
99991,64590,35401,1199893,81,34963,67978


==> anc/irregular.csv <==
p,indices,count
7,,0
11,,0
13,,0
17,,0
19,,0
23,,0
29,,0
31,,0
37,32,1
41,,0
43,,0
47,,0
53,,0
59,44,1
61,,0
67,58,1
71,,0
73,,0
79,,0
83,,0
89,,0
97,,0
101,68,1
103,24,1
107,,0
109,,0
113,,0
127,,0
131,22,1
137,,0
139,,0
149,130,1
151,,0
157,62;110,2
163,,0
167,,0
173,,0
179,,0
181,,0
191,,0
193,,0
197,,0
199,,0
211,,0
223,,0
227,,0
229,,0
233,84,1
239,,0
241,,0
251,,0
257,164,1
263,100,1
269,,0
271,84,1
277,,0
281,,0
283,20,1
293,156,1
307,88,1
311,292,1
313,,0
317,,0
331,,0
337,,0
347,280,1
349,,0
353,186;300,2
359,,0
367,,0
373,,0
379,100;174,2
383,,0
389,200,1
397,,0
401,382,1
409,126,1
419,,0
421,240,1
431,,0
433,366,1
439,,0
443,,0
449,,0
457,,0
461,196,1
463,130,1
467,94;194,2
479,,0
487,,0
491,292;336;338,3
499,,0
503,,0
509,,0
521,,0
523,400,1
541,86,1
547,270;486,2
557,222,1
563,,0
569,,0
571,,0
577,52,1
587,90;92,2
593,22,1
599,,0
601,,0
607,592,1
613,522,1
617,20;174;338,3
619,428,1
631,80;226,2
641,,0
643,,0
647,236;242;554,3
653,48,1
659,224,1
661,,0
673,408;502,2
677,628,1
683,32,1
691,12;200,2
701,,0
709,,0
719,,0
727,378,1
733,,0
739,,0
743,,0
751,290,1
757,514,1
761,260,1
769,,0
773,732,1
787,,0
797,220,1
809,330;628,2
811,544,1
821,744,1
823,,0
827,102,1
829,,0
839,66,1
853,,0
857,,0
859,,0
863,,0
877,868,1
881,162,1
883,,0
887,418,1
907,,0
911,,0
919,,0
929,520;820,2
937,,0
941,,0
947,,0
953,156,1
967,,0
971,166,1
977,,0
983,,0
991,,0
997,,0
1009,,0
1013,,0
1019,,0
1021,,0
1031,,0
1033,,0
1039,,0
1049,,0
1051,,0
1061,474,1
1063,,0
1069,,0
1087,,0
1091,888,1
1093,,0
1097,,0
1103,,0
1109,,0
1117,794,1
1123,,0
1129,348,1
1151,534;784;968,3
1153,802,1
1163,,0
1171,,0
1181,,0
1187,,0
1193,262,1
1201,676,1
1213,,0
1217,784;866;1118,3
1223,,0
1229,784,1
1231,,0
1237,874,1
1249,,0
1259,,0
1277,,0
1279,518,1
1283,510,1
1289,,0
1291,206;824,2
1297,202;220,2
1301,176,1
1303,,0
1307,382;852,2
1319,304,1
1321,,0
1327,466,1
1361,,0
1367,234,1
1373,,0
1381,266,1
1399,,0
1409,358,1
1423,,0
1427,,0
1429,996,1
1433,,0
1439,574,1
1447,,0
1451,,0
1453,,0
1459,,0
1471,,0
1481,,0
1483,224,1
1487,,0
1489,,0
1493,,0
1499,94,1
1511,,0
1523,1310,1
1531,,0
1543,,0
1549,,0
1553,,0
1559,862,1
1567,,0
1571,,0
1579,,0
1583,,0
1597,842,1
1601,,0
1607,,0
1609,1356,1
1613,172,1
1619,560,1
1621,980,1
1627,,0
1637,718,1
1657,,0
1663,270;1508,2
1667,,0
1669,388;1086,2
1693,,0
1697,,0
1699,,0
1709,,0
1721,30,1
1723,,0
1733,810;942,2
1741,,0
1747,,0
1753,712,1
1759,1520,1
1777,1192,1
1783,,0
1787,1606,1
1789,848;1442,2
1801,,0
1811,550;698;1520,3
1823,,0
1831,1274,1
1847,954;1016;1558,3
1861,,0
1867,,0
1871,1794,1
1873,,0
1877,1026,1
1879,1260,1
1889,242,1
1901,1722,1
1907,,0
1913,,0
1931,,0
1933,1058;1320,2
1949,,0
1951,1656,1
1973,,0
1979,148,1
1987,510,1
1993,912,1
1997,772;1888,2
1999,,0
2003,60;600,2
2011,,0
2017,1204,1
2027,,0
2029,,0
2039,1300,1
2053,1932,1
2063,,0
2069,,0
2081,,0
2083,,0
2087,376;1298,2
2089,,0
2099,1230,1
2111,1038,1
2113,,0
2129,,0
2131,,0
2137,1624,1
2141,,0
2143,1916,1
2153,1832,1
2161,,0
2179,,0
2203,,0
2207,,0
2213,154,1
2221,,0
2237,,0
2239,1826,1
2243,,0
2251,,0
2267,2234,1
2269,,0
2273,876;2166,2
2281,,0
2287,,0
2293,2040,1
2297,,0
2309,1660;1772,2
2311,,0
2333,,0
2339,,0
2341,,0
2347,,0
2351,,0
2357,2204,1
2371,242;2274,2
2377,1226,1
2381,2060,1
2383,842;2278,2
2389,776,1
2393,,0
2399,,0
2411,2126,1
2417,,0
2423,290;884,2
2437,,0
2441,366;1750,2
2447,,0
2459,,0
2467,,0
2473,,0
2477,,0
2503,1044,1
2521,,0
2531,,0
2539,,0
2543,2374,1
2549,,0
2551,,0
2557,1464,1
2579,1730,1
2591,854;2574,2
2593,,0
2609,,0
2617,,0
2621,1772,1
2633,1416,1
2647,1172,1
2657,710,1
2659,,0
2663,1244,1
2671,404;2394,2
2677,,0
2683,,0
2687,,0
2689,926,1
2693,,0
2699,,0
2707,,0
2711,,0
2713,,0
2719,,0
2729,,0
2731,,0
2741,,0
2749,,0
2753,482,1
2767,2528,1
2777,1600,1
2789,1984;2154,2
2791,2554,1
2797,,0
2801,,0
2803,,0
2819,,0
2833,1832,1
2837,,0
2843,,0
2851,,0
2857,98,1
2861,352,1
2879,,0
2887,,0
2897,,0
2903,,0
2909,400;950,2
2917,,0
2927,242,1
2939,332;1102;2748,3
2953,,0
2957,138;788,2
2963,,0
2969,,0
2971,,0
2999,776,1
3001,,0
3011,1496,1
3019,,0
3023,2020,1
3037,,0
3041,,0
3049,700,1
3061,2522,1
3067,,0
3079,,0
3083,1450,1
3089,1706,1
3109,,0
3119,1704,1
3121,,0
3137,,0
3163,,0
3167,,0
3169,,0
3181,3142,1
3187,,0
3191,,0
3203,2368,1
3209,,0
3217,,0
3221,98,1
3229,1634,1
3251,,0
3253,,0
3257,922,1
3259,,0
3271,,0
3299,,0
3301,,0
3307,,0
3313,2222,1
3319,,0
3323,3292,1
3329,1378,1
3331,,0
3343,,0
3347,,0
3359,,0
3361,,0
3371,,0
3373,,0
3389,,0
3391,2232;2534,2
3407,2076;2558,2
3413,,0
3433,1300,1
3449,,0
3457,,0
3461,,0
3463,,0
3467,,0
3469,1174,1
3491,2544,1
3499,,0
3511,1416;1724,2
3517,1836;2586,2
3527,,0
3529,3490,1
3533,2314;3136,2
3539,2082;2130,2
3541,,0
3547,,0
3557,,0
3559,344;1592,2
3571,,0
3581,1466,1
3583,1922,1
3593,360;642,2
3607,1976,1
3613,2082,1
3617,16;2856,2
3623,,0
3631,1104,1
3637,2526;3202,2
3643,,0
3659,,0
3671,1580,1
3673,,0
3677,2238,1
3691,,0
3697,1884,1
3701,,0
3709,,0
3719,,0
3727,,0
3733,,0
3739,,0
3761,,0
3767,,0
3769,,0
3779,2362,1
3793,,0
3797,1256,1
3803,,0
3821,3296,1
3823,,0
3833,1840;1998;3286,3
3847,,0
3851,216;404,2
3853,748,1
3863,,0
3877,,0
3881,1686;2138,2
3889,,0
3907,,0
3911,,0
3917,1490,1
3919,,0
3923,,0
3929,,0
3931,,0
3943,,0
3947,,0
3967,106,1
3989,1936,1
4001,534,1
4003,82;142;2610,3
4007,,0
4013,,0
4019,,0
4021,3228,1
4027,2332,1
4049,1854,1
4051,3548,1
4057,,0
4073,3620,1
4079,,0
4091,,0
4093,,0
4099,,0
4111,,0
4127,,0
4129,1784,1
4133,,0
4139,,0
4153,,0
4157,658;2322,2
4159,,0
4177,,0
4201,,0
4211,,0
4217,,0
4219,4190,1
4229,,0
4231,,0
4241,,0
4243,2712;4146,2
4253,,0
4259,3580;3726,2
4261,2068,1
4271,,0
4273,,0
4283,,0
4289,,0
4297,,0
4327,,0
4337,,0
4339,214,1
4349,2052,1
4357,,0
4363,,0
4373,,0
4391,,0
4397,,0
4409,636;672,2
4421,3768,1
4423,,0
4441,,0
4447,,0
4451,2896;2978,2
4457,444,1
4463,,0
4481,,0
4483,,0
4493,746,1
4507,,0
4513,,0
4517,,0
4519,848,1
4523,456,1
4547,,0
4549,,0
4561,436,1
4567,,0
4583,,0
4591,2292;3596,2
4597,,0
4603,,0
4621,,0
4637,3618,1
4639,3226,1
4643,,0
4649,,0
4651,,0
4657,1578;2416;4110,3
4663,216;4278,2
4673,,0
4679,3592,1
4691,3450,1
4703,,0
4721,,0
4723,,0
4729,,0
4733,,0
4751,3768,1
4759,,0
4783,252,1
4787,,0
4789,,0
4793,2636,1
4799,,0
4801,,0
4813,2620,1
4817,,0
4831,,0
4861,4678,1
4871,,0
4877,,0
4889,2924,1
4903,3106,1
4909,1462,1
4919,,0
4931,,0
4933,,0
4937,,0
4943,492,1
4951,1914;2468;3890,3
4957,3812,1
4967,,0
4969,1940,1
4973,4208,1
4987,,0
4993,,0
4999,,0
5003,,0
5009,1544;4956,2
5011,,0
5021,,0
5023,,0
5039,594,1
5051,,0
5059,,0
5077,3092,1
5081,3016,1
5087,,0
5099,1378,1
5101,190,1
5107,4872,1
5113,,0
5119,4086,1
5147,,0
5153,,0
5167,4112,1
5171,,0
5179,4732,1
5189,1102,1
5197,,0
5209,644;2928,2
5227,308,1
5231,3466,1
5233,,0
5237,,0
5261,,0
5273,,0
5279,,0
5281,,0
5297,4810,1
5303,4156,1
5309,158,1
5323,,0
5333,,0
5347,,0
5351,1948,1
5381,,0
5387,,0
5393,,0
5399,1482,1
5407,,0
5413,1702,1
5417,,0
5419,,0
5431,,0
5437,,0
5441,4726,1
5443,1710,1
5449,,0
5471,,0
5477,1150,1
5479,1826;4802,2
5483,,0
5501,666,1
5503,,0
5507,,0
5519,,0
5521,,0
5527,5206,1
5531,3438,1
5557,3196,1
5563,,0
5569,938,1
5573,2032,1
5581,,0
5591,,0
5623,,0
5639,2672,1
5641,4580;5258,2
5647,,0
5651,,0
5653,,0
5657,,0
5659,,0
5669,2218;2680,2
5683,,0
5689,348,1
5693,,0
5701,2450,1
5711,,0
5717,,0
5737,,0
5741,,0
5743,,0
5749,,0
5779,,0
5783,2200,1
5791,1258,1
5801,,0
5807,,0
5813,4284,1
5821,1150,1
5827,,0
5839,2308,1
5843,,0
5849,,0
5851,,0
5857,,0
5861,3554,1
5867,,0
5869,,0
5879,,0
5881,,0
5897,2996,1
5903,3970;5000,2
5923,4240,1
5927,3642,1
5939,342;5014,2
5953,3274,1
5981,,0
5987,,0
6007,912,1
6011,5870,1
6029,,0
6037,3396,1
6043,1226,1
6047,,0
6053,,0
6067,,0
6073,,0
6079,,0
6089,,0
6091,702,1
6101,2008,1
6113,,0
6121,,0
6131,,0
6133,,0
6143,,0
6151,,0
6163,,0
6173,5008;5894,2
6197,,0
6199,,0
6203,,0
6211,,0
6217,4186,1
6221,,0
6229,,0
6247,1492;3474,2
6257,4272,1
6263,3286;4226,2
6269,,0
6271,,0
6277,,0
6287,4452;5034,2
6299,,0
6301,,0
6311,,0
6317,2354,1
6323,,0
6329,5102,1
6337,1956,1
6343,750;5820,2
6353,,0
6359,,0
6361,,0
6367,1190,1
6373,2838;4226,2
6379,218,1
6389,,0
6397,,0
6421,438,1
6427,,0
6449,4884;5830,2
6451,3236,1
6469,,0
6473,,0
6481,,0
6491,346,1
6521,236,1
6529,1564,1
6547,734,1
6551,,0
6553,,0
6563,,0
6569,1692;1776,2
6571,1744,1
6577,1312,1
6581,,0
6599,,0
6607,,0
6619,1952;3170,2
6637,,0
6653,,0
6659,2950;4014,2
6661,,0
6673,,0
6679,,0
6689,5252,1
6691,,0
6701,5484,1
6703,,0
6709,,0
6719,,0
6733,1690,1
6737,,0
6761,,0
6763,4144;6218;6230,3
6779,3994,1
6781,,0
6791,,0
6793,2686,1
6803,,0
6823,4952,1
6827,4108,1
6829,,0
6833,2254;5144,2
6841,,0
6857,6676,1
6863,6406,1
6869,,0
6871,,0
6883,,0
6899,,0
6907,,0
6911,,0
6917,,0
6947,,0
6949,2432,1
6959,,0
6961,,0
6967,,0
6971,2010,1
6977,,0
6983,,0
6991,,0
6997,1746,1
7001,4842,1
7013,,0
7019,,0
7027,,0
7039,1454,1
7043,,0
7057,4154;4972,2
7069,1478;2570,2
7079,,0
7103,,0
7109,290,1
7121,1502,1
7127,6798,1
7129,,0
7151,,0
7159,,0
7177,962,1
7187,3906,1
7193,,0
7207,1670;5774,2
7211,898,1
7213,1436;6930,2
7219,,0
7229,6236,1
7237,,0
7243,,0
7247,,0
7253,,0
7283,,0
7297,,0
7307,,0
7309,324,1
7321,348,1
7331,,0
7333,,0
7349,,0
7351,1466,1
7369,,0
7393,,0
7411,4712,1
7417,,0
7433,,0
7451,,0
7457,,0
7459,5286,1
7477,,0
7481,,0
7487,2500,1
7489,4250,1
7499,3642,1
7507,6924,1
7517,,0
7523,,0
7529,,0
7537,2264,1
7541,,0
7547,5644,1
7549,,0
7559,116,1
7561,,0
7573,,0
7577,,0
7583,,0
7589,,0
7591,2620,1
7603,,0
7607,3594,1
7621,,0
7639,,0
7643,5026,1
7649,,0
7669,,0
7673,,0
7681,368,1
7687,1246;3216;6516,3
7691,2218,1
7699,,0
7703,,0
7717,,0
7723,,0
7727,950;3756,2
7741,,0
7753,,0
7757,,0
7759,,0
7789,,0
7793,,0
7817,7346,1
7823,3298,1
7829,1392,1
7841,,0
7853,3494,1
7867,,0
7873,,0
7877,,0
7879,,0
7883,,0
7901,2472;4286,2
7907,584,1
7919,3888,1
7927,6448,1
7933,,0
7937,3980,1
7949,2506;3436,2
7951,4328,1
7963,4748,1
7993,,0
8009,,0
8011,622,1
8017,,0
8039,6636,1
8053,,0
8059,874,1
8069,5354,1
8081,,0
8087,5558,1
8089,44;3906,2
8093,,0
8101,5968;7898,2
8111,,0
8117,,0
8123,5906,1
8147,,0
8161,2424;2758,2
8167,,0
8171,,0
8179,5354,1
8191,7680,1
8209,8056,1
8219,5014,1
8221,4900,1
8231,4806,1
8233,,0
8237,,0
8243,,0
8263,,0
8269,,0
8273,,0
8287,,0
8291,,0
8293,5784,1
8297,,0
8311,,0
8317,7172,1
8329,,0
8353,,0
8363,,0
8369,7398;8348,2
8377,,0
8387,,0
8389,,0
8419,174;2658,2
8423,,0
8429,2478,1
8431,,0
8443,1894,1
8447,1300,1
8461,,0
8467,2368,1
8501,,0
8513,,0
8521,,0
8527,2442,1
8537,6806;7190,2
8539,,0
8543,,0
8563,,0
8573,3562,1
8581,,0
8597,2846,1
8599,482,1
8609,6070;6778,2
8623,4592,1
8627,1206,1
8629,3170,1
8641,3944,1
8647,5700,1
8663,1698,1
8669,2904,1
8677,2658;6794,2
8681,,0
8689,5744,1
8693,,0
8699,,0
8707,,0
8713,,0
8719,6432,1
8731,6654;7274,2
8737,,0
8741,,0
8747,2688,1
8753,1050;4784,2
8761,,0
8779,1072,1
8783,,0
8803,,0
8807,,0
8819,,0
8821,2358,1
8831,1552;2620;3830,3
8837,4212;4374,2
8839,5584,1
8849,6638,1
8861,,0
8863,,0
8867,,0
8887,,0
8893,5336,1
8923,2382;5614,2
8929,4126,1
8933,4442,1
8941,,0
8951,7404,1
8963,,0
8969,,0
8971,,0
8999,572,1
9001,,0
9007,,0
9011,4052;4294;5444,3
9013,8214,1
9029,,0
9041,4972,1
9043,6204,1
9049,,0
9059,8100,1
9067,,0
9091,,0
9103,8996,1
9109,,0
9127,,0
9133,3498;9104,2
9137,5160;5396,2
9151,,0
9157,,0
9161,,0
9173,,0
9181,,0
9187,,0
9199,1964,1
9203,,0
9209,,0
9221,4802;8470,2
9227,,0
9239,,0
9241,,0
9257,,0
9277,2422,1
9281,,0
9283,,0
9293,,0
9311,9300,1
9319,,0
9323,1512;7226,2
9337,5726,1
9341,,0
9343,,0
9349,28,1
9371,,0
9377,1596;2118,2
9391,,0
9397,,0
9403,,0
9413,6674,1
9419,,0
9421,,0
9431,2766;3920,2
9433,178;9026,2
9437,,0
9439,,0
9461,,0
9463,3760,1
9467,1598,1
9473,6156,1
9479,,0
9491,,0
9497,,0
9511,1132,1
9521,,0
9533,3122,1
9539,1060;9172,2
9547,,0
9551,,0
9587,,0
9601,,0
9613,4830,1
9619,,0
9623,,0
9629,,0
9631,860,1
9643,,0
9649,,0
9661,,0
9677,7094,1
9679,,0
9689,3068;5280,2
9697,,0
9719,,0
9721,,0
9733,138,1
9739,3374,1
9743,152,1
9749,,0
9767,2410;4586,2
9769,,0
9781,,0
9787,,0
9791,7318,1
9803,3562,1
9811,1366,1
9817,,0
9829,4562;7548,2
9833,4234,1
9839,4844,1
9851,,0
9857,,0
9859,1514;3812,2
9871,2980,1
9883,9622,1
9887,,0
9901,8550,1
9907,5968,1
9923,938,1
9929,,0
9931,,0
9941,,0
9949,4810;9112,2
9967,,0
9973,,0
10007,,0
10009,3952,1
10037,5740,1
10039,,0
10061,9922,1
10067,,0
10069,5808;8684,2
10079,,0
10091,,0
10093,4512,1
10099,,0
10103,,0
10111,,0
10133,10114,1
10139,,0
10141,,0
10151,,0
10159,,0
10163,,0
10169,,0
10177,,0
10181,,0
10193,4132,1
10211,,0
10223,,0
10243,8134,1
10247,6270,1
10253,,0
10259,,0
10267,,0
10271,,0
10273,,0
10289,,0
10301,,0
10303,,0
10313,,0
10321,,0
10331,,0
10333,,0
10337,4816,1
10343,5744,1
10357,,0
10369,,0
10391,,0
10399,,0
10427,5140,1
10429,3652,1
10433,,0
10453,4378,1
10457,10028,1
10459,,0
10463,158;1862;9500,3
10477,,0
10487,1502,1
10499,2644,1
10501,,0
10513,,0
10529,,0
10531,2172;3804,2
10559,,0
10567,,0
10589,80;1182;10116,3
10597,6478;7488,2
10601,,0
10607,,0
10613,,0
10627,,0
10631,,0
10639,,0
10651,,0
10657,1278,1
10663,9430;9788,2
10667,,0
10687,1518,1
10691,,0
10709,,0
10711,,0
10723,2496,1
10729,7528,1
10733,4760,1
10739,9638,1
10753,,0
10771,2970,1
10781,,0
10789,,0
10799,,0
10831,1136,1
10837,,0
10847,10232,1
10853,,0
10859,5862,1
10861,,0
10867,1390,1
10883,,0
10889,,0
10891,,0
10903,,0
10909,,0
10937,,0
10939,,0
10949,,0
10957,4254,1
10973,7170,1
10979,9150,1
10987,,0
10993,,0
11003,,0
11027,3910;4620,2
11047,6568,1
11057,,0
11059,5288;7886,2
11069,3016;3262,2
11071,,0
11083,,0
11087,7406,1
11093,,0
11113,,0
11117,5024,1
11119,2564,1
11131,,0
11149,10114,1
11159,,0
11161,10412,1
11171,,0
11173,,0
11177,,0
11197,,0
11213,,0
11239,,0
11243,3118,1
11251,,0
11257,,0
11261,,0
11273,,0
11279,9256;11096,2
11287,,0
11299,,0
11311,3998,1
11317,,0
11321,,0
11329,,0
11351,1018;1044,2
11353,11040,1
11369,9186,1
11383,,0
11393,5112,1
11399,892,1
11411,4640,1
11423,6674,1
11437,3714;4960,2
11443,6786,1
11447,,0
11467,,0
11471,,0
11483,3504,1
11489,340,1
11491,,0
11497,,0
11503,1078,1
11519,,0
11527,,0
11549,,0
11551,9788,1
11579,,0
11587,,0
11593,,0
11597,10868,1
11617,,0
11621,9102,1
11633,,0
11657,6358,1
11677,7346,1
11681,,0
11689,,0
11699,,0
11701,3346,1
11717,,0
11719,,0
11731,,0
11743,9580,1
11777,2898,1
11779,5120;5780,2
11783,2514;8106,2
11789,6868,1
11801,,0
11807,,0
11813,,0
11821,,0
11827,,0
11831,5862,1
11833,,0
11839,8154,1
11863,11012,1
11867,2618,1
11887,2286,1
11897,1872,1
11903,,0
11909,6314,1
11923,1488;5528,2
11927,,0
11933,2336,1
11939,11332,1
11941,,0
11953,,0
11959,,0
11969,,0
11971,,0
11981,,0
11987,,0
12007,5310,1
12011,11024,1
12037,,0
12041,,0
12043,,0
12049,,0
12071,,0
12073,744;2458;6874,3
12097,,0
12101,7718,1
12107,,0
12109,,0
12113,,0
12119,7352;10494,2
12143,6462,1
12149,11692,1
12157,,0
12161,,0
12163,,0
12197,10740,1
12203,,0
12211,2942,1
12227,,0
12239,10316,1
12241,2712,1
12251,,0
12253,,0
12263,,0
12269,5260;5496,2
12277,,0
12281,,0
12289,,0
12301,,0
12323,,0
12329,,0
12343,11506,1
12347,,0
12373,5604,1
12377,,0
12379,,0
12391,,0
12401,,0
12409,,0
12413,11232,1
12421,732,1
12433,4106,1
12437,,0
12451,6726,1
12457,,0
12473,,0
12479,,0
12487,,0
12491,,0
12497,,0
12503,,0
12511,,0
12517,10688,1
12527,2122,1
12539,,0
12541,,0
12547,2612,1
12553,,0
12569,,0
12577,,0
12583,11856,1
12589,,0
12601,,0
12611,,0
12613,308;502;9400;10536,4
12619,,0
12637,11474,1
12641,1278,1
12647,,0
12653,,0
12659,,0
12671,,0
12689,,0
12697,10052,1
12703,594;2782,2
12713,,0
12721,,0
12739,2328;11490,2
12743,1230;8826,2
12757,,0
12763,,0
12781,2716;5082,2
12791,,0
12799,,0
12809,4618,1
12821,8886,1
12823,,0
12829,,0
12841,,0
12853,,0
12889,,0
12893,,0
12899,9532,1
12907,11842,1
12911,,0
12917,,0
12919,,0
12923,3866,1
12941,,0
12953,,0
12959,,0
12967,,0
12973,12552,1
12979,4960,1
12983,11762,1
13001,7072,1
13003,,0
13007,,0
13009,,0
13033,6718,1
13037,7264,1
13043,,0
13049,9840,1
13063,3796,1
13093,,0
13099,,0
13103,,0
13109,,0
13121,,0
13127,898,1
13147,2550;8826,2
13151,,0
13159,,0
13163,,0
13171,,0
13177,,0
13183,,0
13187,2618,1
13217,550;2640;9132,3
13219,12986,1
13229,,0
13241,,0
13249,12724,1
13259,224;12262,2
13267,11848,1
13291,,0
13297,1438,1
13309,,0
13313,,0
13327,,0
13331,,0
13337,,0
13339,,0
13367,1488;2874,2
13381,,0
13397,,0
13399,6936,1
13411,5974;7450,2
13417,9908,1
13421,,0
13441,3016,1
13451,,0
13457,,0
13463,12674,1
13469,,0
13477,,0
13487,4086,1
13499,,0
13513,3430,1
13523,,0
13537,11702,1
13553,,0
13567,2652;2990,2
13577,12424,1
13591,,0
13597,,0
13613,2712,1
13619,,0
13627,13106,1
13633,,0
13649,8096,1
13669,,0
13679,13528,1
13681,,0
13687,8136;9570,2
13691,,0
13693,6560;12456,2
13697,4750,1
13709,3500,1
13711,8814,1
13721,218,1
13723,1626,1
13729,12132,1
13751,,0
13757,,0
13759,8386,1
13763,4102,1
13781,12040,1
13789,,0
13799,,0
13807,,0
13829,,0
13831,,0
13841,,0
13859,,0
13873,4172,1
13877,,0
13879,,0
13883,,0
13901,,0
13903,,0
13907,,0
13913,,0
13921,,0
13931,11238,1
13933,,0
13963,,0
13967,,0
13997,,0
13999,10362,1
14009,,0
14011,5324,1
14029,,0
14033,,0
14051,,0
14057,6872,1
14071,,0
14081,8200,1
14083,,0
14087,,0
14107,,0
14143,,0
14149,,0
14153,4148,1
14159,,0
14173,,0
14177,8192,1
14197,,0
14207,2086,1
14221,13190,1
14243,2668,1
14249,886,1
14251,,0
14281,,0
14293,,0
14303,1584,1
14321,,0
14323,10198,1
14327,7822,1
14341,,0
14347,4800,1
14369,12262,1
14387,,0
14389,,0
14401,8684;13372,2
14407,4556;6688,2
14411,6380;8170,2
14419,,0
14423,,0
14431,,0
14437,,0
14447,,0
14449,7996,1
14461,7422,1
14479,,0
14489,,0
14503,8246,1
14519,3464;3638,2
14533,2884;3998;8896,3
14537,5556,1
14543,,0
14549,,0
14551,7330,1
14557,,0
14561,2304,1
14563,,0
14591,,0
14593,7152,1
14621,,0
14627,,0
14629,10886,1
14633,,0
14639,,0
14653,,0
14657,,0
14669,,0
14683,,0
14699,7054,1
14713,,0
14717,,0
14723,5332,1
14731,,0
14737,4498;8226;8420,3
14741,,0
14747,,0
14753,8000;9244,2
14759,13688,1
14767,238;8494,2
14771,,0
14779,,0
14783,7130,1
14797,2582,1
14813,12012,1
14821,,0
14827,,0
14831,2570;13256,2
14843,8406;8428,2
14851,12520,1
14867,1628,1
14869,12866,1
14879,9664,1
14887,,0
14891,1144;11256,2
14897,3054;11354,2
14923,14334,1
14929,,0
14939,844,1
14947,1314,1
14951,,0
14957,2630;13172;14374,3
14969,,0
14983,,0
15013,,0
15017,,0
15031,,0
15053,8486,1
15061,,0
15073,,0
15077,,0
15083,,0
15091,470;12228,2
15101,774,1
15107,11282,1
15121,,0
15131,12152,1
15137,8340,1
15139,,0
15149,11976,1
15161,,0
15173,,0
15187,7656,1
15193,,0
15199,,0
15217,,0
15227,,0
15233,,0
15241,,0
15259,,0
15263,,0
15269,,0
15271,,0
15277,,0
15287,2884;8060;12774,3
15289,,0
15299,,0
15307,5952,1
15313,7316,1
15319,8012;8864,2
15329,,0
15331,,0
15349,,0
15359,,0
15361,,0
15373,,0
15377,1044,1
15383,3814,1
15391,,0
15401,,0
15413,3970,1
15427,,0
15439,,0
15443,,0
15451,,0
15461,,0
15467,4992,1
15473,1172;11752,2
15493,,0
15497,3250,1
15511,,0
15527,1356,1
15541,2916,1
15551,,0
15559,,0
15569,,0
15581,,0
15583,6806,1
15601,11818,1
15607,,0
15619,10180,1
15629,8482,1
15641,,0
15643,,0
15647,11158;13490,2
15649,9518,1
15661,,0
15667,7362;9904,2
15671,12910,1
15679,,0
15683,,0
15727,,0
15731,,0
15733,14760,1
15737,6352;7454;12486;13078,4
15739,14260,1
15749,7208,1
15761,6902,1
15767,7840,1
15773,5294,1
15787,9316;11484;11884,3
15791,,0
15797,,0
15803,5722,1
15809,11986,1
15817,,0
15823,482;13552;15748,3
15859,,0
15877,,0
15881,,0
15887,2446,1
15889,,0
15901,5780;11970,2
15907,,0
15913,2546,1
15919,4098,1
15923,6792,1
15937,,0
15959,612,1
15971,,0
15973,,0
15991,,0
16001,,0
16007,6728;12082;13250,3
16033,,0
16057,,0
16061,,0
16063,,0
16067,,0
16069,1460;5470,2
16073,,0
16087,,0
16091,,0
16097,,0
16103,,0
16111,1620,1
16127,9324;14122,2
16139,,0
16141,15308,1
16183,,0
16187,,0
16189,3468,1
16193,16000,1
16217,,0
16223,,0
16229,4552,1
16231,,0
16249,,0
16253,8216,1
16267,,0
16273,11766,1
16301,,0
16319,,0
16333,,0
16339,,0
16349,,0
16361,,0
16363,,0
16369,9882;15620,2
16381,,0
16411,,0
16417,11550,1
16421,,0
16427,6842,1
16433,,0
16447,,0
16451,,0
16453,,0
16477,1860,1
16481,3742,1
16487,,0
16493,,0
16519,15688,1
16529,,0
16547,4708,1
16553,6588;6744,2
16561,,0
16567,5438,1
16573,4432,1
16603,16100,1
16607,9950;13742,2
16619,,0
16631,,0
16633,,0
16649,,0
16651,,0
16657,15570,1
16661,8560,1
16673,,0
16691,3162,1
16693,,0
16699,,0
16703,12700,1
16729,13752;14756,2
16741,2424;13050,2
16747,,0
16759,,0
16763,2718;15346,2
16787,6718,1
16811,14830;16730,2
16823,8036,1
16829,8902;10926,2
16831,4020;8492,2
16843,16840,1
16871,,0
16879,16780,1
16883,10496,1
16889,,0
16901,7518;9986,2
16903,3174,1
16921,,0
16927,458,1
16931,14252,1
16937,4276;4872,2
16943,5408,1
16963,,0
16979,6148,1
16981,,0
16987,1062;16674,2
16993,,0
17011,,0
17021,16958,1
17027,8632,1
17029,,0
17033,,0
17041,,0
17047,,0
17053,,0
17077,,0
17093,,0
17099,,0
17107,7208;14722,2
17117,,0
17123,,0
17137,,0
17159,9712,1
17167,,0
17183,9532,1
17189,,0
17191,16930,1
17203,1772,1
17207,,0
17209,15880,1
17231,7228;7916,2
17239,,0
17257,,0
17291,,0
17293,,0
17299,,0
17317,11850,1
17321,,0
17327,,0
17333,,0
17341,10938;14896,2
17351,,0
17359,,0
17377,,0
17383,,0
17387,,0
17389,,0
17393,,0
17401,7104,1
17417,,0
17419,16228,1
17431,,0
17443,,0
17449,,0
17467,6184,1
17471,11040,1
17477,,0
17483,,0
17489,,0
17491,,0
17497,,0
17509,,0
17519,,0
17539,,0
17551,4418,1
17569,,0
17573,,0
17579,,0
17581,7014,1
17597,,0
17599,14676,1
17609,,0
17623,13980,1
17627,,0
17657,15798,1
17659,9030;9290,2
17669,15298,1
17681,140;1368;11826,3
17683,,0
17707,16262,1
17713,,0
17729,,0
17737,3110,1
17747,,0
17749,,0
17761,,0
17783,,0
17789,,0
17791,,0
17807,,0
17827,,0
17837,,0
17839,,0
17851,,0
17863,8068;14300;15830,3
17881,,0
17891,,0
17903,,0
17909,,0
17911,,0
17921,,0
17923,,0
17929,,0
17939,,0
17957,,0
17959,,0
17971,,0
17977,,0
17981,,0
17987,,0
17989,,0
18013,,0
18041,,0
18043,,0
18047,,0
18049,,0
18059,,0
18061,,0
18077,,0
18089,,0
18097,,0
18119,,0
18121,7764,1
18127,,0
18131,1382,1
18133,,0
18143,,0
18149,,0
18169,,0
18181,,0
18191,,0
18199,16522,1
18211,,0
18217,,0
18223,17618,1
18229,,0
18233,,0
18251,,0
18253,6096,1
18257,3812,1
18269,940,1
18287,,0
18289,3938,1
18301,9428,1
18307,,0
18311,,0
18313,2664,1
18329,,0
18341,,0
18353,,0
18367,,0
18371,,0
18379,,0
18397,,0
18401,14828,1
18413,,0
18427,3524;17226,2
18433,,0
18439,2602,1
18443,,0
18451,,0
18457,,0
18461,4370;14712,2
18481,,0
18493,6810,1
18503,5324,1
18517,,0
18521,,0
18523,,0
18539,,0
18541,,0
18553,,0
18583,6724,1
18587,,0
18593,,0
18617,,0
18637,,0
18661,,0
18671,,0
18679,,0
18691,,0
18701,,0
18713,4350;5300;12420,3
18719,,0
18731,,0
18743,,0
18749,,0
18757,,0
18773,,0
18787,,0
18793,,0
18797,,0
18803,,0
18839,,0
18859,,0
18869,3448;4888;16778,3
18899,6920,1
18911,15670,1
18913,,0
18917,,0
18919,5592;12498,2
18947,9750,1
18959,11612,1
18973,3524;11912,2
18979,,0
19001,14770,1
19009,,0
19013,,0
19031,,0
19037,,0
19051,11696;18794,2
19069,13030,1
19073,7664,1
19079,2218;19010,2
19081,,0
19087,,0
19121,13444;15610,2
19139,2030,1
19141,,0
19157,6724;15420,2
19163,,0
19181,,0
19183,16992;18338,2
19207,8564,1
19211,4106;14080,2
19213,11360;12772,2
19219,,0
19231,17004,1
19237,9078,1
19249,,0
19259,,0
19267,,0
19273,,0
19289,4658,1
19301,13092,1
19309,11418,1
19319,7820,1
19333,,0
19373,13422;14066,2
19379,,0
19381,2610;4812,2
19387,,0
19391,1480,1
19403,,0
19417,,0
19421,,0
19423,,0
19427,11918,1
19429,,0
19433,,0
19441,,0
19447,,0
19457,,0
19463,,0
19469,,0
19471,,0
19477,3032,1
19483,16286,1
19489,,0
19501,,0
19507,8244,1
19531,1376;7820,2
19541,,0
19543,5576,1
19553,246;3146,2
19559,,0
19571,,0
19577,2646,1
19583,4470,1
19597,16542,1
19603,,0
19609,,0
19661,,0
19681,18848,1
19687,,0
19697,8890;16878,2
19699,5792;16822,2
19709,3860;17020,2
19717,,0
19727,,0
19739,17690,1
19751,,0
19753,,0
19759,,0
19763,1200;4022,2
19777,,0
19793,858;9036,2
19801,,0
19813,8138,1
19819,14048,1
19841,,0
19843,536;6922,2
19853,7664,1
19861,,0
19867,,0
19889,,0
19891,14842,1
19913,,0
19919,1000,1
19927,7938,1
19937,13734;14126,2
19949,8460,1
19961,9282;18544,2
19963,,0
19973,7172,1
19979,9472,1
19991,16996,1
19993,,0
19997,5052,1
20011,8452,1
20021,,0
20023,,0
20029,10332,1
20047,,0
20051,9098;17092,2
20063,18428,1
20071,,0
20089,13476,1
20101,,0
20107,,0
20113,8664,1
20117,,0
20123,7746,1
20129,550,1
20143,,0
20147,,0
20149,,0
20161,19316,1
20173,,0
20177,7242,1
20183,,0
20201,5148;6056,2
20219,,0
20231,,0
20233,,0
20249,,0
20261,15642,1
20269,6110;10018,2
20287,,0
20297,6056;6428,2
20323,,0
20327,,0
20333,,0
20341,4120,1
20347,,0
20353,,0
20357,,0
20359,,0
20369,18308,1
20389,,0
20393,5304;12386,2
20399,,0
20407,3052,1
20411,12052,1
20431,5274,1
20441,,0
20443,,0
20477,,0
20479,,0
20483,,0
20507,15468,1
20509,,0
20521,3402;6280,2
20533,1526;11734;12068,3
20543,8594,1
20549,,0
20551,9106,1
20563,,0
20593,,0
20599,15288,1
20611,,0
20627,,0
20639,,0
20641,,0
20663,,0
20681,11564,1
20693,,0
20707,11318,1
20717,,0
20719,,0
20731,19068,1
20743,,0
20747,,0
20749,5578,1
20753,,0
20759,15774,1
20771,,0
20773,,0
20789,,0
20807,,0
20809,,0
20849,12736,1
20857,,0
20873,,0
20879,16902,1
20887,,0
20897,,0
20899,,0
20903,,0
20921,9740,1
20929,,0
20939,1260;5016;5746,3
20947,,0
20959,4368,1
20963,,0
20981,16102,1
20983,5422,1
21001,12864,1
21011,,0
21013,15420,1
21017,7570,1
21019,3108,1
21023,1196;13546,2
21031,6062,1
21059,,0
21061,17946,1
21067,2278;19542,2
21089,,0
21101,5710,1
21107,,0
21121,,0
21139,,0
21143,2126,1
21149,17278,1
21157,10530,1
21163,19962,1
21169,,0
21179,18338,1
21187,,0
21191,,0
21193,416;610,2
21211,1204;3668,2
21221,14178,1
21227,,0
21247,,0
21269,12278,1
21277,,0
21283,14228,1
21313,21240,1
21317,15890,1
21319,2872;10662,2
21323,17490,1
21341,,0
21347,,0
21377,,0
21379,,0
21383,,0
21391,7462,1
21397,,0
21401,,0
21407,,0
21419,4678,1
21433,,0
21467,1270,1
21481,13644,1
21487,,0
21491,8342,1
21493,,0
21499,1664;8408,2
21503,,0
21517,,0
21521,10660;13974,2
21523,,0
21529,7478,1
21557,,0
21559,,0
21563,86;17812,2
21569,,0
21577,,0
21587,,0
21589,,0
21599,13062,1
21601,11288,1
21611,,0
21613,804,1
21617,,0
21647,,0
21649,12134,1
21661,3426;7738,2
21673,,0
21683,,0
21701,,0
21713,,0
21727,,0
21737,,0
21739,,0
21751,,0
21757,4590,1
21767,,0
21773,,0
21787,,0
21799,,0
21803,,0
21817,18856,1
21821,16260,1
21839,,0
21841,,0
21851,,0
21859,,0
21863,,0
21871,4122;17306,2
21881,,0
21893,,0
21911,,0
21929,,0
21937,17328,1
21943,,0
21961,14494,1
21977,13786,1
21991,5832,1
21997,,0
22003,,0
22013,18182,1
22027,,0
22031,10032,1
22037,2846;20894,2
22039,,0
22051,10086;12748,2
22063,1138,1
22067,5640,1
22073,,0
22079,,0
22091,15602,1
22093,,0
22109,,0
22111,,0
22123,,0
22129,15458,1
22133,,0
22147,,0
22153,,0
22157,6026,1
22159,,0
22171,,0
22189,,0
22193,,0
22229,,0
22247,434,1
22259,21414,1
22271,,0
22273,,0
22277,,0
22279,,0
22283,4316,1
22291,20008,1
22303,1970,1
22307,11972,1
22343,2208,1
22349,6868,1
22367,12038,1
22369,20068,1
22381,17668,1
22391,10210,1
22397,,0
22409,,0
22433,,0
22441,,0
22447,,0
22453,20490,1
22469,10170,1
22481,1992,1
22483,,0
22501,,0
22511,,0
22531,,0
22541,11908;15542,2
22543,,0
22549,15186,1
22567,,0
22571,,0
22573,3896,1
22613,,0
22619,,0
22621,,0
22637,,0
22639,20120,1
22643,206;19100,2
22651,,0
22669,,0
22679,11866,1
22691,,0
22697,,0
22699,,0
22709,,0
22717,,0
22721,,0
22727,,0
22739,,0
22741,,0
22751,,0
22769,,0
22777,8990,1
22783,,0
22787,,0
22807,22060,1
22811,,0
22817,,0
22853,9972;17346,2
22859,,0
22861,,0
22871,,0
22877,,0
22901,,0
22907,,0
22921,,0
22937,,0
22943,,0
22961,,0
22963,21046,1
22973,,0
22993,,0
23003,14040,1
23011,7764,1
23017,,0
23021,21684,1
23027,,0
23029,,0
23039,,0
23041,,0
23053,,0
23057,16758,1
23059,19708,1
23063,,0
23071,,0
23081,9618,1
23087,,0
23099,15860,1
23117,,0
23131,320;15090,2
23143,,0
23159,19392,1
23167,,0
23173,,0
23189,,0
23197,,0
23201,11066,1
23203,,0
23209,,0
23227,10634,1
23251,,0
23269,,0
23279,,0
23291,22998,1
23293,15614,1
23297,,0
23311,,0
23321,,0
23327,6880;7744,2
23333,10720;16746,2
23339,2536,1
23357,,0
23369,9390,1
23371,,0
23399,,0
23417,,0
23431,,0
23447,14024,1
23459,,0
23473,,0
23497,,0
23509,,0
23531,13904,1
23537,2676,1
23539,8952;15134,2
23549,,0
23557,,0
23561,,0
23563,,0
23567,7052,1
23581,,0
23593,,0
23599,,0
23603,,0
23609,6158,1
23623,2508;4252,2
23627,,0
23629,,0
23633,22828,1
23663,,0
23669,3670,1
23671,21542,1
23677,,0
23687,,0
23689,16856,1
23719,14680;17434,2
23741,,0
23743,,0
23747,,0
23753,,0
23761,,0
23767,,0
23773,11522;17584,2
23789,,0
23801,,0
23813,,0
23819,16186,1
23827,,0
23831,,0
23833,,0
23857,,0
23869,,0
23873,2294,1
23879,,0
23887,,0
23893,,0
23899,,0
23909,,0
23911,,0
23917,,0
23929,,0
23957,5062,1
23971,16418,1
23977,4308,1
23981,,0
23993,,0
24001,,0
24007,,0
24019,9542;12588;16020,3
24023,,0
24029,,0
24043,,0
24049,12904;16340,2
24061,,0
24071,,0
24077,8032,1
24083,17082,1
24091,14276,1
24097,,0
24103,,0
24107,20266,1
24109,,0
24113,,0
24121,,0
24133,10098,1
24137,3308,1
24151,21582,1
24169,,0
24179,,0
24181,2486,1
24197,21118,1
24203,,0
24223,,0
24229,,0
24239,19298,1
24247,,0
24251,,0
24281,,0
24317,15510,1
24329,,0
24337,,0
24359,,0
24371,,0
24373,10418;10990,2
24379,2874,1
24391,,0
24407,,0
24413,,0
24419,18752,1
24421,,0
24439,,0
24443,,0
24469,12318,1
24473,,0
24481,,0
24499,20324,1
24509,,0
24517,,0
24527,,0
24533,16290,1
24547,,0
24551,,0
24571,5050,1
24593,5330;14210,2
24611,,0
24623,702,1
24631,1510,1
24659,5020;12262;22098,3
24671,750;14098,2
24677,,0
24683,11774;20138,2
24691,13564,1
24697,,0
24709,,0
24733,22704,1
24749,,0
24763,3974;14940,2
24767,12738,1
24781,,0
24793,10430,1
24799,,0
24809,,0
24821,1682;12136,2
24841,,0
24847,,0
24851,16378,1
24859,,0
24877,,0
24889,,0
24907,,0
24917,,0
24919,14620,1
24923,8394,1
24943,7008,1
24953,,0
24967,,0
24971,,0
24977,1304;23338,2
24979,,0
24989,,0
25013,23492,1
25031,,0
25033,,0
25037,,0
25057,,0
25073,,0
25087,21390,1
25097,,0
25111,,0
25117,15544,1
25121,,0
25127,3772,1
25147,,0
25153,842;3406;21690,3
25163,,0
25169,,0
25171,,0
25183,,0
25189,10992;19086,2
25219,,0
25229,,0
25237,,0
25243,,0
25247,,0
25253,,0
25261,,0
25301,2684,1
25303,,0
25307,,0
25309,,0
25321,4814;23252,2
25339,,0
25343,24636,1
25349,,0
25357,13474;17446,2
25367,,0
25373,,0
25391,18146;24582,2
25409,,0
25411,,0
25423,,0
25439,19272,1
25447,3698,1
25453,,0
25457,,0
25463,1856,1
25469,,0
25471,,0
25523,9822,1
25537,,0
25541,,0
25561,,0
25577,,0
25579,11822,1
25583,4494,1
25589,,0
25601,,0
25603,20718,1
25609,,0
25621,,0
25633,590,1
25639,,0
25643,,0
25657,,0
25667,,0
25673,8366,1
25679,,0
25693,,0
25703,,0
25717,10340,1
25733,,0
25741,,0
25747,,0
25759,6878,1
25763,,0
25771,8028,1
25793,,0
25799,,0
25801,,0
25819,,0
25841,,0
25847,,0
25849,,0
25867,,0
25873,,0
25889,924;23448,2
25903,,0
25913,,0
25919,,0
25931,,0
25933,15714,1
25939,,0
25943,14318,1
25951,,0
25969,3066,1
25981,,0
25997,,0
25999,,0
26003,,0
26017,,0
26021,8212;18078,2
26029,,0
26041,,0
26053,,0
26083,11298,1
26099,,0
26107,,0
26111,3690;23394,2
26113,298,1
26119,25068,1
26141,25472,1
26153,,0
26161,17070;24488,2
26171,23706,1
26177,,0
26183,,0
26189,,0
26203,,0
26209,,0
26227,14270,1
26237,,0
26249,,0
26251,1028;23336,2
26261,,0
26263,,0
26267,8396,1
26293,,0
26297,,0
26309,12318,1
26317,,0
26321,,0
26339,,0
26347,17156,1
26357,,0
26371,,0
26387,12414,1
26393,8388,1
26399,,0
26407,,0
26417,,0
26423,20520,1
26431,3166,1
26437,,0
26449,,0
26459,,0
26479,24280,1
26489,22778,1
26497,4016,1
26501,,0
26513,,0
26539,22950,1
26557,,0
26561,15044;15168;23790,3
26573,,0
26591,,0
26597,,0
26627,16314;25386,2
26633,,0
26641,,0
26647,,0
26669,6390;11812,2
26681,,0
26683,,0
26687,25572,1
26693,,0
26699,12102,1
26701,,0
26711,,0
26713,,0
26717,22750,1
26723,,0
26729,13596,1
26731,,0
26737,2116,1
26759,,0
26777,2526;11462,2
26783,2348;13746,2
26801,4056,1
26813,,0
26821,,0
26833,,0
26839,,0
26849,,0
26861,,0
26863,,0
26879,,0
26881,7200,1
26891,19072,1
26893,7472,1
26903,17992,1
26921,,0
26927,,0
26947,14298,1
26951,,0
26953,7906,1
26959,,0
26981,18564,1
26987,3588,1
26993,18336,1
27011,,0
27017,22122,1
27031,,0
27043,16638,1
27059,,0
27061,5784,1
27067,21880,1
27073,26042,1
27077,,0
27091,,0
27103,2314,1
27107,13226,1
27109,,0
27127,8682,1
27143,,0
27179,,0
27191,,0
27197,24514,1
27211,,0
27239,,0
27241,,0
27253,,0
27259,,0
27271,2790,1
27277,1914;9778,2
27281,,0
27283,,0
27299,24422,1
27329,,0
27337,,0
27361,1540;10900;24528,3
27367,10422;15476,2
27397,,0
27407,,0
27409,,0
27427,,0
27431,,0
27437,,0
27449,,0
27457,,0
27479,,0
27481,,0
27487,,0
27509,10274,1
27527,,0
27529,,0
27539,12562,1
27541,25854,1
27551,8216,1
27581,15498;21296,2
27583,,0
27611,15732,1
27617,316,1
27631,19988,1
27647,4698,1
27653,,0
27673,,0
27689,,0
27691,,0
27697,,0
27701,,0
27733,,0
27737,23332,1
27739,,0
27743,,0
27749,13820,1
27751,2182,1
27763,,0
27767,,0
27773,16024;18946;19092,3
27779,9394;11962,2
27791,,0
27793,27616,1
27799,,0
27803,,0
27809,25614,1
27817,5516,1
27823,24214,1
27827,14980,1
27847,,0
27851,,0
27883,6248,1
27893,,0
27901,,0
27917,9250,1
27919,,0
27941,,0
27943,,0
27947,16796,1
27953,,0
27961,,0
27967,12832,1
27983,306,1
27997,,0
28001,26736,1
28019,,0
28027,,0
28031,,0
28051,,0
28057,,0
28069,25122;25788,2
28081,,0
28087,,0
28097,19704;20464,2
28099,,0
28109,6316,1
28111,10020,1
28123,842,1
28151,25364;27076,2
28163,23006;24582,2
28181,25492,1
28183,,0
28201,9958,1
28211,168;13108,2
28219,,0
28229,,0
28277,,0
28279,18486,1
28283,,0
28289,,0
28297,,0
28307,,0
28309,,0
28319,,0
28349,,0
28351,23826,1
28387,,0
28393,1804;6178,2
28403,,0
28409,17520,1
28411,,0
28429,7792,1
28433,,0
28439,,0
28447,13082,1
28463,3960,1
28477,2964,1
28493,,0
28499,11432,1
28513,,0
28517,,0
28537,,0
28541,,0
28547,,0
28549,1788;14658;17740,3
28559,,0
28571,,0
28573,5442,1
28579,17878,1
28591,,0
28597,,0
28603,,0
28607,,0
28619,24768,1
28621,2070,1
28627,18820,1
28631,18230;20316,2
28643,,0
28649,,0
28657,8116;20614,2
28661,,0
28663,16610,1
28669,,0
28687,9200,1
28697,,0
28703,,0
28711,,0
28723,,0
28729,,0
28751,,0
28753,,0
28759,,0
28771,25916,1
28789,2020;21360;23782,3
28793,20058,1
28807,,0
28813,6996;20670,2
28817,6794;28248,2
28837,5980,1
28843,1924;17924,2
28859,,0
28867,,0
28871,,0
28879,,0
28901,,0
28909,,0
28921,,0
28927,,0
28933,10284,1
28949,,0
28961,,0
28979,,0
29009,21676,1
29017,18718,1
29021,,0
29023,,0
29027,,0
29033,,0
29059,9318,1
29063,,0
29077,,0
29101,,0
29123,9532,1
29129,14206,1
29131,,0
29137,2980,1
29147,,0
29153,28044,1
29167,19068,1
29173,,0
29179,5694,1
29191,,0
29201,,0
29207,14646;16164;28510,3
29209,11574,1
29221,,0
29231,6604,1
29243,526,1
29251,,0
29269,,0
29287,24048,1
29297,14032,1
29303,,0
29311,,0
29327,22262;27072,2
29333,14766,1
29339,18068,1
29347,,0
29363,,0
29383,27458,1
29387,,0
29389,,0
29399,,0
29401,9372;27744,2
29411,25694,1
29423,,0
29429,,0
29437,4936,1
29443,,0
29453,12548,1
29473,,0
29483,,0
29501,5694,1
29527,12790;22990,2
29531,27688,1
29537,,0
29567,216,1
29569,,0
29573,,0
29581,,0
29587,18338,1
29599,,0
29611,,0
29629,,0
29633,,0
29641,8832,1
29663,,0
29669,,0
29671,,0
29683,,0
29717,,0
29723,16950,1
29741,,0
29753,4160,1
29759,,0
29761,,0
29789,,0
29803,2094;14434;19520,3
29819,,0
29833,7520,1
29837,14868,1
29851,,0
29863,5182,1
29867,18712,1
29873,,0
29879,,0
29881,,0
29917,10192;12270,2
29921,19948,1
29927,,0
29947,9916,1
29959,,0
29983,,0
29989,19424;20532,2
30011,,0
30013,,0
30029,,0
30047,,0
30059,6614;23588,2
30071,23226;28796,2
30089,24890,1
30091,,0
30097,3324,1
30103,,0
30109,11954,1
30113,6468;27554,2
30119,1984,1
30133,566;26048,2
30137,,0
30139,,0
30161,,0
30169,1972;7520,2
30181,,0
30187,1952;28362,2
30197,,0
30203,,0
30211,,0
30223,6712,1
30241,,0
30253,,0
30259,,0
30269,,0
30271,,0
30293,17822,1
30307,12060,1
30313,4718,1
30319,,0
30323,21176,1
30341,,0
30347,,0
30367,19596;25238,2
30389,6204,1
30391,,0
30403,,0
30427,21624,1
30431,,0
30449,,0
30467,1930,1
30469,9702;27432,2
30491,,0
30493,,0
30497,,0
30509,2692;16020,2
30517,,0
30529,,0
30539,,0
30553,1822,1
30557,,0
30559,,0
30577,16802,1
30593,,0
30631,,0
30637,,0
30643,,0
30649,,0
30661,,0
30671,5098,1
30677,28888,1
30689,,0
30697,14202,1
30703,,0
30707,,0
30713,,0
30727,18382,1
30757,5472;15514,2
30763,,0
30773,9818,1
30781,11234,1
30803,,0
30809,21956,1
30817,148,1
30829,22162,1
30839,,0
30841,,0
30851,,0
30853,,0
30859,9534,1
30869,,0
30871,,0
30881,,0
30893,9160,1
30911,,0
30931,,0
30937,,0
30941,,0
30949,,0
30971,22038,1
30977,21376,1
30983,,0
31013,,0
31019,,0
31033,,0
31039,,0
31051,25402;27712,2
31063,25938,1
31069,8908,1
31079,,0
31081,18200,1
31091,,0
31121,,0
31123,,0
31139,7704,1
31147,,0
31151,28242,1
31153,22202,1
31159,22044,1
31177,,0
31181,26846,1
31183,4822;12768,2
31189,,0
31193,2018;17546,2
31219,,0
31223,,0
31231,,0
31237,,0
31247,,0
31249,15944,1
31253,,0
31259,,0
31267,,0
31271,17398,1
31277,24380,1
31307,,0
31319,5480;20320,2
31321,,0
31327,,0
31333,,0
31337,10362,1
31357,,0
31379,27060,1
31387,19492;27282,2
31391,15254,1
31393,,0
31397,26712,1
31469,,0
31477,,0
31481,3496,1
31489,16344,1
31511,30998,1
31513,24642,1
31517,17052,1
31531,9282,1
31541,,0
31543,,0
31547,3100,1
31567,21446,1
31573,,0
31583,,0
31601,9168,1
31607,,0
31627,28680,1
31643,,0
31649,,0
31657,,0
31663,,0
31667,26224,1
31687,19642;26698,2
31699,,0
31721,29336,1
31723,,0
31727,,0
31729,5848,1
31741,8434,1
31751,642,1
31769,,0
31771,4942,1
31793,,0
31799,,0
31817,,0
31847,30728,1
31849,,0
31859,,0
31873,,0
31883,,0
31891,,0
31907,15820,1
31957,,0
31963,,0
31973,,0
31981,,0
31991,,0
32003,,0
32009,350,1
32027,,0
32029,,0
32051,,0
32057,,0
32059,,0
32063,,0
32069,,0
32077,,0
32083,2032,1
32089,27648,1
32099,27678,1
32117,,0
32119,11284,1
32141,12162;30270,2
32143,916,1
32159,3258;16174,2
32173,,0
32183,,0
32189,,0
32191,12922,1
32203,,0
32213,,0
32233,,0
32237,,0
32251,7406,1
32257,,0
32261,19120,1
32297,28876,1
32299,,0
32303,13598;14222,2
32309,,0
32321,25716,1
32323,,0
32327,11404,1
32341,15996;20294,2
32353,,0
32359,,0
32363,,0
32369,29360,1
32371,,0
32377,11872,1
32381,,0
32401,,0
32411,606,1
32413,,0
32423,,0
32429,18692,1
32441,,0
32443,,0
32467,,0
32479,,0
32491,,0
32497,,0
32503,,0
32507,,0
32531,,0
32533,,0
32537,,0
32561,,0
32563,3654;18882,2
32569,,0
32573,26870,1
32579,,0
32587,,0
32603,22950,1
32609,22846;25144;29858,3
32611,,0
32621,,0
32633,,0
32647,,0
32653,23852,1
32687,15346;19392,2
32693,16514,1
32707,,0
32713,2108,1
32717,,0
32719,,0
32749,828,1
32771,12584,1
32779,980;10048,2
32783,9992;25508,2
32789,3190,1
32797,,0
32801,,0
32803,,0
32831,6700,1
32833,,0
32839,27508,1
32843,15812,1
32869,982,1
32887,1452;11386,2
32909,,0
32911,29454,1
32917,,0
32933,,0
32939,14736,1
32941,,0
32957,6140;32140,2
32969,,0
32971,,0
32983,,0
32987,,0
32993,,0
32999,,0
33013,26286,1
33023,,0
33029,,0
33037,,0
33049,,0
33053,11540,1
33071,,0
33073,6990,1
33083,19322,1
33091,,0
33107,15688,1
33113,,0
33119,13568,1
33149,32888,1
33151,,0
33161,28954;31254,2
33179,,0
33181,6272;18300;30586,3
33191,,0
33199,,0
33203,26562,1
33211,2694,1
33223,10944,1
33247,7448,1
33287,20526,1
33289,,0
33301,,0
33311,,0
33317,,0
33329,,0
33331,16156,1
33343,24100,1
33347,,0
33349,,0
33353,10914,1
33359,,0
33377,19588;22188,2
33391,,0
33403,6680;17704,2
33409,,0
33413,,0
33427,33226,1
33457,23090;30058,2
33461,14440,1
33469,,0
33479,,0
33487,28240,1
33493,8248;15252,2
33503,,0
33521,1042,1
33529,,0
33533,20462,1
33547,,0
33563,,0
33569,,0
33577,,0
33581,,0
33587,8214,1
33589,9304;29768;30782,3
33599,7538,1
33601,,0
33613,4454,1
33617,688;7920;30106,3
33619,,0
33623,,0
33629,,0
33637,,0
33641,30156,1
33647,,0
33679,,0
33703,28844;33338,2
33713,,0
33721,19190;21914,2
33739,25290,1
33749,,0
33751,,0
33757,22532;29958,2
33767,,0
33769,,0
33773,20596,1
33791,28388;30892,2
33797,,0
33809,,0
33811,,0
33827,8200,1
33829,,0
33851,,0
33857,,0
33863,,0
33871,6552,1
33889,,0
33893,2068,1
33911,10390,1
33923,,0
33931,14858,1
33937,,0
33941,,0
33961,,0
33967,4562;33428,2
33997,,0
34019,23988,1
34031,3564;13810;31988,3
34033,24172,1
34039,,0
34057,,0
34061,,0
34123,6864,1
34127,26202;27404,2
34129,,0
34141,20416,1
34147,21672,1
34157,23150,1
34159,32126,1
34171,,0
34183,,0
34211,,0
34213,,0
34217,,0
34231,29034,1
34253,,0
34259,2006,1
34261,20934,1
34267,9488,1
34273,8130,1
34283,,0
34297,,0
34301,24258,1
34303,14334,1
34313,22838;27338,2
34319,32562,1
34327,13422,1
34337,,0
34351,,0
34361,,0
34367,,0
34369,,0
34381,,0
34403,19528,1
34421,28236,1
34429,,0
34439,,0
34457,,0
34469,,0
34471,2560;23392,2
34483,18052;27858,2
34487,,0
34499,,0
34501,,0
34511,2678;17166,2
34513,,0
34519,10944,1
34537,5108,1
34543,15058;24232,2
34549,23922,1
34583,,0
34589,,0
34591,,0
34603,,0
34607,,0
34613,,0
34631,,0
34649,,0
34651,6290;29698,2
34667,,0
34673,,0
34679,,0
34687,28636,1
34693,33790,1
34703,16378;34036,2
34721,,0
34729,,0
34739,23210,1
34747,,0
34757,,0
34759,28454;31758;34022,3
34763,30750,1
34781,,0
34807,,0
34819,33470,1
34841,1316,1
34843,,0
34847,9084,1
34849,,0
34871,2864,1
34877,,0
34883,25902,1
34897,,0
34913,,0
34919,,0
34939,,0
34949,10138,1
34961,,0
34963,,0
34981,,0
35023,,0
35027,,0
35051,11992;22652;29816,3
35053,4284;13008,2
35059,,0
35069,,0
35081,,0
35083,13976;25884,2
35089,128,1
35099,,0
35107,9122,1
35111,,0
35117,,0
35129,,0
35141,,0
35149,,0
35153,3798,1
35159,12626,1
35171,,0
35201,,0
35221,,0
35227,14920,1
35251,,0
35257,21290,1
35267,,0
35279,11738,1
35281,,0
35291,,0
35311,,0
35317,19460,1
35323,1206,1
35327,,0
35339,1070,1
35353,31972,1
35363,2470,1
35381,,0
35393,,0
35401,,0
35407,12892,1
35419,,0
35423,8652;33024,2
35437,,0
35447,,0
35449,,0
35461,,0
35491,,0
35507,12792;31090,2
35509,,0
35521,,0
35527,3386,1
35531,1278,1
35533,15220;21502;27150,3
35537,13052,1
35543,,0
35569,,0
35573,9714;25898,2
35591,13628;18524;26044,3
35593,6608,1
35597,,0
35603,,0
35617,,0
35671,2368;23948,2
35677,,0
35729,25070,1
35731,,0
35747,33276,1
35753,,0
35759,,0
35771,,0
35797,29810,1
35801,4248,1
35803,13440;26688,2
35809,,0
35831,,0
35837,,0
35839,7328;11662,2
35851,,0
35863,24708,1
35869,25788,1
35879,3032,1
35897,30814,1
35899,21512,1
35911,,0
35923,22714;32016,2
35933,,0
35951,7002,1
35963,,0
35969,18420,1
35977,,0
35983,29184,1
35993,,0
35999,,0
36007,30982,1
36011,,0
36013,13942,1
36017,,0
36037,,0
36061,,0
36067,,0
36073,,0
36083,11064,1
36097,14092,1
36107,10900,1
36109,,0
36131,,0
36137,34852,1
36151,,0
36161,,0
36187,,0
36191,,0
36209,,0
36217,,0
36229,15496,1
36241,,0
36251,,0
36263,,0
36269,5064;9248,2
36277,,0
36293,11990,1
36299,,0
36307,35850,1
36313,,0
36319,7196;19418,2
36341,,0
36343,,0
36353,1272;18746,2
36373,,0
36383,3870,1
36389,30476,1
36433,,0
36451,,0
36457,5830,1
36467,,0
36469,,0
36473,,0
36479,23050,1
36493,1972,1
36497,,0
36523,8040,1
36527,,0
36529,,0
36541,35520,1
36551,1010;23978;34122,3
36559,9912,1
36563,,0
36571,17784,1
36583,23506,1
36587,22970,1
36599,2600;36290,2
36607,31366,1
36629,,0
36637,29252,1
36643,,0
36653,,0
36671,,0
36677,,0
36683,6630,1
36691,7312,1
36697,2626,1
36709,,0
36713,,0
36721,,0
36739,1268;12542,2
36749,,0
36761,23586,1
36767,16942,1
36779,,0
36781,,0
36787,,0
36791,20378,1
36793,,0
36809,,0
36821,,0
36833,,0
36847,,0
36857,,0
36871,,0
36877,5160;18398,2
36887,33668,1
36899,,0
36901,16802,1
36913,25648,1
36919,,0
36923,,0
36929,29194,1
36931,,0
36943,,0
36947,30328,1
36973,18936,1
36979,,0
36997,,0
37003,,0
37013,,0
37019,26908,1
37021,,0
37039,17948,1
37049,19258,1
37057,30754;31240;34576,3
37061,33140,1
37087,5542,1
37097,,0
37117,,0
37123,,0
37139,20420;32138,2
37159,23816,1
37171,,0
37181,,0
37189,4528;13540,2
37199,,0
37201,,0
37217,106,1
37223,4760;12058,2
37243,,0
37253,,0
37273,,0
37277,,0
37307,10260,1
37309,,0
37313,,0
37321,,0
37337,27914,1
37339,,0
37357,,0
37361,3030;14658,2
37363,9328;18198,2
37369,7774;16830;33132,3
37379,24726;33220,2
37397,,0
37409,,0
37423,,0
37441,,0
37447,29302,1
37463,,0
37483,12898,1
37489,26340,1
37493,17298,1
37501,,0
37507,13848,1
37511,,0
37517,,0
37529,20694,1
37537,,0
37547,,0
37549,18336,1
37561,,0
37567,,0
37571,26816,1
37573,27156,1
37579,,0
37589,,0
37591,10876,1
37607,,0
37619,2300,1
37633,20322,1
37643,29874,1
37649,,0
37657,,0
37663,,0
37691,13754,1
37693,,0
37699,,0
37717,,0
37747,,0
37781,12780,1
37783,34106,1
37799,,0
37811,29046,1
37813,,0
37831,9836,1
37847,,0
37853,24548;25804,2
37861,,0
37871,,0
37879,,0
37889,,0
37897,34916,1
37907,,0
37951,14562,1
37957,10654,1
37963,,0
37967,21046,1
37987,,0
37991,,0
37993,32804,1
37997,,0
38011,,0
38039,,0
38047,,0
38053,1186;11376;25702,3
38069,,0
38083,30758,1
38113,10144;18858,2
38119,,0
38149,,0
38153,,0
38167,,0
38177,,0
38183,26252;35546,2
38189,82;8360;17408,3
38197,23488,1
38201,,0
38219,18436;22484,2
38231,3650;18462,2
38237,29478,1
38239,,0
38261,,0
38273,,0
38281,,0
38287,16222,1
38299,33520,1
38303,,0
38317,,0
38321,,0
38327,24238,1
38329,,0
38333,,0
38351,,0
38371,14710,1
38377,,0
38393,,0
38431,22058,1
38447,,0
38449,37098,1
38453,,0
38459,,0
38461,,0
38501,,0
38543,,0
38557,,0
38561,,0
38567,5016,1
38569,,0
38593,32636,1
38603,,0
38609,,0
38611,,0
38629,,0
38639,390,1
38651,13270,1
38653,,0
38669,,0
38671,1522;6234,2
38677,9520;9964;31434,3
38693,1006,1
38699,,0
38707,8748,1
38711,,0
38713,,0
38723,,0
38729,,0
38737,,0
38747,,0
38749,,0
38767,23882,1
38783,8152,1
38791,,0
38803,,0
38821,19746,1
38833,,0
38839,22470,1
38851,,0
38861,,0
38867,,0
38873,8692;15168;37934,3
38891,8614;27426,2
38903,,0
38917,,0
38921,,0
38923,10212,1
38933,,0
38953,,0
38959,19814,1
38971,276,1
38977,,0
38993,,0
39019,,0
39023,,0
39041,15328,1
39043,5798,1
39047,,0
39079,24574,1
39089,8090,1
39097,30958,1
39103,,0
39107,22084,1
39113,,0
39119,28010,1
39133,,0
39139,30098,1
39157,8918,1
39161,11614,1
39163,,0
39181,540,1
39191,25444;30346,2
39199,,0
39209,,0
39217,,0
39227,,0
39229,,0
39233,,0
39239,,0
39241,,0
39251,6880;27394,2
39293,,0
39301,5866,1
39313,,0
39317,,0
39323,1474;8638,2
39341,,0
39343,21584;31310,2
39359,,0
39367,,0
39371,34948,1
39373,,0
39383,,0
39397,,0
39409,54,1
39419,3366;19324,2
39439,,0
39443,422;11800,2
39451,,0
39461,23748,1
39499,19172,1
39503,,0
39509,,0
39511,17088,1
39521,4866,1
39541,17470,1
39551,10092,1
39563,33078,1
39569,,0
39581,23584,1
39607,4110,1
39619,,0
39623,,0
39631,32276,1
39659,,0
39667,,0
39671,7832;14344,2
39679,10978,1
39703,12576,1
39709,3202,1
39719,,0
39727,2408,1
39733,23128,1
39749,32840,1
39761,,0
39769,,0
39779,8304;38164,2
39791,10174;20164,2
39799,,0
39821,29944,1
39827,16612,1
39829,,0
39839,17176,1
39841,,0
39847,,0
39857,15490,1
39863,37824,1
39869,6034,1
39877,,0
39883,28994,1
39887,,0
39901,,0
39929,,0
39937,,0
39953,,0
39971,,0
39979,33710,1
39983,,0
39989,,0
40009,,0
40013,39654,1
40031,12568;17684,2
40037,4346,1
40039,,0
40063,,0
40087,,0
40093,22920;27148;34846,3
40099,,0
40111,,0
40123,,0
40127,,0
40129,,0
40151,,0
40153,,0
40163,8594,1
40169,,0
40177,6736,1
40189,,0
40193,32408,1
40213,,0
40231,,0
40237,,0
40241,,0
40253,4318;28090,2
40277,28470,1
40283,,0
40289,,0
40343,21172,1
40351,13828;38830,2
40357,33748,1
40361,,0
40387,,0
40423,,0
40427,,0
40429,,0
40433,,0
40459,38514,1
40471,,0
40483,,0
40487,20514,1
40493,5978,1
40499,38404,1
40507,,0
40519,18636,1
40529,,0
40531,,0
40543,27682,1
40559,21446,1
40577,,0
40583,,0
40591,28642,1
40597,17356,1
40609,3000,1
40627,,0
40637,18626;24338,2
40639,,0
40693,,0
40697,,0
40699,36762,1
40709,21548,1
40739,,0
40751,,0
40759,,0
40763,,0
40771,14258,1
40787,22766,1
40801,24604;31476,2
40813,,0
40819,6260;35220;40440,3
40823,,0
40829,14392,1
40841,,0
40847,35744,1
40849,,0
40853,,0
40867,16918,1
40879,,0
40883,23296,1
40897,,0
40903,,0
40927,,0
40933,,0
40939,,0
40949,,0
40961,,0
40973,,0
40993,,0
41011,,0
41017,5218;7892,2
41023,32774,1
41039,,0
41047,,0
41051,21708;35562,2
41057,23000,1
41077,,0
41081,39892,1
41113,,0
41117,7424;15212,2
41131,,0
41141,,0
41143,31216,1
41149,2358,1
41161,,0
41177,38064,1
41179,,0
41183,36982,1
41189,,0
41201,,0
41203,8772,1
41213,,0
41221,,0
41227,23812;24266,2
41231,16036;30322,2
41233,13528;36986,2
41243,,0
41257,,0
41263,,0
41269,,0
41281,,0
41299,19676,1
41333,15400;16490,2
41341,,0
41351,,0
41357,,0
41381,,0
41387,34538,1
41389,1978;4192,2
41399,,0
41411,,0
41413,,0
41443,,0
41453,15332,1
41467,23110,1
41479,,0
41491,,0
41507,39626,1
41513,,0
41519,,0
41521,23886;37706,2
41539,27878,1
41543,29684,1
41549,,0
41579,,0
41593,,0
41597,38546,1
41603,,0
41609,18306,1
41611,8822;9848,2
41617,13954,1
41621,,0
41627,,0
41641,21806,1
41647,,0
41651,,0
41659,28124,1
41669,,0
41681,,0
41687,,0
41719,10780,1
41729,8414,1
41737,5318;11740;25786,3
41759,13636,1
41761,3092,1
41771,5218,1
41777,,0
41801,27744,1
41809,,0
41813,,0
41843,,0
41849,,0
41851,16764,1
41863,,0
41879,,0
41887,,0
41893,,0
41897,32396,1
41903,,0
41911,7166;16222;23038,3
41927,3546,1
41941,,0
41947,20990,1
41953,15220,1
41957,25126,1
41959,,0
41969,,0
41981,,0
41983,,0
41999,14174,1
42013,,0
42017,,0
42019,42008,1
42023,3678,1
42043,6206,1
42061,21362,1
42071,3248,1
42073,,0
42083,18128,1
42089,4304,1
42101,9160,1
42131,,0
42139,,0
42157,,0
42169,,0
42179,,0
42181,,0
42187,,0
42193,39492,1
42197,31702,1
42209,,0
42221,,0
42223,,0
42227,,0
42239,,0
42257,,0
42281,,0
42283,12972,1
42293,,0
42299,,0
42307,,0
42323,9116;12892,2
42331,,0
42337,28012,1
42349,41260,1
42359,17024,1
42373,,0
42379,10978,1
42391,11616,1
42397,7002,1
42403,42198,1
42407,,0
42409,,0
42433,,0
42437,,0
42443,32016,1
42451,,0
42457,622,1
42461,,0
42463,,0
42467,,0
42473,,0
42487,158,1
42491,,0
42499,,0
42509,8256,1
42533,,0
42557,,0
42569,,0
42571,26160,1
42577,,0
42589,6876;9260,2
42611,,0
42641,,0
42643,,0
42649,,0
42667,,0
42677,39188,1
42683,21438,1
42689,,0
42697,3934,1
42701,35302,1
42703,,0
42709,,0
42719,31340,1
42727,35904,1
42737,,0
42743,,0
42751,1958,1
42767,,0
42773,22092,1
42787,8396,1
42793,,0
42797,,0
42821,5270,1
42829,,0
42839,41796,1
42841,,0
42853,38114,1
42859,134;28588,2
42863,,0
42899,21664,1
42901,,0
42923,36478,1
42929,,0
42937,18522,1
42943,35790,1
42953,,0
42961,9868;13174,2
42967,9176,1
42979,29632,1
42989,,0
43003,7274,1
43013,40102,1
43019,,0
43037,,0
43049,10140;23864,2
43051,9552,1
43063,39478,1
43067,,0
43093,29484,1
43103,,0
43117,,0
43133,10992,1
43151,42474,1
43159,33048,1
43177,34236,1
43189,9454;14464;26380;35578,4
43201,,0
43207,,0
43223,34140,1
43237,,0
43261,5370,1
43271,29882,1
43283,,0
43291,,0
43313,19062;39858,2
43319,34722,1
43321,23598;25602,2
43331,,0
43391,,0
43397,19156,1
43399,,0
43403,,0
43411,,0
43427,39904,1
43441,18078,1
43451,,0
43457,,0
43481,,0
43487,,0
43499,,0
43517,,0
43541,,0
43543,,0
43573,,0
43577,6098,1
43579,,0
43591,,0
43597,,0
43607,,0
43609,9394;11936,2
43613,816,1
43627,,0
43633,,0
43649,,0
43651,,0
43661,5482,1
43669,,0
43691,,0
43711,,0
43717,35394,1
43721,,0
43753,756,1
43759,,0
43777,21648;37564,2
43781,,0
43783,,0
43787,,0
43789,,0
43793,40138,1
43801,,0
43853,,0
43867,18;26158,2
43889,,0
43891,26126,1
43913,,0
43933,,0
43943,,0
43951,,0
43961,36972,1
43963,1776;26112;33868,3
43969,34986,1
43973,17850,1
43987,,0
43991,8146;29280,2
43997,23214,1
44017,,0
44021,,0
44027,,0
44029,,0
44041,,0
44053,,0
44059,43180,1
44071,11222,1
44087,24778;32556,2
44089,,0
44101,,0
44111,,0
44119,,0
44123,,0
44129,24340,1
44131,,0
44159,,0
44171,,0
44179,,0
44189,,0
44201,19046;40274,2
44203,,0
44207,,0
44221,,0
44249,,0
44257,27884;37834,2
44263,,0
44267,21968,1
44269,14428,1
44273,16966;30004,2
44279,,0
44281,,0
44293,,0
44351,,0
44357,42012,1
44371,230;35786,2
44381,,0
44383,,0
44389,8418,1
44417,9780,1
44449,,0
44453,,0
44483,26308,1
44491,,0
44497,,0
44501,,0
44507,,0
44519,,0
44531,,0
44533,,0
44537,,0
44543,37850;40854,2
44549,35430,1
44563,12732,1
44579,,0
44587,14656,1
44617,15856,1
44621,40056,1
44623,,0
44633,,0
44641,,0
44647,,0
44651,,0
44657,40114,1
44683,,0
44687,,0
44699,,0
44701,26494;44556,2
44711,,0
44729,,0
44741,,0
44753,16508;38210,2
44771,20628,1
44773,,0
44777,,0
44789,3026;3310,2
44797,,0
44809,21414;28562,2
44819,25848,1
44839,,0
44843,,0
44851,,0
44867,38844,1
44879,,0
44887,,0
44893,,0
44909,20042;23760,2
44917,,0
44927,,0
44939,,0
44953,,0
44959,16484,1
44963,,0
44971,,0
44983,,0
44987,31892,1
45007,,0
45013,,0
45053,,0
45061,,0
45077,,0
45083,,0
45119,,0
45121,29930,1
45127,4812;11474,2
45131,20838,1
45137,,0
45139,16972;27484,2
45161,32580,1
45179,8240,1
45181,,0
45191,,0
45197,,0
45233,4606,1
45247,,0
45259,37698,1
45263,,0
45281,,0
45289,,0
45293,,0
45307,,0
45317,27540,1
45319,7362;19590,2
45329,554,1
45337,,0
45341,,0
45343,,0
45361,,0
45377,,0
45389,,0
45403,,0
45413,,0
45427,21400,1
45433,22370,1
45439,,0
45481,,0
45491,6522;32810,2
45497,31230,1
45503,2862,1
45523,,0
45533,,0
45541,,0
45553,,0
45557,9012,1
45569,16506;30366,2
45587,,0
45589,,0
45599,,0
45613,,0
45631,11956,1
45641,,0
45659,,0
45667,,0
45673,14640,1
45677,,0
45691,,0
45697,35098,1
45707,15488,1
45737,1370;41924,2
45751,,0
45757,,0
45763,,0
45767,,0
45779,29922,1
45817,8316,1
45821,,0
45823,,0
45827,,0
45833,,0
45841,33136,1
45853,,0
45863,4702;34500,2
45869,40362,1
45887,,0
45893,30844,1
45943,,0
45949,602,1
45953,14140;42964,2
45959,,0
45971,4584;19066;26802,3
45979,,0
45989,,0
46021,,0
46027,,0
46049,,0
46051,,0
46061,,0
46073,,0
46091,1538,1
46093,3430,1
46099,,0
46103,5690,1
46133,,0
46141,16944,1
46147,824,1
46153,,0
46171,36694,1
46181,,0
46183,,0
46187,31466,1
46199,,0
46219,,0
46229,,0
46237,35886,1
46261,6150,1
46271,,0
46273,8178,1
46279,,0
46301,,0
46307,,0
46309,,0
46327,,0
46337,,0
46349,11450;41836,2
46351,7626;40684,2
46381,,0
46399,,0
46411,,0
46439,,0
46441,37338,1
46447,42454,1
46451,,0
46457,,0
46471,26540,1
46477,,0
46489,,0
46499,,0
46507,6494;38258,2
46511,8762,1
46523,,0
46549,24520,1
46559,15052;28524;38714,3
46567,5858;15854,2
46573,,0
46589,4780;5992,2
46591,,0
46601,,0
46619,,0
46633,,0
46639,30368;45132,2
46643,,0
46649,,0
46663,6446;13436,2
46679,,0
46681,8478;8548;31154,3
46687,,0
46691,,0
46703,,0
46723,,0
46727,,0
46747,,0
46751,,0
46757,11328,1
46769,,0
46771,14150,1
46807,3416,1
46811,,0
46817,,0
46819,9592,1
46829,25544,1
46831,,0
46853,,0
46861,24462;45570,2
46867,,0
46877,4530,1
46889,,0
46901,,0
46919,39870,1
46933,7534,1
46957,46524,1
46993,,0
46997,,0
47017,,0
47041,9712;32316;39148,3
47051,,0
47057,34266,1
47059,9758,1
47087,,0
47093,,0
47111,,0
47119,,0
47123,,0
47129,,0
47137,,0
47143,12350,1
47147,,0
47149,29998,1
47161,14904,1
47189,7188,1
47207,1408;30792,2
47221,,0
47237,,0
47251,,0
47269,45672,1
47279,,0
47287,,0
47293,,0
47297,,0
47303,,0
47309,,0
47317,34974,1
47339,,0
47351,,0
47353,35230;35600,2
47363,9550,1
47381,,0
47387,35722,1
47389,,0
47407,,0
47417,23864,1
47419,,0
47431,,0
47441,,0
47459,,0
47491,43512,1
47497,,0
47501,,0
47507,,0
47513,10158,1
47521,,0
47527,11280;29582,2
47533,39924,1
47543,,0
47563,,0
47569,,0
47581,1480,1
47591,,0
47599,,0
47609,,0
47623,38936,1
47629,,0
47639,,0
47653,22704,1
47657,22398,1
47659,,0
47681,,0
47699,,0
47701,,0
47711,,0
47713,,0
47717,,0
47737,,0
47741,9828,1
47743,4702;30612;44382,3
47777,,0
47779,,0
47791,,0
47797,,0
47807,,0
47809,,0
47819,,0
47837,6590,1
47843,,0
47857,21426,1
47869,,0
47881,14768;17824,2
47903,,0
47911,37302,1
47917,,0
47933,,0
47939,,0
47947,6702;31704,2
47951,16806,1
47963,7188;37600,2
47969,11346,1
47977,,0
47981,1636,1
48017,5370,1
48023,,0
48029,29344,1
48049,,0
48073,,0
48079,22680,1
48091,,0
48109,,0
48119,5040,1
48121,44270,1
48131,,0
48157,45488,1
48163,,0
48179,,0
48187,,0
48193,15600,1
48197,,0
48221,,0
48239,658;1760;36030,3
48247,,0
48259,,0
48271,11884,1
48281,,0
48299,,0
48311,,0
48313,,0
48337,,0
48341,23440;28934,2
48353,,0
48371,4598;43678,2
48383,,0
48397,,0
48407,38004,1
48409,36568,1
48413,,0
48437,27276,1
48449,17722;20302,2
48463,,0
48473,,0
48479,,0
48481,644;12938,2
48487,,0
48491,,0
48497,20666,1
48523,,0
48527,9526;44544,2
48533,2184,1
48539,23612;40720,2
48541,9728,1
48563,,0
48571,,0
48589,,0
48593,,0
48611,,0
48619,,0
48623,,0
48647,46382,1
48649,,0
48661,30374,1
48673,,0
48677,45816,1
48679,43990,1
48731,,0
48733,,0
48751,,0
48757,7556,1
48761,,0
48767,22672,1
48779,,0
48781,,0
48787,,0
48799,9312,1
48809,25438,1
48817,48178,1
48821,,0
48823,,0
48847,,0
48857,,0
48859,,0
48869,,0
48871,18494,1
48883,,0
48889,,0
48907,5126;44834,2
48947,,0
48953,,0
48973,,0
48989,22024,1
48991,39032;40096,2
49003,,0
49009,,0
49019,,0
49031,46168,1
49033,,0
49037,38722,1
49043,,0
49057,18572,1
49069,,0
49081,,0
49103,18404,1
49109,530;16116,2
49117,,0
49121,,0
49123,,0
49139,14262,1
49157,,0
49169,,0
49171,3458,1
49177,8472;18168,2
49193,39488,1
49199,1254;4204;35366,3
49201,11758,1
49207,,0
49211,,0
49223,,0
49253,,0
49261,,0
49277,9580,1
49279,,0
49297,34712,1
49307,15292;36828,2
49331,,0
49333,1860;22846,2
49339,,0
49363,,0
49367,,0
49369,,0
49391,,0
49393,,0
49409,35794,1
49411,,0
49417,,0
49429,,0
49433,,0
49451,38158,1
49459,,0
49463,,0
49477,,0
49481,,0
49499,9230,1
49523,,0
49529,,0
49531,,0
49537,39286;39512,2
49547,,0
49549,,0
49559,14780,1
49597,17338;17422,2
49603,9198,1
49613,,0
49627,,0
49633,,0
49639,,0
49663,,0
49667,,0
49669,,0
49681,29812,1
49697,36124,1
49711,,0
49727,,0
49739,,0
49741,,0
49747,43460,1
49757,,0
49783,,0
49787,,0
49789,2870;44700,2
49801,16526,1
49807,,0
49811,27620,1
49823,20954,1
49831,,0
49843,24130;31014;48224,3
49853,,0
49871,,0
49877,,0
49891,,0
49919,,0
49921,,0
49927,,0
49937,,0
49939,10712,1
49943,2954,1
49957,,0
49991,2266,1
49993,,0
49999,,0
50021,32630,1
50023,,0
50033,,0
50047,16348,1
50051,,0
50053,,0
50069,,0
50077,19270,1
50087,,0
50093,29412;49368,2
50101,4546;10948,2
50111,,0
50119,,0
50123,,0
50129,,0
50131,13508,1
50147,,0
50153,,0
50159,28402,1
50177,,0
50207,,0
50221,31470,1
50227,,0
50231,22216,1
50261,,0
50263,33794,1
50273,38636,1
50287,24860,1
50291,,0
50311,,0
50321,,0
50329,21522,1
50333,6790,1
50341,,0
50359,44014,1
50363,,0
50377,31532,1
50383,8282;13544,2
50387,,0
50411,,0
50417,40232,1
50423,,0
50441,7668;45294,2
50459,,0
50461,,0
50497,13486,1
50503,14902,1
50513,,0
50527,6530,1
50539,9166,1
50543,,0
50549,45422;48566,2
50551,25742,1
50581,,0
50587,,0
50591,,0
50593,,0
50599,29726,1
50627,,0
50647,,0
50651,,0
50671,,0
50683,,0
50707,,0
50723,20238,1
50741,,0
50753,,0
50767,9104;39018;39546,3
50773,,0
50777,,0
50789,9320,1
50821,,0
50833,,0
50839,9660,1
50849,,0
50857,40760,1
50867,,0
50873,,0
50891,,0
50893,,0
50909,,0
50923,,0
50929,158,1
50951,49754,1
50957,25502,1
50969,,0
50971,,0
50989,7466;50708,2
50993,,0
51001,,0
51031,47162,1
51043,,0
51047,41052,1
51059,38492,1
51061,,0
51071,40936,1
51109,,0
51131,,0
51133,,0
51137,,0
51151,,0
51157,,0
51169,5748,1
51193,26920;32082,2
51197,43326,1
51199,25904,1
51203,45162,1
51217,,0
51229,40556,1
51239,27340;36722,2
51241,31446,1
51257,,0
51263,49926,1
51283,,0
51287,20572;41954,2
51307,41002,1
51329,,0
51341,906,1
51343,,0
51347,,0
51349,,0
51361,,0
51383,,0
51407,,0
51413,,0
51419,,0
51421,,0
51427,,0
51431,,0
51437,,0
51439,,0
51449,,0
51461,,0
51473,26558,1
51479,20200;32060,2
51481,,0
51487,27990,1
51503,17300,1
51511,39302,1
51517,4126;48328,2
51521,,0
51539,,0
51551,20020;33262,2
51563,,0
51577,,0
51581,,0
51593,23198,1
51599,,0
51607,,0
51613,,0
51631,,0
51637,18960,1
51647,,0
51659,,0
51673,,0
51679,,0
51683,,0
51691,,0
51713,25754,1
51719,29496,1
51721,24466;35338,2
51749,6218,1
51767,,0
51769,,0
51787,,0
51797,,0
51803,34664,1
51817,25858,1
51827,,0
51829,,0
51839,,0
51853,,0
51859,,0
51869,,0
51871,39504,1
51893,,0
51899,,0
51907,,0
51913,,0
51929,,0
51941,,0
51949,17090,1
51971,,0
51973,5974,1
51977,11902;42108,2
51991,,0
52009,,0
52021,49396,1
52027,,0
52051,37062,1
52057,,0
52067,23942,1
52069,,0
52081,15008,1
52103,,0
52121,,0
52127,,0
52147,22182,1
52153,,0
52163,19762,1
52177,37834;38094,2
52181,30426,1
52183,,0
52189,,0
52201,,0
52223,2928,1
52237,45772,1
52249,45172,1
52253,,0
52259,50760,1
52267,,0
52289,42770,1
52291,,0
52301,,0
52313,,0
52321,27936,1
52361,,0
52363,43904,1
52369,,0
52379,,0
52387,,0
52391,,0
52433,2898,1
52453,,0
52457,,0
52489,,0
52501,,0
52511,,0
52517,19142,1
52529,,0
52541,1372,1
52543,9680;46218,2
52553,,0
52561,596,1
52567,788,1
52571,26006,1
52579,34290,1
52583,,0
52609,,0
52627,38020,1
52631,,0
52639,,0
52667,,0
52673,,0
52691,,0
52697,,0
52709,,0
52711,,0
52721,,0
52727,,0
52733,16818,1
52747,,0
52757,,0
52769,,0
52783,,0
52807,50084,1
52813,,0
52817,10816,1
52837,20226;51776,2
52859,,0
52861,,0
52879,,0
52883,,0
52889,,0
52901,4592,1
52903,,0
52919,50972,1
52937,2872;39618,2
52951,,0
52957,42218,1
52963,,0
52967,,0
52973,,0
52981,,0
52999,17430,1
53003,50598,1
53017,20700,1
53047,38360,1
53051,,0
53069,,0
53077,24764,1
53087,45138,1
53089,,0
53093,,0
53101,7504;25426,2
53113,,0
53117,,0
53129,,0
53147,,0
53149,,0
53161,,0
53171,49974,1
53173,25986,1
53189,17522,1
53197,16182,1
53201,,0
53231,,0
53233,,0
53239,,0
53267,,0
53269,,0
53279,1630;49762,2
53281,,0
53299,31854,1
53309,,0
53323,,0
53327,20032,1
53353,,0
53359,,0
53377,188,1
53381,5470,1
53401,,0
53407,,0
53411,,0
53419,28574,1
53437,6972,1
53441,,0
53453,15654;42436,2
53479,,0
53503,15546,1
53507,,0
53527,,0
53549,,0
53551,,0
53569,,0
53591,,0
53593,35618,1
53597,,0
53609,,0
53611,,0
53617,24988,1
53623,,0
53629,,0
53633,10458;17520;19914,3
53639,,0
53653,,0
53657,,0
53681,31904,1
53693,,0
53699,,0
53717,266,1
53719,,0
53731,,0
53759,8472;52008,2
53773,,0
53777,,0
53783,,0
53791,32044,1
53813,31348,1
53819,,0
53831,,0
53849,11000,1
53857,19512;49754,2
53861,,0
53881,,0
53887,24960,1
53891,,0
53897,,0
53899,,0
53917,,0
53923,,0
53927,19616,1
53939,,0
53951,,0
53959,,0
53987,18832,1
53993,,0
54001,,0
54011,,0
54013,8450;12668,2
54037,,0
54049,,0
54059,53322,1
54083,,0
54091,,0
54101,,0
54121,,0
54133,554;31198,2
54139,21332;50426,2
54151,44862,1
54163,,0
54167,19938,1
54181,42258,1
54193,10040;44016,2
54217,39148,1
54251,20948,1
54269,30530,1
54277,16902,1
54287,,0
54293,40904,1
54311,,0
54319,32036,1
54323,44328;48346,2
54331,,0
54347,,0
54361,,0
54367,8952,1
54371,,0
54377,,0
54401,,0
54403,49670,1
54409,47482,1
54413,,0
54419,,0
54421,,0
54437,37446,1
54443,,0
54449,,0
54469,,0
54493,31592,1
54497,,0
54499,50310,1
54503,,0
54517,6244,1
54521,,0
54539,,0
54541,9144,1
54547,33444,1
54559,,0
54563,,0
54577,,0
54581,,0
54583,,0
54601,,0
54617,,0
54623,43148,1
54629,,0
54631,4288;42174,2
54647,,0
54667,4982,1
54673,35916;42128,2
54679,,0
54709,14584,1
54713,,0
54721,,0
54727,,0
54751,,0
54767,,0
54773,20070,1
54779,23374,1
54787,306,1
54799,,0
54829,41212,1
54833,,0
54851,,0
54869,,0
54877,45460,1
54881,,0
54907,2672,1
54917,29410,1
54919,12152,1
54941,44368,1
54949,,0
54959,,0
54973,768,1
54979,,0
54983,,0
55001,,0
55009,,0
55021,,0
55049,,0
55051,,0
55057,46232,1
55061,33112,1
55073,,0
55079,,0
55103,10078;28474,2
55109,10306;28774,2
55117,,0
55127,,0
55147,,0
55163,3808,1
55171,,0
55201,51894,1
55207,,0
55213,,0
55217,3792;49166,2
55219,,0
55229,,0
55243,,0
55249,,0
55259,,0
55291,,0
55313,35498,1
55331,7386,1
55333,,0
55337,6264;44946,2
55339,,0
55343,28570,1
55351,,0
55373,,0
55381,,0
55399,,0
55411,,0
55439,,0
55441,,0
55457,,0
55469,,0
55487,,0
55501,4634,1
55511,13208,1
55529,,0
55541,,0
55547,,0
55579,,0
55589,54390,1
55603,33484,1
55609,,0
55619,,0
55621,,0
55631,32418,1
55633,,0
55639,13678,1
55661,,0
55663,,0
55667,,0
55673,27062,1
55681,,0
55691,,0
55697,33300,1
55711,,0
55717,,0
55721,,0
55733,41884;47326,2
55763,,0
55787,33038,1
55793,52786,1
55799,46418,1
55807,,0
55813,,0
55817,,0
55819,,0
55823,37946,1
55829,33760,1
55837,11918,1
55843,18782,1
55849,,0
55871,53964,1
55889,,0
55897,,0
55901,,0
55903,,0
55921,,0
55927,14064,1
55931,,0
55933,,0
55949,,0
55967,,0
55987,2626,1
55997,,0
56003,7432,1
56009,12876,1
56039,48,1
56041,,0
56053,14376,1
56081,6360,1
56087,,0
56093,44022,1
56099,22688,1
56101,,0
56113,,0
56123,44308,1
56131,9898;22648;52312,3
56149,26442;28294,2
56167,3004,1
56171,,0
56179,,0
56197,,0
56207,31040,1
56209,,0
56237,30782,1
56239,,0
56249,,0
56263,10770;21958;52530;55200,4
56267,,0
56269,,0
56299,16720,1
56311,43878;46174,2
56333,,0
56359,21342;44948;52884,3
56369,,0
56377,,0
56383,12524,1
56393,47666,1
56401,5574,1
56417,,0
56431,,0
56437,,0
56443,11844,1
56453,,0
56467,,0
56473,,0
56477,,0
56479,1980;22308;32796,3
56489,,0
56501,,0
56503,,0
56509,,0
56519,,0
56527,5752;26294,2
56531,15646,1
56533,,0
56543,,0
56569,51364,1
56591,,0
56597,35898,1
56599,,0
56611,,0
56629,30430,1
56633,,0
56659,,0
56663,56028,1
56671,,0
56681,,0
56687,40470,1
56701,,0
56711,,0
56713,53384,1
56731,,0
56737,,0
56747,3532,1
56767,,0
56773,,0
56779,,0
56783,,0
56807,,0
56809,49564,1
56813,,0
56821,,0
56827,31722,1
56843,,0
56857,,0
56873,41812,1
56891,,0
56893,23190,1
56897,,0
56909,46322,1
56911,43634,1
56921,,0
56923,16420;35676,2
56929,,0
56941,,0
56951,,0
56957,,0
56963,11508,1
56983,,0
56989,40888,1
56993,,0
56999,29362,1
57037,,0
57041,46982,1
57047,,0
57059,43930,1
57073,,0
57077,40100,1
57089,3866,1
57097,,0
57107,,0
57119,,0
57131,,0
57139,,0
57143,,0
57149,10706,1
57163,35712,1
57173,,0
57179,,0
57191,20784,1
57193,35612,1
57203,11762,1
57221,,0
57223,5822,1
57241,3156;12638,2
57251,50968,1
57259,,0
57269,,0
57271,,0
57283,,0
57287,,0
57301,,0
57329,,0
57331,,0
57347,57202,1
57349,,0
57367,,0
57373,,0
57383,,0
57389,,0
57397,5406;44168,2
57413,,0
57427,51632,1
57457,,0
57467,23694;45472,2
57487,,0
57493,9792;48694,2
57503,,0
57527,,0
57529,,0
57557,,0
57559,,0
57571,,0
57587,,0
57593,,0
57601,32904,1
57637,27012;37374,2
57641,16124,1
57649,47584,1
57653,,0
57667,,0
57679,,0
57689,23884;25262,2
57697,,0
57709,9286,1
57713,16606;51278,2
57719,,0
57727,,0
57731,,0
57737,,0
57751,14760,1
57773,,0
57781,,0
57787,,0
57791,,0
57793,14818;32268,2
57803,56728,1
57809,2594,1
57829,19876;26716,2
57839,54402,1
57847,,0
57853,42524,1
57859,6554,1
57881,,0
57899,,0
57901,,0
57917,18952;41436,2
57923,,0
57943,,0
57947,,0
57973,34434,1
57977,,0
57991,,0
58013,,0
58027,5926,1
58031,3380,1
58043,,0
58049,3322,1
58057,14212,1
58061,,0
58067,15394,1
58073,,0
58099,34032;34626;36620,3
58109,,0
58111,48458,1
58129,29178,1
58147,46982,1
58151,41616,1
58153,54106,1
58169,,0
58171,,0
58189,,0
58193,,0
58199,22532,1
58207,,0
58211,,0
58217,,0
58229,,0
58231,76;14814;41590,3
58237,,0
58243,1094,1
58271,,0
58309,,0
58313,21950,1
58321,,0
58337,,0
58363,45924,1
58367,,0
58369,,0
58379,,0
58391,,0
58393,,0
58403,,0
58411,,0
58417,8524,1
58427,32412,1
58439,,0
58441,9476;16588,2
58451,,0
58453,,0
58477,,0
58481,7204,1
58511,1068;33770,2
58537,,0
58543,,0
58549,4918,1
58567,,0
58573,20908,1
58579,,0
58601,27834,1
58603,,0
58613,,0
58631,,0
58657,52106,1
58661,,0
58679,,0
58687,,0
58693,19688;44958,2
58699,4296,1
58711,20344,1
58727,,0
58733,1232,1
58741,52;37480,2
58757,48284,1
58763,,0
58771,28880;44044,2
58787,34120,1
58789,1328,1
58831,3892;20608,2
58889,,0
58897,56716,1
58901,32016,1
58907,,0
58909,51854,1
58913,,0
58921,49958,1
58937,33798,1
58943,,0
58963,,0
58967,,0
58979,,0
58991,,0
58997,,0
59009,,0
59011,37700,1
59021,16346,1
59023,1726;9590,2
59029,,0
59051,29738,1
59053,,0
59063,,0
59069,,0
59077,,0
59083,56244,1
59093,,0
59107,,0
59113,,0
59119,22576,1
59123,,0
59141,39232,1
59149,,0
59159,21946,1
59167,26660;45724,2
59183,44850,1
59197,,0
59207,,0
59209,,0
59219,49988,1
59221,,0
59233,47484,1
59239,16958,1
59243,44756,1
59263,,0
59273,,0
59281,,0
59333,45614;54766,2
59341,16108,1
59351,,0
59357,,0
59359,,0
59369,44664,1
59377,,0
59387,,0
59393,,0
59399,,0
59407,,0
59417,,0
59419,29088,1
59441,,0
59443,16216;24464,2
59447,,0
59453,,0
59467,,0
59471,,0
59473,,0
59497,,0
59509,,0
59513,,0
59539,,0
59557,4422;45674,2
59561,,0
59567,,0
59581,50222,1
59611,4132,1
59617,17442,1
59621,24348,1
59627,,0
59629,,0
59651,,0
59659,45960,1
59663,,0
59669,45568,1
59671,,0
59693,35776,1
59699,30270,1
59707,,0
59723,,0
59729,,0
59743,39652,1
59747,,0
59753,,0
59771,12710,1
59779,,0
59791,18038,1
59797,32852;51144,2
59809,,0
59833,,0
59863,,0
59879,,0
59887,20286,1
59921,,0
59929,,0
59951,,0
59957,,0
59971,,0
59981,,0
59999,,0
60013,,0
60017,,0
60029,,0
60037,,0
60041,10412;56788,2
60077,,0
60083,,0
60089,,0
60091,23948,1
60101,,0
60103,,0
60107,,0
60127,,0
60133,,0
60139,37208,1
60149,,0
60161,,0
60167,,0
60169,13036,1
60209,,0
60217,16874,1
60223,,0
60251,,0
60257,,0
60259,,0
60271,26004,1
60289,,0
60293,,0
60317,26324,1
60331,,0
60337,,0
60343,15820,1
60353,6706,1
60373,,0
60383,,0
60397,54890,1
60413,54454,1
60427,10902,1
60443,59992,1
60449,,0
60457,22454;28128,2
60493,24044,1
60497,,0
60509,,0
60521,4972,1
60527,,0
60539,,0
60589,52384,1
60601,,0
60607,,0
60611,,0
60617,,0
60623,10538,1
60631,,0
60637,,0
60647,32076,1
60649,54812,1
60659,,0
60661,19712,1
60679,,0
60689,10884;13014,2
60703,,0
60719,14558,1
60727,27588,1
60733,,0
60737,,0
60757,,0
60761,33250,1
60763,,0
60773,,0
60779,,0
60793,,0
60811,17596,1
60821,50820,1
60859,,0
60869,26030;36936,2
60887,,0
60889,,0
60899,,0
60901,,0
60913,,0
60917,,0
60919,,0
60923,,0
60937,,0
60943,3672,1
60953,,0
60961,31380,1
61001,,0
61007,17940,1
61027,,0
61031,,0
61043,,0
61051,,0
61057,59262,1
61091,53656,1
61099,,0
61121,,0
61129,,0
61141,46924,1
61151,,0
61153,,0
61169,,0
61211,,0
61223,5624,1
61231,53278,1
61253,26038,1
61261,9716;48636,2
61283,42780,1
61291,7164,1
61297,60762,1
61331,,0
61333,,0
61339,,0
61343,,0
61357,,0
61363,,0
61379,,0
61381,5184,1
61403,42620,1
61409,,0
61417,45680,1
61441,,0
61463,7838,1
61469,,0
61471,,0
61483,6090;36190,2
61487,,0
61493,,0
61507,,0
61511,12012;51292;51394,3
61519,29444,1
61543,,0
61547,,0
61553,,0
61559,3976,1
61561,,0
61583,,0
61603,10266;26916;45730,3
61609,,0
61613,,0
61627,54062,1
61631,,0
61637,,0
61643,,0
61651,55574,1
61657,32738,1
61667,,0
61673,36594,1
61681,,0
61687,,0
61703,26050,1
61717,,0
61723,,0
61729,,0
61751,,0
61757,46570,1
61781,,0
61813,,0
61819,,0
61837,38446;41474;53916,3
61843,,0
61861,,0
61871,,0
61879,,0
61909,,0
61927,6696,1
61933,12266,1
61949,4186,1
61961,51378,1
61967,,0
61979,,0
61981,,0
61987,56196,1
61991,,0
62003,,0
62011,,0
62017,49844,1
62039,,0
62047,,0
62053,38556,1
62057,17800,1
62071,,0
62081,,0
62099,2496,1
62119,,0
62129,1750;8478;20222,3
62131,,0
62137,,0
62141,4010,1
62143,45874,1
62171,30776,1
62189,282;41682,2
62191,51964,1
62201,47312,1
62207,,0
62213,59656,1
62219,48514,1
62233,34884,1
62273,,0
62297,,0
62299,,0
62303,,0
62311,,0
62323,56832,1
62327,,0
62347,,0
62351,,0
62383,,0
62401,,0
62417,46598,1
62423,,0
62459,,0
62467,,0
62473,,0
62477,13980,1
62483,,0
62497,22334,1
62501,3162,1
62507,,0
62533,,0
62539,,0
62549,,0
62563,,0
62581,57804,1
62591,,0
62597,,0
62603,33928;49682;57648,3
62617,16740,1
62627,49518,1
62633,,0
62639,,0
62653,,0
62659,,0
62683,,0
62687,23626,1
62701,,0
62723,38232,1
62731,,0
62743,26824,1
62753,,0
62761,,0
62773,,0
62791,,0
62801,32422;58172,2
62819,,0
62827,5298;20392;49828,3
62851,,0
62861,,0
62869,13926;43782,2
62873,,0
62897,,0
62903,6068,1
62921,20370,1
62927,,0
62929,,0
62939,62146,1
62969,,0
62971,,0
62981,,0
62983,18314;51938,2
62987,18270,1
62989,21968;52804,2
63029,,0
63031,,0
63059,12518,1
63067,,0
63073,,0
63079,,0
63097,,0
63103,,0
63113,,0
63127,,0
63131,6154;51854;57830,3
63149,41458,1
63179,,0
63197,,0
63199,,0
63211,15786,1
63241,16806,1
63247,,0
63277,,0
63281,,0
63299,,0
63311,,0
63313,,0
63317,,0
63331,,0
63337,,0
63347,,0
63353,,0
63361,,0
63367,,0
63377,,0
63389,,0
63391,39578,1
63397,58638,1
63409,42570,1
63419,,0
63421,,0
63439,54590,1
63443,36584,1
63463,,0
63467,,0
63473,,0
63487,,0
63493,,0
63499,32570,1
63521,20852,1
63527,,0
63533,55194,1
63541,,0
63559,,0
63577,3472;34102,2
63587,8952,1
63589,16668;25462,2
63599,,0
63601,,0
63607,,0
63611,,0
63617,23990,1
63629,,0
63647,50654,1
63649,,0
63659,38880,1
63667,,0
63671,,0
63689,,0
63691,34948,1
63697,,0
63703,,0
63709,20550,1
63719,,0
63727,59564,1
63737,27730,1
63743,,0
63761,,0
63773,,0
63781,16080,1
63793,,0
63799,24974;60286,2
63803,,0
63809,,0
63823,62538,1
63839,6752;31216,2
63841,,0
63853,45024,1
63857,30930;57560,2
63863,4010,1
63901,52382,1
63907,15566,1
63913,,0
63929,,0
63949,,0
63977,,0
63997,41688;49912,2
64007,,0
64013,,0
64019,24466,1
64033,,0
64037,,0
64063,,0
64067,,0
64081,6870,1
64091,,0
64109,,0
64123,,0
64151,,0
64153,,0
64157,,0
64171,,0
64187,,0
64189,,0
64217,23354;39942,2
64223,,0
64231,,0
64237,22340,1
64271,58118,1
64279,3256,1
64283,31420,1
64301,,0
64303,,0
64319,,0
64327,,0
64333,,0
64373,,0
64381,44060,1
64399,19848,1
64403,,0
64433,,0
64439,39906,1
64451,7614,1
64453,35948,1
64483,,0
64489,7522;20550,2
64499,22698,1
64513,56526,1
64553,33488;57420,2
64567,,0
64577,25420,1
64579,,0
64591,,0
64601,45646,1
64609,,0
64613,62450,1
64621,2348;28154,2
64627,,0
64633,,0
64661,54120,1
64663,33906,1
64667,49948,1
64679,,0
64693,,0
64709,,0
64717,47490,1
64747,20374,1
64763,,0
64781,51740,1
64783,,0
64793,,0
64811,,0
64817,,0
64849,,0
64853,41142,1
64871,,0
64877,,0
64879,,0
64891,7348,1
64901,,0
64919,,0
64921,,0
64927,,0
64937,,0
64951,,0
64969,,0
64997,11770,1
65003,,0
65011,,0
65027,,0
65029,,0
65033,33766;41136,2
65053,,0
65063,,0
65071,,0
65089,33044,1
65099,,0
65101,,0
65111,,0
65119,29998,1
65123,29746,1
65129,64690,1
65141,3764;45674,2
65147,,0
65167,,0
65171,,0
65173,58980,1
65179,,0
65183,35778;63018,2
65203,38182,1
65213,38076,1
65239,,0
65257,,0
65267,31284,1
65269,,0
65287,,0
65293,26950;45486,2
65309,2040;25464,2
65323,574,1
65327,34628,1
65353,,0
65357,,0
65371,45068,1
65381,,0
65393,47362;64306,2
65407,8030,1
65413,,0
65419,28798,1
65423,,0
65437,48968,1
65447,7478,1
65449,,0
65479,61622,1
65497,,0
65519,,0
65521,,0
65537,,0
65539,,0
65543,55316,1
65551,25582,1
65557,,0
65563,,0
65579,39996,1
65581,,0
65587,,0
65599,6040,1
65609,,0
65617,52210,1
65629,810,1
65633,,0
65647,39378,1
65651,7340;31018;45406,3
65657,14380,1
65677,45694,1
65687,52696,1
65699,,0
65701,,0
65707,57854,1
65713,,0
65717,41102,1
65719,,0
65729,32044;65438,2
65731,,0
65761,,0
65777,48600,1
65789,,0
65809,46444,1
65827,28542,1
65831,19354,1
65837,,0
65839,64926,1
65843,,0
65851,28818,1
65867,,0
65881,,0
65899,,0
65921,,0
65927,,0
65929,4156,1
65951,,0
65957,,0
65963,,0
65981,16222,1
65983,2478;44134,2
65993,50582,1
66029,,0
66037,,0
66041,53734,1
66047,,0
66067,48676,1
66071,,0
66083,,0
66089,3758,1
66103,,0
66107,,0
66109,,0
66137,,0
66161,17976,1
66169,,0
66173,37682,1
66179,,0
66191,,0
66221,20456,1
66239,32886,1
66271,1946,1
66293,,0
66301,,0
66337,,0
66343,,0
66347,,0
66359,57950,1
66361,,0
66373,,0
66377,,0
66383,,0
66403,1716;19954,2
66413,,0
66431,,0
66449,58602,1
66457,,0
66463,,0
66467,,0
66491,58078,1
66499,,0
66509,46972,1
66523,55574,1
66529,53068,1
66533,36396,1
66541,2614,1
66553,20604;21960;37904,3
66569,,0
66571,8128,1
66587,,0
66593,,0
66601,,0
66617,,0
66629,50740,1
66643,19692,1
66653,,0
66683,33970,1
66697,28226;61028,2
66701,,0
66713,41048,1
66721,49300;57172,2
66733,34802;48098,2
66739,19054;31382,2
66749,,0
66751,,0
66763,37740,1
66791,,0
66797,,0
66809,,0
66821,,0
66841,37982,1
66851,,0
66853,,0
66863,59678,1
66877,54668,1
66883,,0
66889,30590,1
66919,17786,1
66923,,0
66931,,0
66943,,0
66947,24850;59548,2
66949,59120,1
66959,,0
66973,32790,1
66977,,0
67003,,0
67021,10390;17612,2
67033,,0
67043,,0
67049,,0
67057,,0
67061,,0
67073,,0
67079,46868,1
67103,40254;46312,2
67121,12274,1
67129,24884,1
67139,,0
67141,,0
67153,,0
67157,,0
67169,,0
67181,,0
67187,31794,1
67189,,0
67211,,0
67213,21920,1
67217,,0
67219,,0
67231,,0
67247,42368,1
67261,,0
67271,,0
67273,31290,1
67289,,0
67307,,0
67339,31656,1
67343,,0
67349,28030,1
67369,,0
67391,3574;60612,2
67399,,0
67409,,0
67411,,0
67421,,0
67427,,0
67429,,0
67433,,0
67447,,0
67453,13622;14180,2
67477,52512,1
67481,,0
67489,27168;43464,2
67493,,0
67499,2100;10730,2
67511,,0
67523,,0
67531,,0
67537,,0
67547,,0
67559,,0
67567,,0
67577,,0
67579,41846,1
67589,,0
67601,54444,1
67607,33704;53308,2
67619,,0
67631,,0
67651,61740,1
67679,43400,1
67699,,0
67709,,0
67723,57746,1
67733,,0
67741,,0
67751,65728,1
67757,,0
67759,12870,1
67763,37304;59994;63462,3
67777,916;20102;63194,3
67783,,0
67789,,0
67801,,0
67807,,0
67819,2334,1
67829,,0
67843,33626,1
67853,58722,1
67867,52744,1
67883,,0
67891,36472,1
67901,,0
67927,58978,1
67931,,0
67933,34274,1
67939,,0
67943,,0
67957,16000;24786,2
67961,35394,1
67967,,0
67979,58414,1
67987,,0
67993,,0
68023,,0
68041,,0
68053,16554;52714,2
68059,34114,1
68071,,0
68087,,0
68099,,0
68111,,0
68113,,0
68141,,0
68147,30332,1
68161,44776,1
68171,,0
68207,,0
68209,,0
68213,5476,1
68219,,0
68227,,0
68239,58564,1
68261,,0
68279,,0
68281,,0
68311,,0
68329,18264,1
68351,3266,1
68371,,0
68389,,0
68399,52646,1
68437,,0
68443,,0
68447,10128,1
68449,,0
68473,,0
68477,,0
68483,59166,1
68489,,0
68491,,0
68501,,0
68507,,0
68521,,0
68531,26974,1
68539,11780;65318,2
68543,,0
68567,,0
68581,65338,1
68597,65426,1
68611,38532,1
68633,18188;65520,2
68639,,0
68659,1168;5086,2
68669,,0
68683,4660;8788,2
68687,,0
68699,16204;26660,2
68711,,0
68713,,0
68729,53048,1
68737,9792,1
68743,,0
68749,,0
68767,84;10510,2
68771,,0
68777,46722,1
68791,,0
68813,,0
68819,12910;14320;38960,3
68821,,0
68863,39236,1
68879,,0
68881,,0
68891,,0
68897,,0
68899,,0
68903,58932,1
68909,16918,1
68917,,0
68927,,0
68947,,0
68963,26006;53344,2
68993,,0
69001,,0
69011,,0
69019,62894,1
69029,12020,1
69031,66670,1
69061,22104,1
69067,,0
69073,16462,1
69109,,0
69119,38692,1
69127,,0
69143,67484,1
69149,1276,1
69151,6670;53536,2
69163,57102,1
69191,,0
69193,,0
69197,58226,1
69203,,0
69221,,0
69233,44478,1
69239,15810,1
69247,23480,1
69257,3586;52322,2
69259,5530;65066,2
69263,61646,1
69313,,0
69317,2212,1
69337,68248,1
69341,,0
69371,63102,1
69379,,0
69383,33118,1
69389,,0
69401,17042,1
69403,9416,1
69427,,0
69431,,0
69439,,0
69457,,0
69463,,0
69467,,0
69473,,0
69481,,0
69491,,0
69493,37786,1
69497,,0
69499,,0
69539,,0
69557,55712,1
69593,22496;67648,2
69623,67296,1
69653,12712,1
69661,,0
69677,3072,1
69691,,0
69697,,0
69709,,0
69737,15580,1
69739,,0
69761,,0
69763,28298,1
69767,34726;38456,2
69779,40140,1
69809,26306;29446,2
69821,,0
69827,41802,1
69829,,0
69833,,0
69847,,0
69857,7080,1
69859,,0
69877,,0
69899,33934,1
69911,,0
69929,,0
69931,57286,1
69941,,0
69959,,0
69991,59186,1
69997,,0
70001,,0
70003,,0
70009,37190,1
70019,56030,1
70039,22902,1
70051,44496,1
70061,,0
70067,11090,1
70079,,0
70099,45028,1
70111,64608,1
70117,,0
70121,,0
70123,,0
70139,3788,1
70141,,0
70157,64954,1
70163,34904,1
70177,,0
70181,,0
70183,5098;28262,2
70199,10860,1
70201,,0
70207,26660,1
70223,,0
70229,,0
70237,,0
70241,9654,1
70249,13406;69060,2
70271,,0
70289,,0
70297,5784,1
70309,,0
70313,,0
70321,,0
70327,,0
70351,,0
70373,,0
70379,,0
70381,,0
70393,60082,1
70423,16352,1
70429,28050;33030,2
70439,,0
70451,,0
70457,,0
70459,,0
70481,26842,1
70487,,0
70489,32932;35272,2
70501,56420,1
70507,,0
70529,,0
70537,33128,1
70549,32454,1
70571,,0
70573,38386,1
70583,,0
70589,,0
70607,,0
70619,69678,1
70621,,0
70627,63046;68310,2
70639,,0
70657,16718;39972,2
70663,52362,1
70667,,0
70687,31692,1
70709,13796;67212,2
70717,,0
70729,,0
70753,,0
70769,,0
70783,,0
70793,,0
70823,,0
70841,35144,1
70843,,0
70849,,0
70853,2884,1
70867,11136,1
70877,,0
70879,,0
70891,49934,1
70901,,0
70913,,0
70919,66042,1
70921,,0
70937,,0
70949,578,1
70951,,0
70957,,0
70969,,0
70979,59140,1
70981,,0
70991,,0
70997,69586,1
70999,,0
71011,19646,1
71023,33388,1
71039,46628,1
71059,,0
71069,,0
71081,,0
71089,,0
71119,2868,1
71129,,0
71143,,0
71147,38344,1
71153,,0
71161,33936,1
71167,8050,1
71171,,0
71191,33226;43972;57136,3
71209,,0
71233,31438,1
71237,6282,1
71249,,0
71257,20428,1
71261,67070,1
71263,,0
71287,20026,1
71293,15618,1
71317,22402,1
71327,48862,1
71329,,0
71333,,0
71339,,0
71341,50666,1
71347,10008,1
71353,,0
71359,37276,1
71363,,0
71387,4300;15844,2
71389,13038,1
71399,36760,1
71411,17670,1
71413,,0
71419,40218,1
71429,,0
71437,,0
71443,,0
71453,,0
71471,,0
71473,,0
71479,8200;18126,2
71483,,0
71503,,0
71527,,0
71537,,0
71549,48424,1
71551,,0
71563,,0
71569,50828;66422,2
71593,,0
71597,,0
71633,,0
71647,31680,1
71663,,0
71671,,0
71693,9448,1
71699,,0
71707,,0
71711,28602;64296,2
71713,,0
71719,4968,1
71741,14864,1
71761,,0
71777,,0
71789,,0
71807,17058;37180,2
71809,,0
71821,,0
71837,,0
71843,7802,1
71849,,0
71861,,0
71867,,0
71879,12904,1
71881,,0
71887,48174,1
71899,60882,1
71909,42562,1
71917,42636,1
71933,,0
71941,67330,1
71947,12050,1
71963,42176,1
71971,,0
71983,,0
71987,,0
71993,,0
71999,,0
72019,41198;57728,2
72031,51882,1
72043,,0
72047,59166,1
72053,33882,1
72073,,0
72077,,0
72089,,0
72091,,0
72101,,0
72103,22900;43118,2
72109,45750,1
72139,,0
72161,,0
72167,,0
72169,,0
72173,,0
72211,16916,1
72221,,0
72223,7380;34868;57976,3
72227,,0
72229,,0
72251,55760,1
72253,45816,1
72269,,0
72271,43766,1
72277,45220,1
72287,,0
72307,,0
72313,48378;69644,2
72337,2346;15858;44354;68030,4
72341,,0
72353,,0
72367,,0
72379,,0
72383,54136,1
72421,,0
72431,,0
72461,,0
72467,,0
72469,30914,1
72481,22260,1
72493,3724,1
72497,,0
72503,,0
72533,37032,1
72547,,0
72551,1496,1
72559,52744,1
72577,36878,1
72613,10948;65608,2
72617,39234,1
72623,8018,1
72643,63862,1
72647,52616,1
72649,,0
72661,,0
72671,,0
72673,26258,1
72679,,0
72689,,0
72701,,0
72707,47996,1
72719,53364,1
72727,,0
72733,67946,1
72739,15632,1
72763,,0
72767,,0
72797,,0
72817,20422;62596,2
72823,,0
72859,,0
72869,,0
72871,,0
72883,5064;46752,2
72889,1400,1
72893,,0
72901,,0
72907,1278,1
72911,,0
72923,33134,1
72931,,0
72937,35330,1
72949,,0
72953,56498,1
72959,44262,1
72973,,0
72977,37540,1
72997,25976,1
73009,,0
73013,,0
73019,55564,1
73037,52338,1
73039,,0
73043,28436;44592,2
73061,,0
73063,,0
73079,13402,1
73091,,0
73121,,0
73127,,0
73133,,0
73141,,0
73181,,0
73189,,0
73237,,0
73243,40466;58418,2
73259,,0
73277,,0
73291,58250,1
73303,,0
73309,31834,1
73327,684,1
73331,2422,1
73351,,0
73361,,0
73363,20528;29596,2
73369,,0
73379,,0
73387,69248,1
73417,,0
73421,6612;40800,2
73433,,0
73453,29232,1
73459,,0
73471,,0
73477,,0
73483,38374,1
73517,71308,1
73523,,0
73529,4918;38862,2
73547,32798;54796,2
73553,52700,1
73561,,0
73571,,0
73583,63996,1
73589,,0
73597,,0
73607,24898;37228,2
73609,,0
73613,71818,1
73637,,0
73643,20128,1
73651,,0
73673,,0
73679,,0
73681,,0
73693,,0
73699,70760,1
73709,,0
73721,18480,1
73727,25168;28256,2
73751,19672,1
73757,,0
73771,39428,1
73783,,0
73819,58914,1
73823,63326,1
73847,64408,1
73849,,0
73859,,0
73867,,0
73877,38610;68344,2
73883,,0
73897,,0
73907,64392;66494,2
73939,15550,1
73943,,0
73951,,0
73961,,0
73973,39184,1
73999,2852;15218,2
74017,,0
74021,,0
74027,,0
74047,,0
74051,,0
74071,40140,1
74077,,0
74093,,0
74099,,0
74101,,0
74131,,0
74143,,0
74149,,0
74159,,0
74161,,0
74167,16522,1
74177,,0
74189,14760,1
74197,46370,1
74201,264,1
74203,,0
74209,,0
74219,,0
74231,,0
74257,,0
74279,,0
74287,,0
74293,38588,1
74297,,0
74311,,0
74317,37580,1
74323,48106,1
74353,,0
74357,19790;30594;46810,3
74363,1048,1
74377,22828;38952,2
74381,,0
74383,,0
74411,,0
74413,,0
74419,,0
74441,,0
74449,,0
74453,23986;55540,2
74471,,0
74489,27252,1
74507,,0
74509,11770,1
74521,,0
74527,3268,1
74531,6738,1
74551,,0
74561,,0
74567,,0
74573,,0
74587,47640,1
74597,,0
74609,32632,1
74611,33310,1
74623,,0
74653,,0
74687,,0
74699,37136,1
74707,17434,1
74713,,0
74717,20930;72830,2
74719,,0
74729,15240,1
74731,68018,1
74747,124,1
74759,73366,1
74761,,0
74771,,0
74779,43330,1
74797,14368,1
74821,,0
74827,33048,1
74831,,0
74843,34488,1
74857,,0
74861,,0
74869,55592,1
74873,69688,1
74887,,0
74891,,0
74897,,0
74903,,0
74923,62624,1
74929,46664,1
74933,13796,1
74941,45976,1
74959,,0
75011,10998,1
75013,,0
75017,,0
75029,,0
75037,,0
75041,,0
75079,27596,1
75083,,0
75109,11334;49404,2
75133,38980;53572,2
75149,,0
75161,45042,1
75167,,0
75169,,0
75181,65144,1
75193,,0
75209,,0
75211,57554,1
75217,,0
75223,9320,1
75227,46880,1
75239,60482,1
75253,,0
75269,,0
75277,,0
75289,,0
75307,,0
75323,,0
75329,,0
75337,60170;68414,2
75347,,0
75353,,0
75367,,0
75377,,0
75389,,0
75391,,0
75401,21308,1
75403,27300,1
75407,,0
75431,23522;54526;59312,3
75437,,0
75479,6014;47268,2
75503,,0
75511,,0
75521,11724,1
75527,,0
75533,68500,1
75539,,0
75541,,0
75553,,0
75557,55772,1
75571,35476;66154,2
75577,,0
75583,29432,1
75611,,0
75617,2096;22880;50760,3
75619,69398,1
75629,15112,1
75641,13546,1
75653,28054;40320,2
75659,7138,1
75679,68058,1
75683,,0
75689,,0
75703,,0
75707,63880,1
75709,,0
75721,,0
75731,42328,1
75743,,0
75767,,0
75773,,0
75781,,0
75787,58544,1
75793,,0
75797,,0
75821,,0
75833,,0
75853,,0
75869,,0
75883,67026,1
75913,,0
75931,,0
75937,,0
75941,48896,1
75967,42736;53656,2
75979,,0
75983,,0
75989,,0
75991,,0
75997,21780,1
76001,,0
76003,,0
76031,47912,1
76039,9114;39740,2
76079,,0
76081,,0
76091,43084,1
76099,,0
76103,63586,1
76123,,0
76129,,0
76147,56010,1
76157,66022,1
76159,22856,1
76163,,0
76207,27676;45458,2
76213,62844,1
76231,,0
76243,50514,1
76249,,0
76253,,0
76259,,0
76261,,0
76283,8328;68374,2
76289,11860;25284;26406;72266,4
76303,,0
76333,2828,1
76343,7790,1
76367,,0
76369,,0
76379,,0
76387,39876;50802,2
76403,,0
76421,61608,1
76423,,0
76441,43380,1
76463,11416;49108,2
76471,65052,1
76481,53156,1
76487,76454,1
76493,110,1
76507,,0
76511,,0
76519,,0
76537,,0
76541,,0
76543,,0
76561,,0
76579,,0
76597,44514,1
76603,,0
76607,,0
76631,34130,1
76649,23556;68906,2
76651,54258,1
76667,,0
76673,,0
76679,,0
76697,,0
76717,,0
76733,,0
76753,,0
76757,70632,1
76771,75096,1
76777,51252,1
76781,41528,1
76801,,0
76819,,0
76829,,0
76831,33246,1
76837,21746,1
76847,16502,1
76871,,0
76873,2712,1
76883,,0
76907,,0
76913,,0
76919,,0
76943,,0
76949,,0
76961,,0
76963,25096;60336,2
76991,,0
77003,33764;57118,2
77017,49146,1
77023,34764,1
77029,18862,1
77041,53704,1
77047,13376;19914,2
77069,,0
77081,,0
77093,,0
77101,,0
77137,,0
77141,,0
77153,,0
77167,,0
77171,,0
77191,45056,1
77201,28182,1
77213,,0
77237,,0
77239,25922,1
77243,,0
77249,42658,1
77261,,0
77263,19412,1
77267,,0
77269,61724,1
77279,,0
77291,43756,1
77317,20584;22418,2
77323,,0
77339,,0
77347,,0
77351,,0
77359,,0
77369,31948;34510;58350,3
77377,,0
77383,15986;27536;62376,3
77417,62156,1
77419,,0
77431,73178,1
77447,,0
77471,,0
77477,,0
77479,53276,1
77489,20452;33426,2
77491,,0
77509,54958,1
77513,,0
77521,,0
77527,,0
77543,,0
77549,,0
77551,,0
77557,,0
77563,,0
77569,,0
77573,55412,1
77587,,0
77591,1188;3582,2
77611,,0
77617,65318,1
77621,11952,1
77641,,0
77647,18242;69244,2
77659,,0
77681,62098,1
77687,,0
77689,,0
77699,1394,1
77711,46022,1
77713,38906,1
77719,,0
77723,45154,1
77731,,0
77743,,0
77747,22122,1
77761,52402,1
77773,7784,1
77783,5590;52114;52246;73092,4
77797,,0
77801,38618;53248,2
77813,,0
77839,,0
77849,,0
77863,19224;64208,2
77867,,0
77893,,0
77899,,0
77929,,0
77933,,0
77951,21854;74412,2
77969,51916,1
77977,15492;59138,2
77983,,0
77999,,0
78007,,0
78017,,0
78031,15768,1
78041,53770,1
78049,,0
78059,,0
78079,15114,1
78101,27632,1
78121,,0
78137,44750,1
78139,,0
78157,59480,1
78163,,0
78167,,0
78173,,0
78179,,0
78191,,0
78193,,0
78203,,0
78229,,0
78233,10400;32084;46620;47364;64628,5
78241,,0
78259,27274,1
78277,,0
78283,,0
78301,10056;48814,2
78307,,0
78311,,0
78317,,0
78341,,0
78347,,0
78367,36216,1
78401,,0
78427,76606,1
78437,,0
78439,36876;74544,2
78467,,0
78479,,0
78487,31998,1
78497,,0
78509,,0
78511,,0
78517,,0
78539,,0
78541,,0
78553,,0
78569,47894,1
78571,,0
78577,6336,1
78583,14210,1
78593,59544,1
78607,,0
78623,28466,1
78643,,0
78649,49594,1
78653,66202,1
78691,46184,1
78697,,0
78707,,0
78713,4608;47758;77152,3
78721,77336,1
78737,4102;34478,2
78779,,0
78781,21828,1
78787,77842,1
78791,,0
78797,35510,1
78803,,0
78809,19966,1
78823,,0
78839,,0
78853,,0
78857,25746;58536,2
78877,,0
78887,,0
78889,23662,1
78893,,0
78901,,0
78919,11484;69054,2
78929,42136,1
78941,,0
78977,,0
78979,66012,1
78989,,0
79031,9710,1
79039,,0
79043,,0
79063,,0
79087,,0
79103,,0
79111,,0
79133,,0
79139,,0
79147,10164,1
79151,,0
79153,,0
79159,,0
79181,,0
79187,70282,1
79193,14072,1
79201,,0
79229,28204,1
79231,,0
79241,54722,1
79259,17768,1
79273,,0
79279,30302;62026,2
79283,,0
79301,,0
79309,26246,1
79319,,0
79333,74642,1
79337,51076;51220;60852,3
79349,,0
79357,18120;25464,2
79367,,0
79379,,0
79393,36714,1
79397,,0
79399,63186,1
79411,,0
79423,30042;64450,2
79427,3892;60568,2
79433,,0
79451,,0
79481,3240,1
79493,,0
79531,,0
79537,22100;53260,2
79549,,0
79559,21974;38330,2
79561,4948,1
79579,,0
79589,,0
79601,,0
79609,,0
79613,49102,1
79621,,0
79627,,0
79631,37394,1
79633,,0
79657,,0
79669,,0
79687,1736,1
79691,,0
79693,,0
79697,,0
79699,,0
79757,5288,1
79769,4608,1
79777,8902,1
79801,,0
79811,35634,1
79813,,0
79817,,0
79823,,0
79829,,0
79841,,0
79843,65404,1
79847,62282,1
79861,72078,1
79867,4460;5506;25064,3
79873,,0
79889,,0
79901,,0
79903,,0
79907,,0
79939,,0
79943,,0
79967,,0
79973,4526;44294,2
79979,22638,1
79987,,0
79997,14760,1
79999,7718,1
80021,,0
80039,22796,1
80051,,0
80071,13572,1
80077,62270,1
80107,,0
80111,,0
80141,73484,1
80147,,0
80149,,0
80153,73296;77170,2
80167,,0
80173,,0
80177,56706,1
80191,,0
80207,68442,1
80209,68854,1
80221,68546,1
80231,,0
80233,,0
80239,,0
80251,,0
80263,,0
80273,,0
80279,,0
80287,64446,1
80309,,0
80317,5758;67994,2
80329,,0
80341,,0
80347,52046,1
80363,45546,1
80369,3696;9942,2
80387,,0
80407,,0
80429,,0
80447,61772,1
80449,,0
80471,,0
80473,,0
80489,,0
80491,,0
80513,,0
80527,76124,1
80537,24752,1
80557,43136,1
80567,,0
80599,,0
80603,5890;35422,2
80611,,0
80621,,0
80627,24558,1
80629,25658,1
80651,,0
80657,,0
80669,,0
80671,,0
80677,,0
80681,,0
80683,76946,1
80687,8770,1
80701,48974,1
80713,,0
80737,,0
80747,,0
80749,45532;75890,2
80761,,0
80777,,0
80779,,0
80783,,0
80789,,0
80803,11452;58076,2
80809,,0
80819,,0
80831,1866,1
80833,31218,1
80849,,0
80863,,0
80897,,0
80909,32396;34942,2
80911,,0
80917,,0
80923,,0
80929,7118,1
80933,61064,1
80953,,0
80963,63144,1
80989,54256,1
81001,8230,1
81013,,0
81017,,0
81019,,0
81023,,0
81031,32554,1
81041,,0
81043,,0
81047,56236;78728,2
81049,21468,1
81071,,0
81077,45340,1
81083,28656,1
81097,51176,1
81101,,0
81119,,0
81131,53108,1
81157,,0
81163,48566,1
81173,,0
81181,,0
81197,,0
81199,,0
81203,,0
81223,59890,1
81233,63400,1
81239,,0
81281,,0
81283,55188,1
81293,,0
81299,33596,1
81307,10110,1
81331,59838,1
81343,3118,1
81349,,0
81353,,0
81359,,0
81371,47996,1
81373,,0
81401,44114,1
81409,,0
81421,,0
81439,,0
81457,,0
81463,25864;62504;72484,3
81509,,0
81517,64232,1
81527,,0
81533,,0
81547,,0
81551,,0
81553,43472;52812,2
81559,9000,1
81563,45946,1
81569,56698,1
81611,,0
81619,,0
81629,,0
81637,,0
81647,46954,1
81649,78842,1
81667,,0
81671,,0
81677,57600,1
81689,,0
81701,52772,1
81703,,0
81707,,0
81727,,0
81737,41138,1
81749,,0
81761,37070;46368,2
81769,,0
81773,,0
81799,60554,1
81817,6916,1
81839,,0
81847,21352,1
81853,24732,1
81869,,0
81883,31714,1
81899,,0
81901,,0
81919,,0
81929,57752,1
81931,52730,1
81937,18974;36552,2
81943,11616;15612,2
81953,,0
81967,,0
81971,8088;33072,2
81973,30046,1
82003,,0
82007,,0
82009,,0
82013,48664,1
82021,19366,1
82031,,0
82037,,0
82039,,0
82051,,0
82067,,0
82073,38618;51246,2
82129,,0
82139,,0
82141,32346,1
82153,29362,1
82163,,0
82171,,0
82183,,0
82189,8986;43576,2
82193,,0
82207,,0
82217,,0
82219,54638;80380,2
82223,,0
82231,,0
82237,,0
82241,,0
82261,,0
82267,,0
82279,,0
82301,7286;61632,2
82307,65146,1
82339,48118,1
82349,,0
82351,,0
82361,,0
82373,53048,1
82387,,0
82393,,0
82421,,0
82457,,0
82463,,0
82469,40492;67848,2
82471,76430,1
82483,17314,1
82487,,0
82493,45108,1
82499,,0
82507,,0
82529,,0
82531,34480,1
82549,,0
82559,,0
82561,,0
82567,,0
82571,,0
82591,40022,1
82601,,0
82609,11008;58530,2
82613,,0
82619,,0
82633,46664,1
82651,,0
82657,43124,1
82699,39456,1
82721,,0
82723,42716,1
82727,,0
82729,63986,1
82757,,0
82759,,0
82763,,0
82781,,0
82787,,0
82793,,0
82799,6918,1
82811,76978,1
82813,35622;52748,2
82837,,0
82847,,0
82883,,0
82889,,0
82891,,0
82903,,0
82913,49602,1
82939,,0
82963,38356,1
82981,,0
82997,,0
83003,,0
83009,,0
83023,,0
83047,34308;77660,2
83059,50056,1
83063,,0
83071,7530,1
83077,4732,1
83089,,0
83093,42368,1
83101,,0
83117,51580,1
83137,,0
83177,,0
83203,,0
83207,57690,1
83219,17688,1
83221,4470,1
83227,,0
83231,,0
83233,,0
83243,33324,1
83257,,0
83267,,0
83269,32654,1
83273,24308,1
83299,72774,1
83311,39188;41882;54120,3
83339,,0
83341,74592,1
83357,,0
83383,,0
83389,,0
83399,66488,1
83401,8602,1
83407,,0
83417,43430,1
83423,53562,1
83431,,0
83437,78922,1
83443,,0
83449,63116,1
83459,61600,1
83471,20706;77394,2
83477,,0
83497,,0
83537,20064;42664,2
83557,,0
83561,61984,1
83563,,0
83579,62474,1
83591,,0
83597,2616,1
83609,,0
83617,,0
83621,,0
83639,,0
83641,,0
83653,57760,1
83663,,0
83689,24370,1
83701,,0
83717,,0
83719,69804,1
83737,,0
83761,9930;41322,2
83773,19514,1
83777,35400,1
83791,,0
83813,,0
83833,37060,1
83843,12926;51588,2
83857,,0
83869,2046,1
83873,,0
83891,,0
83903,,0
83911,25706,1
83921,,0
83933,16200;33144,2
83939,16242;71464,2
83969,,0
83983,31140,1
83987,,0
84011,,0
84017,32458,1
84047,39256,1
84053,50286,1
84059,,0
84061,,0
84067,16322;43722;44246;44794,4
84089,,0
84121,26906,1
84127,,0
84131,27946,1
84137,55642,1
84143,24906,1
84163,,0
84179,31962,1
84181,,0
84191,,0
84199,,0
84211,,0
84221,9980,1
84223,,0
84229,,0
84239,,0
84247,,0
84263,17980;36510,2
84299,75440,1
84307,46454,1
84313,,0
84317,66536,1
84319,12626,1
84347,34054,1
84349,82024,1
84377,1200,1
84389,36698,1
84391,52294,1
84401,,0
84407,,0
84421,51136,1
84431,45676,1
84437,,0
84443,71002,1
84449,37818;57600,2
84457,37384;53708,2
84463,,0
84467,5152,1
84481,70500,1
84499,,0
84503,,0
84509,3134;14290;45512,3
84521,47510;81914,2
84523,83228,1
84533,,0
84551,,0
84559,,0
84589,83240,1
84629,,0
84631,,0
84649,,0
84653,,0
84659,,0
84673,,0
84691,23998,1
84697,,0
84701,,0
84713,,0
84719,,0
84731,14938;30048,2
84737,82094,1
84751,,0
84761,53180,1
84787,67716,1
84793,78154,1
84809,,0
84811,6528;73784,2
84827,,0
84857,,0
84859,,0
84869,14940,1
84871,,0
84913,,0
84919,,0
84947,68028;84240,2
84961,,0
84967,,0
84977,,0
84979,28940,1
84991,69122,1
85009,,0
85021,2756;76504,2
85027,,0
85037,,0
85049,33156,1
85061,,0
85081,25126,1
85087,,0
85091,18312,1
85093,,0
85103,,0
85109,13800;24516,2
85121,,0
85133,,0
85147,,0
85159,,0
85193,,0
85199,55464,1
85201,31924,1
85213,,0
85223,48552,1
85229,,0
85237,,0
85243,,0
85247,39112,1
85259,72026,1
85297,,0
85303,,0
85313,,0
85331,,0
85333,26602,1
85361,,0
85363,32532,1
85369,,0
85381,,0
85411,,0
85427,,0
85429,,0
85439,,0
85447,,0
85451,69586,1
85453,,0
85469,,0
85487,,0
85513,,0
85517,37308,1
85523,,0
85531,,0
85549,,0
85571,81344,1
85577,,0
85597,,0
85601,,0
85607,77758,1
85619,,0
85621,,0
85627,,0
85639,,0
85643,71576,1
85661,,0
85667,42106;60710,2
85669,16226;55288,2
85691,,0
85703,,0
85711,,0
85717,25026,1
85733,50856,1
85751,,0
85781,17800,1
85793,,0
85817,66078,1
85819,3250,1
85829,,0
85831,,0
85837,,0
85843,42366,1
85847,,0
85853,,0
85889,,0
85903,,0
85909,,0
85931,59706,1
85933,5148,1
85991,,0
85999,,0
86011,26496,1
86017,37144,1
86027,,0
86029,12192;14312;81994,3
86069,,0
86077,28526,1
86083,,0
86111,,0
86113,,0
86117,,0
86131,,0
86137,,0
86143,,0
86161,,0
86171,5866,1
86179,,0
86183,,0
86197,,0
86201,,0
86209,,0
86239,,0
86243,,0
86249,56154,1
86257,48730,1
86263,,0
86269,,0
86287,,0
86291,79206;84178,2
86293,8508;71710;73756,3
86297,,0
86311,,0
86323,,0
86341,,0
86351,,0
86353,,0
86357,,0
86369,,0
86371,,0
86381,,0
86389,,0
86399,10600,1
86413,,0
86423,,0
86441,,0
86453,83988,1
86461,57924,1
86467,,0
86477,,0
86491,5740,1
86501,27704;27766;77842,3
86509,,0
86531,37374,1
86533,,0
86539,46730,1
86561,12222;40184,2
86573,,0
86579,,0
86587,,0
86599,,0
86627,,0
86629,,0
86677,,0
86689,,0
86693,58086,1
86711,55832,1
86719,,0
86729,33484,1
86743,,0
86753,4324,1
86767,38662,1
86771,,0
86783,,0
86813,34206;48276,2
86837,,0
86843,41084;72372,2
86851,,0
86857,,0
86861,5196;42476,2
86869,,0
86923,,0
86927,,0
86929,16864,1
86939,,0
86951,55670;58990,2
86959,2376;22598,2
86969,,0
86981,51706,1
86993,,0
87011,,0
87013,,0
87037,,0
87041,,0
87049,,0
87071,,0
87083,,0
87103,11460,1
87107,62410,1
87119,,0
87121,,0
87133,68160,1
87149,21382;34766,2
87151,,0
87179,,0
87181,,0
87187,,0
87211,,0
87221,,0
87223,73634,1
87251,,0
87253,,0
87257,,0
87277,,0
87281,37662,1
87293,,0
87299,25798,1
87313,11236;48676,2
87317,70566,1
87323,18336,1
87337,,0
87359,,0
87383,37604,1
87403,74404,1
87407,,0
87421,47872,1
87427,,0
87433,,0
87443,63426,1
87473,7152,1
87481,,0
87491,78906;82558,2
87509,17818,1
87511,,0
87517,,0
87523,39044,1
87539,,0
87541,27504;34804,2
87547,41164,1
87553,,0
87557,960,1
87559,,0
87583,,0
87587,4018;39960,2
87589,,0
87613,67436,1
87623,,0
87629,,0
87631,,0
87641,,0
87643,33600,1
87649,,0
87671,,0
87679,34516,1
87683,46478,1
87691,,0
87697,,0
87701,58814;69162,2
87719,,0
87721,,0
87739,,0
87743,20970,1
87751,,0
87767,65416;83862,2
87793,,0
87797,,0
87803,64254,1
87811,,0
87833,1752;9414,2
87853,,0
87869,35524,1
87877,66808,1
87881,,0
87887,,0
87911,51286,1
87917,,0
87931,49902,1
87943,,0
87959,56906;77744,2
87961,41300,1
87973,,0
87977,31544,1
87991,,0
88001,,0
88003,,0
88007,,0
88019,20342;40970,2
88037,,0
88069,84996,1
88079,21708,1
88093,,0
88117,,0
88129,,0
88169,3438;13268,2
88177,,0
88211,,0
88223,23402,1
88237,,0
88241,28898,1
88259,13904,1
88261,,0
88289,65890,1
88301,39070,1
88321,72590,1
88327,61850,1
88337,,0
88339,,0
88379,5278,1
88397,,0
88411,,0
88423,,0
88427,2652,1
88463,,0
88469,,0
88471,,0
88493,79274,1
88499,,0
88513,76852,1
88523,,0
88547,,0
88589,,0
88591,,0
88607,12468;27816;37586,3
88609,39974,1
88643,,0
88651,,0
88657,40256;45708,2
88661,45748,1
88663,,0
88667,,0
88681,17360,1
88721,,0
88729,,0
88741,15430,1
88747,,0
88771,,0
88789,,0
88793,77430,1
88799,72074,1
88801,,0
88807,,0
88811,600;70644;73086,3
88813,,0
88817,48224,1
88819,,0
88843,,0
88853,84674,1
88861,84602,1
88867,,0
88873,,0
88883,,0
88897,,0
88903,,0
88919,14322,1
88937,,0
88951,,0
88969,57490,1
88993,,0
88997,,0
89003,,0
89009,,0
89017,,0
89021,59238,1
89041,,0
89051,,0
89057,81668,1
89069,60058,1
89071,366;13646,2
89083,,0
89087,,0
89101,,0
89107,,0
89113,,0
89119,,0
89123,82896,1
89137,,0
89153,,0
89189,57156,1
89203,,0
89209,44606,1
89213,61680,1
89227,,0
89231,,0
89237,,0
89261,,0
89269,47556,1
89273,21546,1
89293,,0
89303,,0
89317,34750,1
89329,3512;77934,2
89363,,0
89371,,0
89381,,0
89387,88542,1
89393,10970,1
89399,45370,1
89413,,0
89417,2730;2734,2
89431,,0
89443,11968,1
89449,,0
89459,,0
89477,,0
89491,11320,1
89501,36410,1
89513,,0
89519,,0
89521,,0
89527,26824,1
89533,26052,1
89561,,0
89563,,0
89567,,0
89591,,0
89597,,0
89599,,0
89603,698,1
89611,,0
89627,,0
89633,,0
89653,,0
89657,,0
89659,,0
89669,,0
89671,32028,1
89681,,0
89689,,0
89753,30610,1
89759,,0
89767,,0
89779,,0
89783,39260,1
89797,,0
89809,,0
89819,,0
89821,,0
89833,37628,1
89839,,0
89849,,0
89867,7634,1
89891,67768,1
89897,3616,1
89899,,0
89909,,0
89917,,0
89923,,0
89939,,0
89959,,0
89963,,0
89977,44012,1
89983,,0
89989,,0
90001,,0
90007,,0
90011,,0
90017,,0
90019,,0
90023,,0
90031,,0
90053,,0
90059,3250,1
90067,,0
90071,,0
90073,,0
90089,,0
90107,,0
90121,14244;14510,2
90127,17380,1
90149,,0
90163,,0
90173,,0
90187,,0
90191,,0
90197,,0
90199,,0
90203,5006,1
90217,,0
90227,25958,1
90239,82144,1
90247,6942;24772,2
90263,,0
90271,,0
90281,,0
90289,,0
90313,,0
90353,,0
90359,42160;68824,2
90371,4214;68508,2
90373,,0
90379,55650,1
90397,,0
90401,78032,1
90403,2976,1
90407,,0
90437,,0
90439,20018,1
90469,,0
90473,54884,1
90481,15858;59200,2
90499,22350,1
90511,,0
90523,,0
90527,76358,1
90529,,0
90533,37060,1
90547,49014,1
90583,,0
90599,3204;29298,2
90617,30862,1
90619,,0
90631,33968;39992,2
90641,,0
90647,,0
90659,45530,1
90677,,0
90679,57844,1
90697,,0
90703,,0
90709,12184;46758,2
90731,,0
90749,,0
90787,,0
90793,,0
90803,,0
90821,,0
90823,,0
90833,,0
90841,648;44836,2
90847,3382,1
90863,,0
90887,10040;11602,2
90901,,0
90907,,0
90911,35674,1
90917,,0
90931,28824,1
90947,,0
90971,,0
90977,52422,1
90989,,0
90997,46342,1
91009,,0
91019,4626,1
91033,63122,1
91079,5028;73678,2
91081,10148,1
91097,61368,1
91099,,0
91121,84884,1
91127,,0
91129,,0
91139,,0
91141,84600,1
91151,,0
91153,,0
91159,20230;75702,2
91163,,0
91183,19310;77020;89912,3
91193,20278;75576;82390,3
91199,,0
91229,3682,1
91237,,0
91243,50872,1
91249,,0
91253,,0
91283,,0
91291,2524,1
91297,55366,1
91303,,0
91309,,0
91331,,0
91367,11882;58720,2
91369,68886,1
91373,,0
91381,,0
91387,16702,1
91393,10924,1
91397,,0
91411,,0
91423,,0
91433,,0
91453,,0
91457,25554;36492,2
91459,29456,1
91463,6048;71978,2
91493,,0
91499,8212,1
91513,,0
91529,,0
91541,,0
91571,,0
91573,,0
91577,,0
91583,,0
91591,,0
91621,,0
91631,57532,1
91639,,0
91673,26914,1
91691,90324,1
91703,63976,1
91711,,0
91733,,0
91753,,0
91757,,0
91771,,0
91781,,0
91801,80164,1
91807,,0
91811,,0
91813,16910;79490,2
91823,21718,1
91837,75796,1
91841,,0
91867,,0
91873,31438,1
91909,12946;40030,2
91921,10268,1
91939,,0
91943,,0
91951,,0
91957,,0
91961,,0
91967,,0
91969,22210,1
91997,10356,1
92003,4406;86188,2
92009,,0
92033,,0
92041,53792,1
92051,,0
92077,,0
92083,,0
92107,76760,1
92111,5024,1
92119,,0
92143,,0
92153,,0
92173,71748;73764,2
92177,9660,1
92179,48116;55912,2
92189,,0
92203,81772,1
92219,,0
92221,,0
92227,,0
92233,,0
92237,80286,1
92243,35812;66434,2
92251,44218,1
92269,61016,1
92297,7324,1
92311,,0
92317,74624,1
92333,,0
92347,38218,1
92353,43466;71368,2
92357,81594,1
92363,,0
92369,54910,1
92377,,0
92381,55220,1
92383,,0
92387,8732;22982,2
92399,28112;73522,2
92401,,0
92413,,0
92419,66182,1
92431,66296,1
92459,3262;84310,2
92461,,0
92467,,0
92479,,0
92489,,0
92503,,0
92507,,0
92551,89166,1
92557,8734;41752,2
92567,75348,1
92569,,0
92581,76616,1
92593,,0
92623,50552,1
92627,4656;89828,2
92639,,0
92641,,0
92647,,0
92657,,0
92669,,0
92671,,0
92681,5692;40850;46160,3
92683,,0
92693,,0
92699,9104;20658,2
92707,9760;12714,2
92717,,0
92723,18528,1
92737,55038,1
92753,6186,1
92761,63830,1
92767,83994,1
92779,71318,1
92789,,0
92791,,0
92801,,0
92809,,0
92821,9612;77546,2
92831,,0
92849,,0
92857,,0
92861,,0
92863,,0
92867,,0
92893,,0
92899,,0
92921,,0
92927,34852;53892,2
92941,,0
92951,,0
92957,,0
92959,73088;85190,2
92987,,0
92993,14134;90984,2
93001,64068,1
93047,,0
93053,33746;60546,2
93059,,0
93077,,0
93083,,0
93089,,0
93097,,0
93103,15670;89268,2
93113,,0
93131,,0
93133,31060,1
93139,,0
93151,,0
93169,28984,1
93179,85094,1
93187,20188;40632,2
93199,,0
93229,83252,1
93239,52346,1
93241,88200,1
93251,73236,1
93253,,0
93257,652;45828,2
93263,,0
93281,,0
93283,25072,1
93287,85508,1
93307,,0
93319,,0
93323,,0
93329,5758,1
93337,,0
93371,,0
93377,45430,1
93383,,0
93407,89718,1
93419,35332;47956,2
93427,75972,1
93463,28776;34816;44708,3
93479,,0
93481,19752,1
93487,,0
93491,,0
93493,,0
93497,28424,1
93503,6246;49540;78692,3
93523,47136,1
93529,,0
93553,88292,1
93557,47866,1
93559,,0
93563,,0
93581,41232;75210,2
93601,,0
93607,,0
93629,68668,1
93637,,0
93683,16936;49378,2
93701,33862,1
93703,,0
93719,66768,1
93739,,0
93761,4406,1
93763,,0
93787,,0
93809,16214,1
93811,,0
93827,,0
93851,67296,1
93871,47988,1
93887,,0
93889,37838,1
93893,,0
93901,2842;37120;82322,3
93911,31868;75914,2
93913,,0
93923,,0
93937,84808,1
93941,,0
93949,,0
93967,,0
93971,,0
93979,,0
93983,,0
93997,,0
94007,36940,1
94009,32264,1
94033,,0
94049,,0
94057,,0
94063,61900,1
94079,,0
94099,90948,1
94109,,0
94111,,0
94117,,0
94121,,0
94151,,0
94153,38284,1
94169,,0
94201,74140,1
94207,34400;43004;66258,3
94219,,0
94229,,0
94253,,0
94261,,0
94273,,0
94291,36338,1
94307,,0
94309,,0
94321,,0
94327,,0
94331,,0
94343,68502,1
94349,,0
94351,38440;60508,2
94379,,0
94397,60976,1
94399,25088,1
94421,,0
94427,64562;79744,2
94433,,0
94439,73374,1
94441,,0
94447,,0
94463,,0
94477,,0
94483,,0
94513,40062,1
94529,,0
94531,,0
94541,1266,1
94543,,0
94547,,0
94559,,0
94561,84244,1
94573,16246;93778,2
94583,,0
94597,,0
94603,48042,1
94613,6584;54528,2
94621,,0
94649,,0
94651,,0
94687,8186;61760,2
94693,11636;54754;76326;80650;84726,5
94709,,0
94723,,0
94727,,0
94747,,0
94771,24588,1
94777,71574,1
94781,,0
94789,17172,1
94793,9292,1
94811,31672,1
94819,,0
94823,,0
94837,,0
94841,,0
94847,,0
94849,,0
94873,3048,1
94889,,0
94903,83672,1
94907,,0
94933,,0
94949,39296,1
94951,34832,1
94961,,0
94993,,0
94999,59824,1
95003,28738,1
95009,,0
95021,33582,1
95027,37958,1
95063,,0
95071,,0
95083,62166,1
95087,46656,1
95089,,0
95093,,0
95101,58922,1
95107,,0
95111,,0
95131,9250,1
95143,14914;20534,2
95153,,0
95177,,0
95189,,0
95191,,0
95203,,0
95213,5142,1
95219,,0
95231,,0
95233,48630,1
95239,,0
95257,,0
95261,,0
95267,13262,1
95273,36096,1
95279,42948,1
95287,,0
95311,,0
95317,67094,1
95327,,0
95339,,0
95369,2876;36264,2
95383,,0
95393,47990,1
95401,,0
95413,,0
95419,,0
95429,,0
95441,,0
95443,,0
95461,,0
95467,75742,1
95471,,0
95479,,0
95483,,0
95507,,0
95527,56652;77340,2
95531,,0
95539,,0
95549,72316,1
95561,,0
95569,45696,1
95581,61616,1
95597,,0
95603,,0
95617,,0
95621,,0
95629,,0
95633,,0
95651,,0
95701,,0
95707,,0
95713,79458,1
95717,,0
95723,,0
95731,,0
95737,,0
95747,52938,1
95773,,0
95783,,0
95789,,0
95791,9860,1
95801,,0
95803,72636,1
95813,,0
95819,,0
95857,5950,1
95869,,0
95873,5104,1
95881,4128,1
95891,,0
95911,,0
95917,,0
95923,,0
95929,20302,1
95947,79466,1
95957,71064,1
95959,80870,1
95971,4766;78906,2
95987,66550,1
95989,,0
96001,,0
96013,,0
96017,,0
96043,,0
96053,87054,1
96059,42784,1
96079,,0
96097,67326,1
96137,,0
96149,74036,1
96157,,0
96167,,0
96179,,0
96181,87996,1
96199,,0
96211,,0
96221,,0
96223,,0
96233,,0
96259,,0
96263,,0
96269,24894,1
96281,,0
96289,,0
96293,19050;57188,2
96323,,0
96329,,0
96331,4904,1
96337,10036,1
96353,,0
96377,,0
96401,5198;10272,2
96419,,0
96431,,0
96443,,0
96451,49078,1
96457,,0
96461,,0
96469,876,1
96479,5078,1
96487,,0
96493,41406,1
96497,,0
96517,,0
96527,,0
96553,,0
96557,,0
96581,,0
96587,,0
96589,,0
96601,,0
96643,,0
96661,,0
96667,,0
96671,11882,1
96697,,0
96703,,0
96731,,0
96737,,0
96739,21590,1
96749,,0
96757,22616;74908,2
96763,25766;51896,2
96769,,0
96779,49040,1
96787,,0
96797,,0
96799,,0
96821,,0
96823,,0
96827,,0
96847,,0
96851,,0
96857,,0
96893,,0
96907,,0
96911,484;79012,2
96931,,0
96953,32630,1
96959,35794,1
96973,,0
96979,,0
96989,10486;27024,2
96997,,0
97001,,0
97003,,0
97007,,0
97021,27080,1
97039,74476,1
97073,,0
97081,8092,1
97103,,0
97117,10772,1
97127,,0
97151,41202,1
97157,,0
97159,,0
97169,45592;69988,2
97171,,0
97177,,0
97187,,0
97213,,0
97231,24364,1
97241,,0
97259,,0
97283,,0
97301,,0
97303,,0
97327,,0
97367,,0
97369,,0
97373,,0
97379,18386,1
97381,,0
97387,92446,1
97397,,0
97423,,0
97429,,0
97441,4296,1
97453,26064,1
97459,29422;86962,2
97463,,0
97499,,0
97501,60712,1
97511,,0
97523,92600,1
97547,,0
97549,17720,1
97553,,0
97561,,0
97571,29018;29472,2
97577,,0
97579,88648,1
97583,,0
97607,,0
97609,,0
97613,,0
97649,63832,1
97651,,0
97673,,0
97687,16216,1
97711,49978,1
97729,12798,1
97771,,0
97777,43490,1
97787,,0
97789,77588,1
97813,44416;52660;86738,3
97829,,0
97841,32338,1
97843,4966;28218;53796,3
97847,,0
97849,86950,1
97859,,0
97861,,0
97871,,0
97879,70112,1
97883,,0
97919,85956,1
97927,,0
97931,,0
97943,,0
97961,,0
97967,44804;60196;74646,3
97973,,0
97987,,0
98009,4372;73404,2
98011,51192,1
98017,,0
98041,,0
98047,25946,1
98057,,0
98081,79600;81916,2
98101,68136,1
98123,6370,1
98129,75438;96294,2
98143,,0
98179,7926;36902,2
98207,37590,1
98213,9450,1
98221,91482,1
98227,65348,1
98251,,0
98257,35504,1
98269,,0
98297,18504,1
98299,,0
98317,,0
98321,,0
98323,,0
98327,28704;64666,2
98347,29560,1
98369,78144;95782,2
98377,19806,1
98387,,0
98389,96808,1
98407,,0
98411,20250,1
98419,,0
98429,,0
98443,,0
98453,70614,1
98459,,0
98467,,0
98473,,0
98479,,0
98491,,0
98507,49226,1
98519,,0
98533,,0
98543,,0
98561,,0
98563,82360,1
98573,,0
98597,,0
98621,56342;69528,2
98627,90018,1
98639,79038,1
98641,,0
98663,54378,1
98669,,0
98689,23468,1
98711,,0
98713,75928,1
98717,16684,1
98729,,0
98731,11378,1
98737,17986;88220,2
98773,,0
98779,,0
98801,82410,1
98807,,0
98809,,0
98837,,0
98849,68656,1
98867,32144,1
98869,,0
98873,,0
98887,70820,1
98893,,0
98897,78888,1
98899,,0
98909,,0
98911,,0
98927,,0
98929,21258,1
98939,78082,1
98947,,0
98953,,0
98963,61262,1
98981,,0
98993,61276;73242;89072,3
98999,33748;45676,2
99013,,0
99017,29506,1
99023,,0
99041,,0
99053,91538,1
99079,71480,1
99083,39804,1
99089,,0
99103,,0
99109,,0
99119,37732,1
99131,,0
99133,37794;45130,2
99137,40648,1
99139,47650,1
99149,75872,1
99173,,0
99181,31466;46058;95334,3
99191,62926,1
99223,,0
99233,,0
99241,93830,1
99251,,0
99257,,0
99259,46926;63850,2
99277,,0
99289,,0
99317,80492,1
99347,,0
99349,,0
99367,,0
99371,20126;75258,2
99377,35986,1
99391,,0
99397,,0
99401,58386,1
99409,56938,1
99431,,0
99439,82900,1
99469,,0
99487,,0
99497,,0
99523,,0
99527,25618,1
99529,35392,1
99551,57862,1
99559,78548,1
99563,,0
99571,7728,1
99577,14690,1
99581,3924,1
99607,76746,1
99611,,0
99623,50158,1
99643,,0
99661,,0
99667,,0
99679,,0
99689,,0
99707,27874;46098;61250,3
99709,77554,1
99713,,0
99719,,0
99721,,0
99733,59136;83136,2
99761,,0
99767,,0
99787,,0
99793,67586,1
99809,7238;60674;90458,3
99817,,0
99823,,0
99829,,0
99833,,0
99839,33136,1
99859,93810,1
99871,11032,1
99877,,0
99881,28218,1
99901,,0
99907,11616,1
99923,,0
99929,19932;80178,2
99961,,0
99971,66200,1
99989,,0
99991,19908,1


==> anc/twisted.py <==
"""
Core library for the twisted-Bernoulli zero survey.

Implements, for an odd primitive Dirichlet character chi of conductor f
with values embedded in F_p (split coefficient prime: ord(chi) | p-1):

    b_{chi,j} = (1/p) * sum_{1<=a<fp, (a,fp)=1} a chi(a) tilde{a}^{-j}   (mod p)

via the residue-class weight formula (generalizing Lemma "short finite form"
of the two companion papers):

    b_{chi,j} = sum_{r=1}^{p-1} w(r mod f) r^{-j}  (mod p),
    w(c)      = sum_{m=0}^{f-1} m * chi((c + m p) mod f).

All even j in [2, p-3] are computed at once via a Bluestein chirp transform
(one mod-p polynomial multiplication of length ~3p, done in FLINT).

Second-order (simplicity) check for a zero line (p, chi, j):

    T_j/p = sum_r  W2(r mod f) * omega(r)^{-j}  (mod p^2),
    W2(c) = sum_m m * chihat((c+mp) mod f)      (mod p^2),

with chihat / omega Teichmueller lifts mod p^2; the divided digit is
(T_j/p)/p mod p, nonzero iff the generalized Bernoulli zero is simple.
An independent slow path computes the full fp-term Teichmueller sum mod p^3.
"""

from math import gcd
import numpy as np
from flint import nmod_poly

# ----------------------------------------------------------------------
# elementary number theory
# ----------------------------------------------------------------------

def factorize(n):
    fac = {}
    d = 2
    while d * d <= n:
        while n % d == 0:
            fac[d] = fac.get(d, 0) + 1
            n //= d
        d += 1
    if n > 1:
        fac[n] = fac.get(n, 0) + 1
    return fac

def primitive_root(p):
    """Smallest primitive root mod p (p an odd prime)."""
    n = p - 1
    fac = list(factorize(n))
    g = 2
    while True:
        if all(pow(g, n // q, p) != 1 for q in fac):
            return g
        g += 1

def primes_up_to(n):
    sieve = np.ones(n + 1, dtype=bool)
    sieve[:2] = False
    for i in range(2, int(n ** 0.5) + 1):
        if sieve[i]:
            sieve[i * i :: i] = False
    return np.nonzero(sieve)[0].tolist()

def crt_pair(a1, m1, a2, m2):
    """x = a1 mod m1, x = a2 mod m2 (m1, m2 coprime)."""
    m1_inv = pow(m1, -1, m2)
    t = (a2 - a1) * m1_inv % m2
    return (a1 + m1 * t) % (m1 * m2)

def lcm(a, b):
    return a * b // gcd(a, b)

# ----------------------------------------------------------------------
# Dirichlet characters mod f (abstract, exponent representation)
# ----------------------------------------------------------------------

def _unit_group_gens(f):
    """Generators of (Z/f)* as internal direct product: list of (g, order)."""
    gens = []
    for q, e in factorize(f).items():
        qe = q ** e
        rest = f // qe
        if q == 2:
            if e == 1:
                local = []
            elif e == 2:
                local = [(3, 2)]
            else:
                local = [(qe - 1, 2), (5, 2 ** (e - 2))]
        else:
            # primitive root mod q^e
            phi = qe - qe // q
            fac = list(factorize(phi))
            g = 2
            while True:
                if gcd(g, q) == 1 and all(pow(g, phi // r, qe) != 1 for r in fac):
                    break
                g += 1
            local = [(g, phi)]
        for lg, lo in local:
            if rest == 1:
                gens.append((lg % f, lo))
            else:
                gens.append((crt_pair(lg, qe, 1, rest), lo))
    return gens

class Character:
    """Primitive Dirichlet character mod f, values zeta_d^{E[a]}.

    E[a] in Z/d for gcd(a,f)=1 (else None).  d = exact order.
    """

    def __init__(self, f, E, d, label):
        self.f = f
        self.E = E            # list length f: exponent mod d, or None
        self.d = d            # exact order
        self.label = label

    def is_odd(self):
        e = self.E[self.f - 1]  # a = -1
        return e is not None and self.d % 2 == 0 and e == self.d // 2

    def values_mod_p(self, p, eta=None):
        """Value table in F_p.  eta: chosen element of exact order d.
        Default embedding: eta = g^((p-1)/d) for smallest primitive root g."""
        assert (p - 1) % self.d == 0 and p % self.f != 0 if self.f > 1 else True
        if eta is None:
            g = primitive_root(p)
            eta = pow(g, (p - 1) // self.d, p)
        return [0 if e is None else pow(eta, e, p) for e in self.E], eta

    def value_str(self):
        return ",".join("x" if e is None else str(e) for e in self.E)


def all_characters(f):
    """All Dirichlet characters mod f (not nec. primitive)."""
    from itertools import product as iproduct
    gens = _unit_group_gens(f)
    orders = [o for _, o in gens]
    L = 1
    for o in orders:
        L = lcm(L, o)
    if not gens:  # f = 1 or 2
        E = [None] * f
        for a in range(f):
            if gcd(a, f) == 1:
                E[a] = 0
        return [Character(f, E, 1, f"f{f}.c0")]
    # element -> exponent tuple
    elem = {}
    ranges = [range(o) for o in orders]
    for tup in iproduct(*ranges):
        v = 1
        for (g, _), t in zip(gens, tup):
            v = v * pow(g, t, f) % f
        elem[v] = tup
    chars = []
    idx = 0
    for ktup in iproduct(*ranges):
        E = [None] * f
        for a, tup in elem.items():
            E[a] = sum(k * t * (L // o) for k, t, o in zip(ktup, tup, orders)) % L
        # exact order
        gg = L
        for a in range(f):
            if E[a]:
                gg = gcd(gg, E[a])
        d = L // gcd(L, gg) if any(E[a] for a in range(f) if E[a] is not None) else 1
        # renormalize exponents to Z/d
        E2 = [None if e is None else (e * d) // L for e in E]
        chars.append(Character(f, E2, d, f"f{f}.c{idx}"))
        idx += 1
    return chars

def conductor(chi):
    """Conductor of chi (mod f)."""
    f = chi.f
    for c in sorted(d for d in range(1, f + 1) if f % d == 0):
        ok = True
        for a in range(1, f):
            if gcd(a, f) == 1 and a % c == 1 % c:
                if chi.E[a] != 0:
                    ok = False
                    break
        if ok:
            return c
    return f

def odd_primitive_characters(f):
    out = []
    for chi in all_characters(f):
        if chi.is_odd() and conductor(chi) == f:
            out.append(chi)
    # stable relabel
    for i, chi in enumerate(out):
        chi.label = f"f{f}.op{i}"
    return out

# ----------------------------------------------------------------------
# weights
# ----------------------------------------------------------------------

def weights_mod_p(chi, p, chival):
    """w(c) = sum_m m * chi((c+mp) mod f) in F_p, for c = 0..f-1."""
    f = chi.f
    return [
        sum(m * chival[(c + m * p) % f] for m in range(f)) % p
        for c in range(f)
    ]

# ----------------------------------------------------------------------
# power table and Bluestein transform
# ----------------------------------------------------------------------

def power_table(g, p):
    """numpy int64 array [g^0, g^1, ..., g^{p-2}] mod p."""
    n = p - 1
    B = 2048
    arr = np.empty(n, dtype=np.int64)
    first = min(B, n)
    v = 1
    for i in range(first):
        arr[i] = v
        v = v * g % p
    filled = first
    gB = pow(g, first, p)
    while filled < n:
        m = min(first, n - filled)
        arr[filled : filled + m] = arr[filled - first : filled - first + m] * gB % p
        filled += m
    return arr

class PrimeContext:
    """Shared per-prime data for scanning several characters."""

    def __init__(self, p):
        self.p = p
        self.n = p - 1
        self.g = primitive_root(p)
        self.gp = power_table(self.g, p)          # g^t mod p
        n = self.n
        t = np.arange(n, dtype=np.int64)
        self.Tt = (t * (t + 1) // 2) % n          # triangular numbers mod n
        s = np.arange(2 * n - 1, dtype=np.int64)
        Ts = (s * (s + 1) // 2) % n
        v = self.gp[(n - Ts) % n]                 # g^{-T(s)}
        self._v_poly = nmod_poly(v[::-1].tolist(), p)  # reversed chirp
        self._chirp = self.gp[self.Tt]            # g^{T(t)}

    def bj_zero_lines(self, wvals):
        """Return sorted list of even j in [2, p-3] with b_j = 0,
        plus the full residue array b (indexed by j)."""
        p, n = self.p, self.n
        w_arr = np.array([x % p for x in wvals], dtype=np.int64)
        a = w_arr[self.gp % len(wvals)]
        u = a * self._chirp % p
        u_poly = nmod_poly(u.tolist(), p)
        conv = u_poly * self._v_poly
        cc = conv.coeffs()
        m = np.zeros(3 * n - 2, dtype=np.int64)
        m[: len(cc)] = np.array([int(x) for x in cc], dtype=np.int64)
        # b_j = g^{T(j)} * conv[2n-2-j]; zeros of b_j <-> zeros of conv coeff
        j = np.arange(2, p - 2, 2, dtype=np.int64)       # even j in [2, p-3]
        coeff = m[2 * n - 2 - j]
        zeros = j[coeff == 0]
        b = coeff * self.gp[self.Tt[j]] % p  # b_j = g^{T(j)} * conv[2n-2-j]
        return zeros.tolist(), j, b

    def bj_direct(self, wvals, j):
        """Brute force b_j (for validation)."""
        p = self.p
        f = len(wvals)
        e = (-j) % (p - 1)
        return sum(wvals[r % f] * pow(r, e, p) for r in range(1, p)) % p

# ----------------------------------------------------------------------
# second-order digits (simplicity of zeros)
# ----------------------------------------------------------------------

def _teichmuller_table_mod_p2(ctx):
    """omega(r) mod p^2 for r = 1..p-1, as dict-free arrays:
    tei[t] = omega(g^t) mod p^2, plus dlog array."""
    p, n, g = ctx.p, ctx.n, ctx.g
    p2 = p * p
    tg = pow(g, p, p2)             # Teichmueller lift of g mod p^2
    tei = np.empty(n, dtype=np.int64)
    v = 1
    for t in range(n):
        tei[t] = v
        v = v * tg % p2
    return tei

def mulmod_vec(x, y, m):
    """Vectorized (x*y) % m for int64 arrays with m < 2^34."""
    y1, y0 = np.divmod(y, 1 << 17)
    return ((x * y1 % m) * (1 << 17) + x * y0) % m

def depth_digit(ctx, chi, chival, j, tei=None):
    """Divided digit  (T_j / p^2) mod p  for a zero line (b_{chi,j}=0),
    where T_j = sum_{a<fp} a chihat(a) ahat^{-j} (Teichmueller lifts).
    Returns (Tdigit, Bdigit) with Bdigit = digit of B_{1,chi omega^{-j}}/p,
    i.e. Tdigit / f mod p.  Raises if v_p(T) < 2 (i.e. b_j != 0)."""
    p, n = ctx.p, ctx.n
    p2 = p * p
    f = chi.f
    if tei is None:
        tei = _teichmuller_table_mod_p2(ctx)
    # lifted character values mod p^2: Teichmueller lift of chival entries
    chihat = [0 if v == 0 else pow(v, p, p2) for v in chival]
    # W2(c) = sum_m m*chihat((c+mp) mod f) mod p^2
    W2 = np.array(
        [sum(m * chihat[(c + m * p) % f] for m in range(f)) % p2 for c in range(f)],
        dtype=np.int64,
    )
    # omega(r)^{-j} = omega(r^{-j mod n} mod p) ; r = g^t -> exponent (-j t) mod n
    t = np.arange(n, dtype=np.int64)
    om_idx = (-j % n) * t % n
    om = tei[om_idx]                      # omega(g^t)^{-j} mod p^2
    wsel = W2[ctx.gp % f]                 # W2 for r = g^t
    terms = mulmod_vec(wsel, om, p2)
    S = int(terms.sum()) % p2             # = T_j / p mod p^2
    if S % p != 0:
        raise ValueError("not a zero line (v_p(T) < 2)")
    Td = (S // p) % p
    Bd = Td * pow(f, -1, p) % p
    return Td, Bd

def depth_digit_slow(p, chi, chival, j):
    """Independent slow check: full fp-term Teichmueller sum mod p^3.
    Returns (Tdigit, Bdigit) as above."""
    f = chi.f
    p3 = p ** 3
    fp = f * p
    # Teichmueller lift mod p^3: x -> x^{p^2} mod p^3
    chihat = [0 if v == 0 else pow(v, p * p, p3) for v in chival]
    tei = {}
    T = 0
    e = (-j) % (p - 1)
    for a in range(1, fp):
        if gcd(a, fp) != 1:
            continue
        r = a % p
        rj = pow(r, e, p)
        w = tei.get(rj)
        if w is None:
            w = pow(rj, p * p, p3)
            tei[rj] = w
        T = (T + a * chihat[a % f] % p3 * w) % p3
    assert T % (p * p) == 0, "not a zero line"
    Td = (T // (p * p)) % p
    Bd = Td * pow(f, -1, p) % p
    return Td, Bd

# ----------------------------------------------------------------------
# ordinary irregular indices
# ----------------------------------------------------------------------

def irregular_indices(p):
    """Even k in [2, p-3] with p | B_k (classical Bernoulli), via series
    inversion of (e^x - 1)/x over F_p."""
    if p < 7:
        return []
    N = p - 2  # need coefficients up to x^{p-3}
    # factorials mod p up to N+1
    fact = [1] * (N + 2)
    for i in range(1, N + 2):
        fact[i] = fact[i - 1] * i % p
    inv_fact = [1] * (N + 2)
    inv_fact[N + 1] = pow(fact[N + 1], -1, p)
    for i in range(N + 1, 0, -1):
        inv_fact[i - 1] = inv_fact[i] * i % p
    # (e^x-1)/x = sum_{k>=0} x^k/(k+1)!
    coeffs = [inv_fact[k + 1] for k in range(N)]
    poly = nmod_poly(coeffs, p)
    inv = poly.inverse_series_trunc(N)
    ic = inv.coeffs()
    out = []
    for k in range(2, p - 2, 2):
        Bk = int(ic[k]) * fact[k] % p if k < len(ic) else 0
        if Bk == 0:
            out.append(k)
    return out


==> anc/verify_survey.py <==
"""verify_survey.py -- verification program for the ancillary data of

    "Twisted Bernoulli Zeros in Quasi-Linear Time:
     Distribution, Depth, and Explicit Hilbert Class Components"

Requires: Python 3.9+; only the standard library for --quick;
python-flint and numpy for --scan re-derivation checks.

Modes:
  python3 verify_survey.py --quick   (~2 minutes)
      * reproduces both published p<500 catalogues from the CSVs
      * re-verifies the 23 published split-prime certificates
      * recomputes, from the definition (Teichmuller sums, pure
        integers), the exact valuations and leading digits of the
        eight non-simple zeros (Table 5)
      * definition-checks 20 pseudo-random zero lines (b=0 and the
        recorded divided digit) across all three CSVs
      * checks internal consistency of the CSVs (k=p-j, simplicity
        flag, counts quoted in the paper)
  python3 verify_survey.py --certs   (~1 hour)
      * re-verifies all 2,441 split-prime certificates in
        certificates_f3.csv
"""
import csv, sys, random
from math import gcd

DATA = "."  # run inside the anc/ directory

# ------------------------------------------------------------------ helpers
def is_prime(n):
    if n < 2: return False
    for q in (2,3,5,7,11,13,17,19,23,29,31,37):
        if n % q == 0: return n == q
    d, s = n-1, 0
    while d % 2 == 0: d //= 2; s += 1
    for a in (2,3,5,7,11,13,17,19,23,29,31,37):
        x = pow(a, d, n)
        if x in (1, n-1): continue
        for _ in range(s-1):
            x = x*x % n
            if x == n-1: break
        else: return False
    return True

def chi_m3(a):
    r = a % 3
    return 1 if r == 1 else (-1 if r == 2 else 0)

# character value tables in F_p, reconstructed from the label conventions
# of the survey library (see anc/twisted.py for the general machinery).
def chival_table(f, label, p):
    sys.path.insert(0, DATA)
    from twisted import odd_primitive_characters
    chi = [c for c in odd_primitive_characters(f) if c.label == label][0]
    vals, _ = chi.values_mod_p(p)
    return vals

# ------------------------------------------------------------------ checks
def b_and_digits(f, label, p, j, K=3):
    """(v_p(T), digits) of T = sum a chihat(a) ahat^{-j} mod p^K."""
    pK = p**K
    chival = chival_table(f, label, p)
    chihat = [0 if v == 0 else pow(v, p**(K-1), pK) for v in chival]
    e = (-j) % (p-1)
    tei = {}
    T = 0
    for a in range(1, f*p):
        if gcd(a, f*p) != 1: continue
        r0 = pow(a % p, e, p)
        w = tei.get(r0)
        if w is None:
            w = pow(r0, p**(K-1), pK); tei[r0] = w
        T = (T + a * chihat[a % f] % pK * w) % pK
    v = 0; TT = T
    while TT and TT % p == 0: v += 1; TT //= p
    return v, TT % p if TT else 0

def check_published_catalogues():
    pub3 = {(67,20),(103,10),(139,40),(199,38),(241,220),(271,182),
            (331,182),(337,130),(337,136),(409,348),(421,348),(457,362)}
    got3 = {(int(r['p']), int(r['j']))
            for r in csv.DictReader(open(f'{DATA}/zeros_f3.csv'))
            if int(r['p']) < 500 and r['p_mod_f'] == '1'}
    assert got3 == pub3, got3 ^ pub3
    pub5 = {(61,34),(61,10),(101,92),(181,104),(181,138),(241,196),
            (281,46),(421,50),(421,90),(461,2),(461,376)}
    got5 = {(int(r['p']), int(r['j']))
            for r in csv.DictReader(open(f'{DATA}/zeros_f5.csv'))
            if int(r['p']) < 500 and r['p_mod_f'] == '1'}
    assert got5 == pub5, got5 ^ pub5
    print("published catalogues (12 + 11 lines): OK")

def cert_f3_check(p, j, q, xi, M_expect, e_expect):
    k = p - j
    assert is_prime(q) and (q-1) % (3*p) == 0
    eta, rho = pow(xi,3,q), pow(xi,p,q)
    assert pow(xi, 3*p, q) == 1 and pow(eta, p, q) == 1 and eta != 1 \
       and pow(rho, 3, q) == 1 and rho != 1
    inv = pow(2*(p-1), -1, p)
    M = 1
    for a in range(1, 3*p):
        if gcd(a, 3*p) != 1: continue
        c = inv * chi_m3(a) * pow(a, (-k) % (p-1), p) % p
        ea, ra = pow(eta,a,q), pow(rho,2*a,q)
        M = M * pow((1 - ra*ea) * pow(1 + (1+ra)*ea, -1, q) % q, c, q) % q
    assert M == M_expect, (p, j, M, M_expect)
    assert pow(M, (q-1)//p, q) == pow(eta, e_expect, q) != 1
    return True

PUB_CERTS_F3 = [(67,20,1609,1363,1141,24),(103,10,619,4,57,88),
    (139,40,1669,16,1369,43),(199,38,2389,16,1451,40),
    (241,220,1447,4,932,186),(271,182,1627,9,529,136),
    (331,182,1987,4,1305,18),(337,130,6067,64,3005,94),
    (337,136,6067,64,339,306),(409,348,4909,81,3913,39),
    (421,348,17683,15979,12249,6),(457,362,13711,1024,8316,147)]

def cert_f5_check(p, sign, j, q, Xi, M_expect, e_expect):
    k = p - j
    assert is_prime(q) and (q-1) % (5*p) == 0
    eta, zeta = pow(Xi,5,q), pow(Xi,p,q)
    assert pow(Xi, 5*p, q) == 1 and pow(eta,p,q) == 1 and eta != 1 \
       and pow(zeta,5,q) == 1 and zeta != 1
    for g in range(2, p):
        r = pow(g, (p-1)//4, p)
        if r*r % p == p-1: break
    iota = min(r, p-r)
    c2 = iota if sign == '+' else p - iota
    chival = {1:1, 2:c2, 4:c2*c2 % p, 3:pow(c2,3,p)}
    inv = pow(4*(p-1), -1, p)
    M = 1
    for a in range(1, 5*p):
        if gcd(a, 5*p) != 1: continue
        c = inv * pow(chival[a % 5], -1, p) * pow(a, (-k) % (p-1), p) % p
        M = M * pow((1 - pow(zeta,a,q)*pow(eta,a,q)) % q, c, q) % q
    assert M == M_expect, (p, sign, j, M, M_expect)
    assert pow(M, (q-1)//p, q) == pow(eta, e_expect, q) != 1
    return True

PUB_CERTS_F5 = [(61,'+',34,1831,64,334,25),(61,'-',10,1831,64,1258,13),
    (101,'+',92,5051,1024,1710,31),(181,'+',104,1811,9,438,74),
    (181,'+',138,1811,9,829,89),(241,'-',196,2411,9,1465,5),
    (281,'+',46,8431,64,8096,168),(421,'+',50,4211,9,2467,151),
    (421,'-',90,4211,9,1706,253),(461,'+',2,9221,16,5130,400),
    (461,'+',376,9221,16,3883,241)]

DEEP = [(19,'f19.op5',37,16,3),(16,'f16.op0',73,28,2),(7,'f7.op1',173,76,2),
        (20,'f20.op0',193,166,2),(7,'f7.op2',211,2,2),(3,'f3.op0',257,156,2),
        (13,'f13.op1',373,68,2),(19,'f19.op4',2711,2670,2)]

def quick():
    check_published_catalogues()
    for row in PUB_CERTS_F3: cert_f3_check(*row)
    for row in PUB_CERTS_F5: cert_f5_check(*row)
    print("23 published certificates: OK")
    for f, lab, p, j, vB in DEEP:
        v, dig = b_and_digits(f, lab, p, j, K=6)
        assert v - 1 == vB and dig != 0, (f, p, j, v, dig)
    print("8 non-simple zeros, exact valuations mod p^6: OK")
    rnd = random.Random(20260808)
    lines = []
    for fn in ('zeros_f3.csv', 'zeros_f5.csv', 'zeros_sweep.csv'):
        rr = list(csv.DictReader(open(f'{DATA}/{fn}')))
        assert all(int(r['k']) == int(r['p']) - int(r['j']) for r in rr)
        assert all((r['simple'] == '1') == (int(r['Bdigit']) != 0) for r in rr)
        lines += [rr[rnd.randrange(len(rr))] for _ in range(7)]
    for r in lines[:20]:
        f, p, j = int(r['f']), int(r['p']), int(r['j'])
        v, dig = b_and_digits(f, r['chi'], p, j, K=3)
        assert v >= 2, (f, p, j)                      # b = 0 re-proved
        Bd = dig * pow(f, -1, p) % p if v == 2 else 0
        assert Bd == int(r['Bdigit']), (f, p, j, Bd, r['Bdigit'])
    print("20 random zero lines re-proved from the definition: OK")
    n3 = sum(1 for _ in csv.DictReader(open(f'{DATA}/zeros_f3.csv')))
    n5 = sum(1 for _ in csv.DictReader(open(f'{DATA}/zeros_f5.csv')))
    ns = sum(1 for _ in csv.DictReader(open(f'{DATA}/zeros_sweep.csv')))
    nc = sum(1 for _ in csv.DictReader(open(f'{DATA}/certificates_f3.csv')))
    n3c = sum(1 for r in csv.DictReader(open(f'{DATA}/zeros_f3.csv'))
              if r['p_mod_f'] == '1')
    assert (n3, n5, ns, nc, n3c) == (4812, 4654, 18042, 2441, 2441), \
        (n3, n5, ns, nc, n3c)
    print(f"counts: {n3} + {n5} + {ns} = {n3+n5+ns} zero lines; "
          f"{nc} certificates: OK")
    print("ALL QUICK CHECKS PASSED")

def certs():
    rr = list(csv.DictReader(open(f'{DATA}/certificates_f3.csv')))
    for i, r in enumerate(rr):
        cert_f3_check(int(r['p']), int(r['j']), int(r['q']),
                      int(r['xi']), int(r['M']), int(r['e']))
        if i % 100 == 0:
            print(f"  {i+1}/{len(rr)}")
    print(f"ALL {len(rr)} CERTIFICATES VERIFIED")

if __name__ == '__main__':
    if '--certs' in sys.argv:
        certs()
    else:
        quick()


==> anc/zeros_f3.csv <==
f,chi,d,p,p_mod_f,j,k,Tdigit,Bdigit,simple,slow_checked
3,f3.op0,2,23,2,6,17,9,3,1,
3,f3.op0,2,47,2,34,13,36,12,1,
3,f3.op0,2,53,2,8,45,35,47,1,
3,f3.op0,2,53,2,24,29,1,18,1,
3,f3.op0,2,67,1,20,47,33,11,1,
3,f3.op0,2,103,1,10,93,12,4,1,
3,f3.op0,2,113,2,58,55,53,93,1,
3,f3.op0,2,139,1,40,99,64,114,1,
3,f3.op0,2,197,2,14,183,144,48,1,
3,f3.op0,2,197,2,18,179,28,75,1,
3,f3.op0,2,199,1,38,161,149,116,1,
3,f3.op0,2,241,1,220,21,210,70,1,
3,f3.op0,2,257,2,156,101,0,0,0,
3,f3.op0,2,263,2,182,81,72,24,1,
3,f3.op0,2,271,1,182,89,29,100,1,
3,f3.op0,2,281,2,20,261,223,168,1,
3,f3.op0,2,281,2,150,131,230,264,1,
3,f3.op0,2,317,2,52,265,141,47,1,
3,f3.op0,2,317,2,100,217,23,219,1,
3,f3.op0,2,317,2,216,101,164,266,1,
3,f3.op0,2,331,1,182,149,98,143,1,
3,f3.op0,2,337,1,130,207,140,159,1,
3,f3.op0,2,337,1,136,201,147,49,1,
3,f3.op0,2,347,2,52,295,252,84,1,
3,f3.op0,2,353,2,62,291,57,19,1,
3,f3.op0,2,401,2,384,17,207,69,1,
3,f3.op0,2,409,1,348,61,225,75,1,
3,f3.op0,2,419,2,404,15,68,302,1,
3,f3.op0,2,421,1,348,73,344,255,1,
3,f3.op0,2,457,1,362,95,195,65,1,
3,f3.op0,2,467,2,196,271,161,365,1,
3,f3.op0,2,491,2,88,403,31,174,1,
3,f3.op0,2,521,2,258,263,470,504,1,
3,f3.op0,2,547,1,244,303,274,456,1,
3,f3.op0,2,577,1,50,527,462,154,1,
3,f3.op0,2,577,1,104,473,259,471,1,
3,f3.op0,2,601,1,498,103,93,31,1,
3,f3.op0,2,617,2,156,461,495,165,1,
3,f3.op0,2,631,1,462,169,444,148,1,
3,f3.op0,2,643,1,518,125,636,212,1,
3,f3.op0,2,661,1,124,537,368,343,1,
3,f3.op0,2,673,1,310,363,238,528,1,
3,f3.op0,2,677,2,346,331,609,203,1,
3,f3.op0,2,683,2,32,651,625,436,1,
3,f3.op0,2,691,1,50,641,586,656,1,
3,f3.op0,2,809,2,800,9,191,603,1,
3,f3.op0,2,811,1,80,731,401,404,1,
3,f3.op0,2,811,1,282,529,808,810,1,
3,f3.op0,2,821,2,100,721,452,698,1,
3,f3.op0,2,859,1,568,291,470,443,1,
3,f3.op0,2,863,2,726,137,157,340,1,
3,f3.op0,2,877,1,384,493,139,631,1,y
3,f3.op0,2,887,2,532,355,213,71,1,
3,f3.op0,2,919,1,828,91,347,422,1,
3,f3.op0,2,997,1,124,873,314,437,1,
3,f3.op0,2,1009,1,378,631,281,430,1,
3,f3.op0,2,1013,2,860,153,782,936,1,
3,f3.op0,2,1039,1,818,221,474,158,1,
3,f3.op0,2,1049,2,52,997,596,898,1,
3,f3.op0,2,1049,2,662,387,922,657,1,
3,f3.op0,2,1061,2,264,797,260,794,1,
3,f3.op0,2,1091,2,698,393,1083,361,1,
3,f3.op0,2,1093,1,314,779,530,541,1,
3,f3.op0,2,1093,1,430,663,184,790,1,
3,f3.op0,2,1097,2,422,675,1052,1082,1,
3,f3.op0,2,1151,2,422,729,323,875,1,
3,f3.op0,2,1153,1,884,269,20,391,1,y
3,f3.op0,2,1171,1,356,815,991,1111,1,
3,f3.op0,2,1187,2,268,919,12,4,1,y
3,f3.op0,2,1187,2,622,565,706,631,1,
3,f3.op0,2,1187,2,1068,119,288,96,1,
3,f3.op0,2,1193,2,1014,179,612,204,1,
3,f3.op0,2,1201,1,486,715,594,198,1,
3,f3.op0,2,1201,1,918,283,274,892,1,
3,f3.op0,2,1213,1,776,437,1148,787,1,
3,f3.op0,2,1217,2,810,407,257,897,1,
3,f3.op0,2,1237,1,6,1231,809,682,1,
3,f3.op0,2,1249,1,1214,35,544,1014,1,
3,f3.op0,2,1283,2,44,1239,794,1120,1,
3,f3.op0,2,1297,1,168,1129,1264,1286,1,
3,f3.op0,2,1303,1,548,755,282,94,1,
3,f3.op0,2,1319,2,162,1157,232,517,1,
3,f3.op0,2,1319,2,990,329,550,623,1,
3,f3.op0,2,1409,2,1102,307,873,291,1,
3,f3.op0,2,1453,1,422,1031,553,1153,1,
3,f3.op0,2,1523,2,208,1315,915,305,1,
3,f3.op0,2,1567,1,38,1529,1280,949,1,
3,f3.op0,2,1579,1,936,643,1428,476,1,
3,f3.op0,2,1583,2,944,639,1553,1573,1,
3,f3.op0,2,1607,2,1184,423,970,859,1,
3,f3.op0,2,1613,2,960,653,828,276,1,
3,f3.op0,2,1621,1,696,925,20,547,1,
3,f3.op0,2,1621,1,1042,579,433,1225,1,
3,f3.op0,2,1663,1,858,805,1072,1466,1,
3,f3.op0,2,1667,2,72,1595,1150,939,1,
3,f3.op0,2,1669,1,356,1313,1223,964,1,
3,f3.op0,2,1669,1,1486,183,943,1427,1,
3,f3.op0,2,1697,2,102,1595,1189,962,1,
3,f3.op0,2,1699,1,1140,559,736,1378,1,
3,f3.op0,2,1699,1,1188,511,472,1290,1,
3,f3.op0,2,1709,2,1074,635,184,631,1,
3,f3.op0,2,1733,2,1508,225,1391,1619,1,
3,f3.op0,2,1759,1,1468,291,938,899,1,
3,f3.op0,2,1777,1,222,1555,139,1231,1,
3,f3.op0,2,1823,2,886,937,1399,1074,1,
3,f3.op0,2,1847,2,370,1477,777,259,1,
3,f3.op0,2,1847,2,1704,143,196,681,1,
3,f3.op0,2,1847,2,1836,11,685,844,1,
3,f3.op0,2,1867,1,1612,255,584,817,1,
3,f3.op0,2,1871,2,1066,805,1205,1649,1,
3,f3.op0,2,1871,2,1628,243,1800,600,1,
3,f3.op0,2,1901,2,1594,307,670,857,1,
3,f3.op0,2,1913,2,1130,783,348,116,1,
3,f3.op0,2,1951,1,72,1879,1862,1271,1,
3,f3.op0,2,1973,2,634,1339,1354,1109,1,
3,f3.op0,2,1979,2,44,1935,1305,435,1,
3,f3.op0,2,1993,1,560,1433,1482,494,1,
3,f3.op0,2,1993,1,802,1191,1412,1135,1,
3,f3.op0,2,1993,1,1278,715,1097,1030,1,
3,f3.op0,2,2011,1,80,1931,1245,415,1,
3,f3.op0,2,2063,2,1764,299,1136,1754,1,
3,f3.op0,2,2069,2,1362,707,230,1456,1,
3,f3.op0,2,2083,1,1382,701,833,972,1,
3,f3.op0,2,2089,1,1372,717,2065,2081,1,
3,f3.op0,2,2099,2,660,1439,125,1441,1,
3,f3.op0,2,2131,1,106,2025,1338,446,1,
3,f3.op0,2,2161,1,76,2085,571,1631,1,
3,f3.op0,2,2161,1,1618,543,895,1739,1,
3,f3.op0,2,2203,1,288,1915,1995,665,1,
3,f3.op0,2,2207,2,836,1371,206,1540,1,
3,f3.op0,2,2221,1,1644,577,532,1658,1,
3,f3.op0,2,2239,1,268,1971,814,1764,1,
3,f3.op0,2,2239,1,944,1295,180,60,1,
3,f3.op0,2,2269,1,868,1401,1735,2091,1,
3,f3.op0,2,2281,1,136,2145,2007,669,1,
3,f3.op0,2,2281,1,1622,659,1414,1992,1,
3,f3.op0,2,2293,1,538,1755,538,1708,1,
3,f3.op0,2,2309,2,470,1839,420,140,1,
3,f3.op0,2,2309,2,1312,997,2229,743,1,
3,f3.op0,2,2347,1,1032,1315,135,45,1,
3,f3.op0,2,2351,2,838,1513,1928,2210,1,
3,f3.op0,2,2441,2,1286,1155,1708,1383,1,
3,f3.op0,2,2473,1,222,2251,1638,546,1,
3,f3.op0,2,2477,2,184,2293,693,231,1,
3,f3.op0,2,2531,2,826,1705,792,264,1,
3,f3.op0,2,2539,1,448,2091,1364,1301,1,
3,f3.op0,2,2549,2,698,1851,114,38,1,
3,f3.op0,2,2557,1,2480,77,1723,2279,1,
3,f3.op0,2,2609,2,466,2143,586,1065,1,
3,f3.op0,2,2609,2,1494,1115,851,2023,1,
3,f3.op0,2,2621,2,362,2259,2435,2559,1,
3,f3.op0,2,2647,1,1176,1471,1252,2182,1,
3,f3.op0,2,2663,2,300,2363,865,1176,1,
3,f3.op0,2,2663,2,818,1845,81,27,1,
3,f3.op0,2,2663,2,946,1717,1917,639,1,
3,f3.op0,2,2663,2,1376,1287,1484,2270,1,
3,f3.op0,2,2671,1,16,2655,1707,569,1,
3,f3.op0,2,2671,1,872,1799,1566,522,1,
3,f3.op0,2,2671,1,1832,839,907,2083,1,
3,f3.op0,2,2693,2,2494,199,144,48,1,
3,f3.op0,2,2699,2,1356,1343,2531,2643,1,
3,f3.op0,2,2707,1,288,2419,1675,2363,1,
3,f3.op0,2,2749,1,170,2579,297,99,1,
3,f3.op0,2,2767,1,968,1799,925,2153,1,
3,f3.op0,2,2797,1,1826,971,1448,1415,1,
3,f3.op0,2,2803,1,410,2393,578,1127,1,
3,f3.op0,2,2819,2,1162,1657,1756,1525,1,
3,f3.op0,2,2833,1,262,2571,2224,2630,1,
3,f3.op0,2,2843,2,110,2733,70,971,1,
3,f3.op0,2,2843,2,990,1853,2121,707,1,
3,f3.op0,2,2851,1,1522,1329,504,168,1,
3,f3.op0,2,2851,1,2072,779,2436,812,1,
3,f3.op0,2,2879,2,606,2273,2434,1771,1,
3,f3.op0,2,2903,2,678,2225,2462,2756,1,
3,f3.op0,2,2939,2,2440,499,2366,2748,1,
3,f3.op0,2,2963,2,2074,889,740,2222,1,
3,f3.op0,2,2963,2,2560,403,2280,760,1,
3,f3.op0,2,2969,2,1076,1893,2506,1825,1,
3,f3.op0,2,2969,2,1254,1715,1327,1432,1,
3,f3.op0,2,2971,1,2322,649,2772,924,1,
3,f3.op0,2,2999,2,1292,1707,1612,1537,1,
3,f3.op0,2,3011,2,1684,1327,2671,1894,1,
3,f3.op0,2,3023,2,1002,2021,1970,2672,1,
3,f3.op0,2,3023,2,1338,1685,727,1250,1,
3,f3.op0,2,3041,2,1196,1845,237,79,1,
3,f3.op0,2,3049,1,2934,115,2592,864,1,
3,f3.op0,2,3061,1,1244,1817,1263,421,1,
3,f3.op0,2,3067,1,2106,961,2697,899,1,
3,f3.op0,2,3083,2,222,2861,1423,1502,1,
3,f3.op0,2,3083,2,2102,981,78,26,1,
3,f3.op0,2,3083,2,2612,471,2330,2832,1,
3,f3.op0,2,3089,2,1172,1917,407,2195,1,
3,f3.op0,2,3121,1,2212,909,2059,2767,1,
3,f3.op0,2,3181,1,360,2821,2437,2933,1,
3,f3.op0,2,3217,1,2174,1043,3177,1059,1,
3,f3.op0,2,3229,1,1114,2115,2921,2050,1,
3,f3.op0,2,3251,2,1676,1575,233,2245,1,
3,f3.op0,2,3259,1,1324,1935,2574,858,1,
3,f3.op0,2,3259,1,1494,1765,196,2238,1,y
3,f3.op0,2,3301,1,1120,2181,478,2360,1,
3,f3.op0,2,3319,1,724,2595,1261,2633,1,
3,f3.op0,2,3329,2,1990,1339,2518,1949,1,
3,f3.op0,2,3329,2,2654,675,3063,1021,1,
3,f3.op0,2,3343,1,3306,37,2502,834,1,
3,f3.op0,2,3361,1,766,2595,61,2261,1,
3,f3.op0,2,3373,1,704,2669,235,2327,1,
3,f3.op0,2,3407,2,3220,187,619,1342,1,
3,f3.op0,2,3413,2,1248,2165,237,79,1,
3,f3.op0,2,3461,2,3434,27,1421,2781,1,
3,f3.op0,2,3463,1,3148,315,1705,2877,1,
3,f3.op0,2,3499,1,2890,609,222,74,1,
3,f3.op0,2,3533,2,2404,1129,223,1252,1,
3,f3.op0,2,3539,2,2522,1017,3282,1094,1,
3,f3.op0,2,3541,1,3150,391,2241,747,1,
3,f3.op0,2,3581,2,1720,1861,2112,704,1,
3,f3.op0,2,3583,1,1284,2299,871,2679,1,
3,f3.op0,2,3583,1,1700,1883,345,115,1,
3,f3.op0,2,3631,1,944,2687,488,1373,1,
3,f3.op0,2,3637,1,1386,2251,3252,1084,1,
3,f3.op0,2,3643,1,1544,2099,2912,2185,1,
3,f3.op0,2,3659,2,1672,1987,3341,3553,1,
3,f3.op0,2,3659,2,2282,1377,662,2660,1,
3,f3.op0,2,3673,1,1008,2665,1061,1578,1,
3,f3.op0,2,3673,1,3378,295,1207,2851,1,
3,f3.op0,2,3677,2,1166,2511,1075,1584,1,
3,f3.op0,2,3691,1,3354,337,3198,1066,1,
3,f3.op0,2,3727,1,666,3061,1856,1861,1,
3,f3.op0,2,3733,1,706,3027,1317,439,1,
3,f3.op0,2,3733,1,2276,1457,3610,3692,1,
3,f3.op0,2,3761,2,3452,309,3194,3572,1,
3,f3.op0,2,3797,2,3026,771,668,2754,1,
3,f3.op0,2,3821,2,2490,1331,3281,3641,1,
3,f3.op0,2,3821,2,2966,855,2994,998,1,
3,f3.op0,2,3823,1,594,3229,794,1539,1,
3,f3.op0,2,3833,2,2286,1547,1642,1825,1,
3,f3.op0,2,3853,1,342,3511,2292,764,1,
3,f3.op0,2,3853,1,872,2981,543,181,1,
3,f3.op0,2,3907,1,1844,2063,1129,2981,1,
3,f3.op0,2,3931,1,102,3829,2306,2079,1,
3,f3.op0,2,3947,2,1514,2433,3214,2387,1,
3,f3.op0,2,3967,1,2660,1307,2874,958,1,
3,f3.op0,2,3967,1,3510,457,2735,2234,1,
3,f3.op0,2,4007,2,1214,2793,3998,4004,1,
3,f3.op0,2,4013,2,1880,2133,665,2897,1,
3,f3.op0,2,4021,1,2218,1803,4008,1336,1,
3,f3.op0,2,4021,1,3184,837,1540,3194,1,
3,f3.op0,2,4027,1,1096,2931,3963,1321,1,
3,f3.op0,2,4027,1,3582,445,467,1498,1,
3,f3.op0,2,4093,1,2176,1917,1351,3179,1,
3,f3.op0,2,4093,1,2662,1431,3927,1309,1,
3,f3.op0,2,4093,1,3402,691,1340,1811,1,
3,f3.op0,2,4127,2,574,3553,2900,3718,1,
3,f3.op0,2,4153,1,788,3365,2622,874,1,
3,f3.op0,2,4157,2,2790,1367,976,1711,1,
3,f3.op0,2,4219,1,3754,465,3167,2462,1,
3,f3.op0,2,4231,1,578,3653,3963,1321,1,
3,f3.op0,2,4231,1,2790,1441,3438,1146,1,
3,f3.op0,2,4259,2,2258,2001,447,149,1,
3,f3.op0,2,4261,1,416,3845,2737,3753,1,
3,f3.op0,2,4297,1,1938,2359,2146,3580,1,
3,f3.op0,2,4337,2,358,3979,3883,2740,1,
3,f3.op0,2,4337,2,1474,2863,1922,3532,1,
3,f3.op0,2,4337,2,3620,717,735,245,1,
3,f3.op0,2,4357,1,2638,1719,1413,471,1,
3,f3.op0,2,4441,1,1308,3133,2947,3943,1,
3,f3.op0,2,4447,1,1480,2967,3097,3997,1,
3,f3.op0,2,4451,2,4168,283,2502,834,1,
3,f3.op0,2,4481,2,58,4423,3931,2804,1,
3,f3.op0,2,4481,2,4228,253,344,3102,1,
3,f3.op0,2,4483,1,628,3855,4371,1457,1,
3,f3.op0,2,4483,1,2940,1543,2982,994,1,
3,f3.op0,2,4493,2,1814,2679,1248,416,1,
3,f3.op0,2,4517,2,1244,3273,254,3096,1,
3,f3.op0,2,4519,1,3762,757,1887,629,1,
3,f3.op0,2,4519,1,4464,55,2343,781,1,
3,f3.op0,2,4523,2,4420,103,3096,1032,1,
3,f3.op0,2,4547,2,2416,2131,3558,1186,1,
3,f3.op0,2,4547,2,3224,1323,3834,1278,1,
3,f3.op0,2,4567,1,1446,3121,631,3255,1,
3,f3.op0,2,4583,2,3766,817,3753,1251,1,
3,f3.op0,2,4597,1,234,4363,3766,4320,1,
3,f3.op0,2,4597,1,3626,971,3454,4216,1,
3,f3.op0,2,4643,2,4394,249,2264,3850,1,
3,f3.op0,2,4649,2,1492,3157,3731,4343,1,
3,f3.op0,2,4651,1,862,3789,962,1871,1,
3,f3.op0,2,4651,1,2448,2203,1773,591,1,
3,f3.op0,2,4657,1,4430,227,1436,2031,1,
3,f3.op0,2,4813,1,488,4325,2086,3904,1,
3,f3.op0,2,4813,1,3086,1727,547,3391,1,
3,f3.op0,2,4831,1,1200,3631,4668,1556,1,
3,f3.op0,2,4903,1,818,4085,2200,4002,1,
3,f3.op0,2,4903,1,4356,547,3043,4283,1,
3,f3.op0,2,4919,2,3424,1495,356,3398,1,
3,f3.op0,2,4969,1,2330,2639,635,1868,1,
3,f3.op0,2,4969,1,3392,1577,1972,3970,1,
3,f3.op0,2,4993,1,1158,3835,3133,4373,1,
3,f3.op0,2,4993,1,2588,2405,4712,3235,1,
3,f3.op0,2,5003,2,3204,1799,3829,2944,1,
3,f3.op0,2,5009,2,3354,1655,4156,3055,1,
3,f3.op0,2,5021,2,3228,1793,3686,4576,1,
3,f3.op0,2,5059,1,4046,1013,549,183,1,
3,f3.op0,2,5081,2,3546,1535,3828,1276,1,
3,f3.op0,2,5087,2,1014,4073,57,19,1,
3,f3.op0,2,5101,1,2378,2723,2906,2669,1,
3,f3.op0,2,5107,1,2588,2519,1536,512,1,
3,f3.op0,2,5107,1,3562,1545,1252,3822,1,
3,f3.op0,2,5113,1,776,4337,2705,2606,1,
3,f3.op0,2,5167,1,924,4243,3237,1079,1,
3,f3.op0,2,5179,1,2768,2411,3659,2946,1,
3,f3.op0,2,5189,2,2412,2777,2710,2633,1,
3,f3.op0,2,5189,2,2804,2385,1531,2240,1,
3,f3.op0,2,5197,1,1000,4197,2274,758,1,
3,f3.op0,2,5273,2,1598,3675,121,1798,1,
3,f3.op0,2,5273,2,1782,3491,3419,4655,1,
3,f3.op0,2,5273,2,3042,2231,556,1943,1,
3,f3.op0,2,5347,1,3332,2015,4173,1391,1,
3,f3.op0,2,5351,2,2032,3319,1142,3948,1,
3,f3.op0,2,5381,2,2956,2425,1604,4122,1,
3,f3.op0,2,5387,2,1650,3737,15,5,1,
3,f3.op0,2,5399,2,5228,171,1226,4008,1,
3,f3.op0,2,5431,1,5276,155,766,3876,1,
3,f3.op0,2,5443,1,4706,737,1082,2175,1,
3,f3.op0,2,5449,1,2226,3223,964,3954,1,
3,f3.op0,2,5449,1,3506,1943,1971,657,1,
3,f3.op0,2,5477,2,4116,1361,1749,583,1,
3,f3.op0,2,5477,2,4510,967,4880,5278,1,
3,f3.op0,2,5479,1,5284,195,4344,1448,1,
3,f3.op0,2,5483,2,730,4753,5113,3532,1,
3,f3.op0,2,5521,1,1968,3553,3854,3125,1,
3,f3.op0,2,5521,1,4826,695,2784,928,1,
3,f3.op0,2,5527,1,120,5407,3314,2947,1,
3,f3.op0,2,5531,2,4236,1295,3764,4942,1,
3,f3.op0,2,5569,1,784,4785,515,2028,1,
3,f3.op0,2,5569,1,5266,303,5087,3552,1,
3,f3.op0,2,5591,2,556,5035,1261,2284,1,
3,f3.op0,2,5591,2,3926,1665,11,3731,1,
3,f3.op0,2,5651,2,1924,3727,3506,4936,1,
3,f3.op0,2,5653,1,4770,883,1955,2536,1,
3,f3.op0,2,5657,2,3060,2597,4166,5160,1,
3,f3.op0,2,5657,2,3100,2557,867,289,1,
3,f3.op0,2,5683,1,618,5065,5230,5532,1,
3,f3.op0,2,5711,2,2168,3543,2634,878,1,
3,f3.op0,2,5711,2,5126,585,3147,1049,1,
3,f3.op0,2,5743,1,230,5513,3954,1318,1,
3,f3.op0,2,5779,1,3904,1875,2890,4816,1,
3,f3.op0,2,5779,1,4912,867,4407,1469,1,
3,f3.op0,2,5791,1,3336,2455,668,2153,1,
3,f3.op0,2,5807,2,4838,969,2201,4605,1,
3,f3.op0,2,5807,2,5462,345,673,2160,1,
3,f3.op0,2,5821,1,1458,4363,2588,2803,1,
3,f3.op0,2,5839,1,574,5265,1337,2392,1,
3,f3.op0,2,5843,2,3124,2719,1627,2490,1,
3,f3.op0,2,5851,1,3780,2071,4049,3300,1,
3,f3.op0,2,5867,2,4346,1521,3874,3247,1,
3,f3.op0,2,5881,1,4130,1751,264,88,1,
3,f3.op0,2,5897,2,1496,4401,4885,3594,1,
3,f3.op0,2,5897,2,2728,3169,5189,5661,1,
3,f3.op0,2,5897,2,3438,2459,1504,2467,1,
3,f3.op0,2,5903,2,5332,571,1539,513,1,
3,f3.op0,2,6037,1,1384,4653,5321,3786,1,
3,f3.op0,2,6043,1,2220,3823,4858,5648,1,
3,f3.op0,2,6079,1,5836,243,2477,2852,1,
3,f3.op0,2,6113,2,3608,2505,5247,1749,1,
3,f3.op0,2,6121,1,362,5759,2892,964,1,
3,f3.op0,2,6121,1,2432,3689,6057,2019,1,
3,f3.op0,2,6131,2,954,5177,2642,4968,1,
3,f3.op0,2,6131,2,3734,2397,3672,1224,1,
3,f3.op0,2,6131,2,4572,1559,2188,2773,1,
3,f3.op0,2,6133,1,5030,1103,1440,480,1,
3,f3.op0,2,6133,1,5972,161,936,312,1,
3,f3.op0,2,6199,1,5970,229,4796,3665,1,
3,f3.op0,2,6217,1,3456,2761,3353,3190,1,
3,f3.op0,2,6247,1,2300,3947,1042,4512,1,
3,f3.op0,2,6257,2,4262,1995,1796,4770,1,
3,f3.op0,2,6269,2,1906,4363,2413,2894,1,
3,f3.op0,2,6269,2,2552,3717,5764,4011,1,
3,f3.op0,2,6269,2,4710,1559,4775,5771,1,
3,f3.op0,2,6317,2,4772,1545,3627,1209,1,
3,f3.op0,2,6323,2,4822,1501,4717,3680,1,
3,f3.op0,2,6329,2,6082,247,5586,1862,1,
3,f3.op0,2,6337,1,1072,5265,379,4351,1,
3,f3.op0,2,6337,1,4996,1341,296,2211,1,
3,f3.op0,2,6343,1,4120,2223,4664,3669,1,
3,f3.op0,2,6427,1,1012,5415,2224,5026,1,
3,f3.op0,2,6451,1,5918,533,1981,4961,1,
3,f3.op0,2,6469,1,1102,5367,4705,5881,1,
3,f3.op0,2,6473,2,5416,1057,2992,3155,1,
3,f3.op0,2,6551,2,1034,5517,6131,6411,1,
3,f3.op0,2,6563,2,266,6297,4362,1454,1,
3,f3.op0,2,6581,2,2142,4439,5471,6211,1,
3,f3.op0,2,6653,2,3960,2693,2952,984,1,
3,f3.op0,2,6653,2,5274,1379,3850,3501,1,
3,f3.op0,2,6661,1,5322,1339,748,4690,1,
3,f3.op0,2,6673,1,4872,1801,1417,4921,1,
3,f3.op0,2,6673,1,6506,167,6537,2179,1,
3,f3.op0,2,6689,2,5588,1101,3212,5530,1,
3,f3.op0,2,6719,2,4986,1733,606,202,1,
3,f3.op0,2,6733,1,482,6251,2560,5342,1,
3,f3.op0,2,6733,1,3268,3465,3926,3553,1,
3,f3.op0,2,6779,2,4626,2153,3866,5808,1,
3,f3.op0,2,6781,1,4248,2533,2460,820,1,
3,f3.op0,2,6781,1,5724,1057,4508,3763,1,
3,f3.op0,2,6781,1,5814,967,3758,3513,1,
3,f3.op0,2,6791,2,2948,3843,1911,637,1,
3,f3.op0,2,6823,1,1194,5629,2969,3264,1,
3,f3.op0,2,6827,2,24,6803,4012,3613,1,
3,f3.op0,2,6827,2,1404,5423,1806,602,1,
3,f3.op0,2,6827,2,4804,2023,4579,3802,1,
3,f3.op0,2,6829,1,3358,3471,5511,1837,1,
3,f3.op0,2,6829,1,4494,2335,2886,962,1,
3,f3.op0,2,6833,2,6208,625,2474,5380,1,
3,f3.op0,2,6857,2,696,6161,1594,2817,1,
3,f3.op0,2,6899,2,3360,3539,5293,4064,1,
3,f3.op0,2,6899,2,6378,521,4067,5955,1,
3,f3.op0,2,6907,1,1280,5627,2009,2972,1,
3,f3.op0,2,6911,2,902,6009,413,4745,1,
3,f3.op0,2,6949,1,6646,303,6715,6871,1,
3,f3.op0,2,6959,2,3090,3869,180,60,1,
3,f3.op0,2,7001,2,788,6213,3711,1237,1,
3,f3.op0,2,7013,2,6762,251,3657,1219,1,
3,f3.op0,2,7039,1,2530,4509,2950,5676,1,
3,f3.op0,2,7057,1,2116,4941,3962,3673,1,
3,f3.op0,2,7079,2,1802,5277,1519,2866,1,
3,f3.op0,2,7109,2,6908,201,3139,3416,1,
3,f3.op0,2,7219,1,126,7093,133,4857,1,
3,f3.op0,2,7219,1,358,6861,4534,6324,1,
3,f3.op0,2,7253,2,5600,1653,1274,5260,1,
3,f3.op0,2,7253,2,7052,201,175,2476,1,
3,f3.op0,2,7283,2,1530,5753,2857,3380,1,
3,f3.op0,2,7369,1,4992,2377,5102,4157,1,
3,f3.op0,2,7393,1,5492,1901,1651,5479,1,
3,f3.op0,2,7451,2,16,7435,4219,3890,1,
3,f3.op0,2,7477,1,1462,6015,5474,4317,1,
3,f3.op0,2,7499,2,4314,3185,4306,3935,1,
3,f3.op0,2,7507,1,5592,1915,1365,455,1,
3,f3.op0,2,7517,2,1698,5819,128,5054,1,y
3,f3.op0,2,7529,2,4576,2953,5385,1795,1,
3,f3.op0,2,7547,2,7256,291,1464,488,1,
3,f3.op0,2,7549,1,6634,915,5213,4254,1,
3,f3.op0,2,7573,1,4358,3215,6504,2168,1,y
3,f3.op0,2,7603,1,5660,1943,5869,7025,1,
3,f3.op0,2,7621,1,4266,3355,1192,5478,1,
3,f3.op0,2,7643,2,3390,4253,4128,1376,1,
3,f3.op0,2,7649,2,6458,1191,2955,985,1,
3,f3.op0,2,7681,1,1910,5771,5136,1712,1,
3,f3.op0,2,7691,2,2164,5527,5843,7075,1,
3,f3.op0,2,7691,2,6234,1457,5456,6946,1,
3,f3.op0,2,7691,2,7672,19,312,104,1,
3,f3.op0,2,7699,1,7484,215,7156,7518,1,
3,f3.op0,2,7703,2,1376,6327,1400,5602,1,
3,f3.op0,2,7703,2,6574,1129,263,5223,1,
3,f3.op0,2,7723,1,248,7475,5859,1953,1,
3,f3.op0,2,7723,1,4508,3215,1408,5618,1,
3,f3.op0,2,7753,1,7462,291,995,2916,1,
3,f3.op0,2,7759,1,26,7733,6146,4635,1,
3,f3.op0,2,7823,2,544,7279,6817,4880,1,
3,f3.op0,2,7823,2,1524,6299,2383,3402,1,
3,f3.op0,2,7823,2,5662,2161,5656,4493,1,
3,f3.op0,2,7829,2,1358,6471,6162,2054,1,
3,f3.op0,2,7853,2,7384,469,3926,6544,1,
3,f3.op0,2,7877,2,5426,2451,4435,4104,1,
3,f3.op0,2,7883,2,5382,2501,6930,2310,1,
3,f3.op0,2,7883,2,5534,2349,5147,6971,1,
3,f3.op0,2,7907,2,5720,2187,1402,3103,1,
3,f3.op0,2,7919,2,2430,5489,6992,7610,1,
3,f3.op0,2,7933,1,1344,6589,5656,7174,1,
3,f3.op0,2,7937,2,4382,3555,1143,381,1,y
3,f3.op0,2,7949,2,1822,6127,2993,6297,1,
3,f3.op0,2,7951,1,4382,3569,3887,3946,1,
3,f3.op0,2,7951,1,7156,795,4675,6859,1,
3,f3.op0,2,7951,1,7172,779,5549,4500,1,
3,f3.op0,2,7993,1,7222,771,3944,3979,1,
3,f3.op0,2,8009,2,1608,6401,6045,2015,1,
3,f3.op0,2,8009,2,3814,4195,6286,4765,1,
3,f3.op0,2,8081,2,2188,5893,4474,4185,1,
3,f3.op0,2,8087,2,1696,6391,6852,2284,1,
3,f3.op0,2,8101,1,2702,5399,521,2874,1,
3,f3.op0,2,8101,1,5042,3059,2799,933,1,
3,f3.op0,2,8117,2,5502,2615,4903,4340,1,
3,f3.op0,2,8123,2,1376,6747,1312,3145,1,
3,f3.op0,2,8167,1,806,7361,5956,7430,1,
3,f3.op0,2,8179,1,3902,4277,2163,721,1,
3,f3.op0,2,8233,1,8048,185,6159,2053,1,
3,f3.op0,2,8237,2,7790,447,2442,814,1,
3,f3.op0,2,8269,1,1544,6725,6332,4867,1,
3,f3.op0,2,8269,1,7578,691,1679,3316,1,
3,f3.op0,2,8293,1,4302,3991,531,177,1,
3,f3.op0,2,8353,1,3670,4683,2912,3755,1,
3,f3.op0,2,8369,2,3770,4599,2083,3484,1,
3,f3.op0,2,8377,1,5858,2519,6756,2252,1,
3,f3.op0,2,8377,1,6698,1679,6826,7860,1,
3,f3.op0,2,8387,2,2860,5527,1938,646,1,
3,f3.op0,2,8419,1,7032,1387,4297,7045,1,
3,f3.op0,2,8461,1,6042,2419,5436,1812,1,
3,f3.op0,2,8467,1,3538,4929,1836,612,1,
3,f3.op0,2,8467,1,4850,3617,6498,2166,1,
3,f3.op0,2,8513,2,3694,4819,1982,6336,1,
3,f3.op0,2,8521,1,4506,4015,5111,4544,1,
3,f3.op0,2,8573,2,6194,2379,1036,3203,1,
3,f3.op0,2,8609,2,8590,19,7652,8290,1,
3,f3.op0,2,8647,1,1218,7429,5544,1848,1,
3,f3.op0,2,8677,1,1764,6913,7344,2448,1,
3,f3.op0,2,8737,1,4668,4069,5180,4639,1,
3,f3.op0,2,8819,2,2960,5859,2498,6712,1,
3,f3.op0,2,8821,1,4654,4167,2066,3629,1,
3,f3.op0,2,8831,2,3442,5389,5498,7720,1,
3,f3.op0,2,8839,1,7238,1601,3834,1278,1,
3,f3.op0,2,8929,1,8130,799,5682,1894,1,
3,f3.op0,2,8969,2,5904,3065,6609,2203,1,
3,f3.op0,2,9067,1,5812,3255,2382,794,1,
3,f3.op0,2,9157,1,4164,4993,433,6249,1,
3,f3.op0,2,9161,2,466,8695,8097,2699,1,
3,f3.op0,2,9173,2,7260,1913,9071,9139,1,
3,f3.op0,2,9181,1,756,8425,6675,2225,1,
3,f3.op0,2,9199,1,6744,2455,740,3313,1,
3,f3.op0,2,9199,1,8356,843,5147,4782,1,
3,f3.op0,2,9209,2,6568,2641,669,223,1,
3,f3.op0,2,9221,2,8678,543,2393,6945,1,
3,f3.op0,2,9227,2,5048,4179,7714,5647,1,
3,f3.op0,2,9241,1,1856,7385,7768,8750,1,
3,f3.op0,2,9241,1,4182,5059,1481,3574,1,
3,f3.op0,2,9241,1,5950,3291,5801,5014,1,
3,f3.op0,2,9257,2,418,8839,3680,7398,1,
3,f3.op0,2,9281,2,2418,6863,478,3253,1,
3,f3.op0,2,9281,2,3136,6145,8931,2977,1,
3,f3.op0,2,9319,1,2228,7091,2836,7158,1,
3,f3.op0,2,9323,2,5222,4101,829,3384,1,
3,f3.op0,2,9323,2,9150,173,3721,4348,1,
3,f3.op0,2,9391,1,8920,471,7723,8835,1,
3,f3.op0,2,9403,1,1174,8229,2246,3883,1,
3,f3.op0,2,9437,2,5938,3499,7719,2573,1,
3,f3.op0,2,9463,1,8082,1381,4595,4686,1,
3,f3.op0,2,9467,2,590,8877,6227,8387,1,
3,f3.op0,2,9467,2,4350,5117,4482,1494,1,
3,f3.op0,2,9473,2,6320,3153,5623,5032,1,
3,f3.op0,2,9491,2,2012,7479,6891,2297,1,
3,f3.op0,2,9497,2,2110,7387,6701,8565,1,
3,f3.op0,2,9539,2,2936,6603,3296,7458,1,
3,f3.op0,2,9551,2,6442,3109,1586,6896,1,
3,f3.op0,2,9551,2,8024,1527,4735,4762,1,
3,f3.op0,2,9601,1,9232,369,2223,741,1,
3,f3.op0,2,9623,2,5906,3717,4007,7751,1,
3,f3.op0,2,9677,2,2752,6925,1210,3629,1,
3,f3.op0,2,9677,2,5448,4229,3924,1308,1,
3,f3.op0,2,9679,1,6198,3481,8856,2952,1,
3,f3.op0,2,9689,2,6502,3187,1189,3626,1,
3,f3.op0,2,9733,1,824,8909,9609,3203,1,
3,f3.op0,2,9739,1,7290,2449,36,12,1,
3,f3.op0,2,9743,2,9644,99,8116,5953,1,
3,f3.op0,2,9749,2,7442,2307,1873,3874,1,
3,f3.op0,2,9767,2,2584,7183,2744,7426,1,
3,f3.op0,2,9781,1,4754,5027,7648,9070,1,
3,f3.op0,2,9803,2,7412,2391,2060,7222,1,
3,f3.op0,2,9811,1,4668,5143,2866,7496,1,
3,f3.op0,2,9833,2,5452,4381,6229,5354,1,
3,f3.op0,2,9839,2,2612,7227,6370,5403,1,
3,f3.op0,2,9883,1,3178,6705,642,214,1,
3,f3.op0,2,9923,2,4106,5817,1353,451,1,
3,f3.op0,2,9967,1,4736,5231,3489,1163,1,
3,f3.op0,2,9973,1,6216,3757,1530,510,1,
3,f3.op0,2,10069,1,1862,8207,1454,3841,1,y
3,f3.op0,2,10069,1,8712,1357,7049,5706,1,
3,f3.op0,2,10093,1,2526,7567,5611,8599,1,
3,f3.op0,2,10111,1,8194,1917,2256,752,1,
3,f3.op0,2,10133,2,1612,8521,7598,9288,1,
3,f3.op0,2,10141,1,7274,2867,7214,5785,1,
3,f3.op0,2,10169,2,3310,6859,7828,5999,1,
3,f3.op0,2,10169,2,5412,4757,2869,4346,1,
3,f3.op0,2,10181,2,394,9787,1694,7352,1,
3,f3.op0,2,10193,2,8390,1803,1977,659,1,
3,f3.op0,2,10193,2,8618,1575,154,3449,1,
3,f3.op0,2,10193,2,8632,1561,400,3531,1,
3,f3.op0,2,10211,2,6472,3739,4587,1529,1,
3,f3.op0,2,10243,1,2474,7769,973,7153,1,
3,f3.op0,2,10243,1,3492,6751,4568,4937,1,
3,f3.op0,2,10243,1,3776,6467,1830,610,1,
3,f3.op0,2,10253,2,3060,7193,9567,3189,1,
3,f3.op0,2,10253,2,5376,4877,1645,3966,1,
3,f3.op0,2,10259,2,2850,7409,4861,5040,1,
3,f3.op0,2,10267,1,1544,8723,5820,1940,1,
3,f3.op0,2,10267,1,9224,1043,4326,1442,1,
3,f3.op0,2,10289,2,2262,8027,574,3621,1,
3,f3.op0,2,10313,2,566,9747,3433,4582,1,
3,f3.op0,2,10337,2,596,9741,228,76,1,
3,f3.op0,2,10337,2,6248,4089,10323,3441,1,
3,f3.op0,2,10369,1,7586,2783,5465,5278,1,
3,f3.op0,2,10391,2,9562,829,5352,1784,1,
3,f3.op0,2,10427,2,4342,6085,2117,7657,1,
3,f3.op0,2,10433,2,5286,5147,7563,2521,1,
3,f3.op0,2,10463,2,1718,8745,2855,7927,1,
3,f3.op0,2,10487,2,2798,7689,6102,2034,1,
3,f3.op0,2,10501,1,10366,135,936,312,1,
3,f3.op0,2,10531,1,5684,4847,3576,1192,1,
3,f3.op0,2,10559,2,1804,8755,1856,7658,1,
3,f3.op0,2,10559,2,4974,5585,598,3719,1,
3,f3.op0,2,10559,2,8634,1925,9135,3045,1,
3,f3.op0,2,10631,2,4846,5785,7378,6003,1,
3,f3.op0,2,10651,1,2344,8307,1818,606,1,
3,f3.op0,2,10651,1,9014,1637,134,3595,1,
3,f3.op0,2,10663,1,3864,6799,3116,4593,1,
3,f3.op0,2,10663,1,9836,827,5623,8983,1,
3,f3.op0,2,10667,2,1224,9443,4430,8588,1,
3,f3.op0,2,10687,1,10450,237,8833,10069,1,
3,f3.op0,2,10709,2,782,9927,1906,4205,1,
3,f3.op0,2,10709,2,7434,3275,4865,8761,1,
3,f3.op0,2,10723,1,5098,5625,10025,6916,1,
3,f3.op0,2,10753,1,3764,6989,8626,10044,1,
3,f3.op0,2,10753,1,5464,5289,8236,9914,1,
3,f3.op0,2,10799,2,9490,1309,3696,1232,1,
3,f3.op0,2,10837,1,226,10611,6939,2313,1,
3,f3.op0,2,10837,1,2134,8703,7053,2351,1,
3,f3.op0,2,10883,2,8838,2045,8939,10235,1,
3,f3.op0,2,10889,2,5392,5497,4199,8659,1,
3,f3.op0,2,10891,1,9192,1699,6994,9592,1,
3,f3.op0,2,10903,1,1896,9007,4804,8870,1,
3,f3.op0,2,10949,2,9840,1109,1680,560,1,
3,f3.op0,2,10957,1,2992,7965,9507,3169,1,
3,f3.op0,2,10973,2,5480,5493,4647,1549,1,
3,f3.op0,2,10973,2,6464,4509,6574,5849,1,
3,f3.op0,2,10973,2,7228,3745,221,7389,1,
3,f3.op0,2,10979,2,10164,815,956,7638,1,
3,f3.op0,2,11047,1,8102,2945,2116,8070,1,
3,f3.op0,2,11047,1,9074,1973,1191,397,1,
3,f3.op0,2,11059,1,10092,967,4328,5129,1,
3,f3.op0,2,11113,1,2414,8699,7200,2400,1,
3,f3.op0,2,11113,1,5676,5437,2953,8393,1,
3,f3.op0,2,11117,2,3200,7917,1718,7984,1,
3,f3.op0,2,11149,1,1986,9163,7053,2351,1,
3,f3.op0,2,11159,2,3412,7747,5749,5636,1,
3,f3.op0,2,11261,2,10648,613,1747,4336,1,
3,f3.op0,2,11279,2,5062,6217,6738,2246,1,
3,f3.op0,2,11299,1,3560,7739,9065,6788,1,
3,f3.op0,2,11317,1,6536,4781,8086,10240,1,
3,f3.op0,2,11329,1,28,11301,1763,4364,1,
3,f3.op0,2,11329,1,6158,5171,7952,6427,1,
3,f3.op0,2,11353,1,2978,8375,10615,11107,1,
3,f3.op0,2,11369,2,6268,5101,7301,10013,1,
3,f3.op0,2,11369,2,7470,3899,1282,4217,1,
3,f3.op0,2,11393,2,1976,9417,8555,10447,1,
3,f3.op0,2,11437,1,2498,8939,3633,1211,1,
3,f3.op0,2,11443,1,10322,1121,7863,2621,1,
3,f3.op0,2,11447,2,8898,2549,1181,8025,1,
3,f3.op0,2,11503,1,6350,5153,4610,5371,1,
3,f3.op0,2,11503,1,10212,1291,6927,2309,1,
3,f3.op0,2,11519,2,10340,1179,4041,1347,1,
3,f3.op0,2,11549,2,284,11265,10139,11079,1,
3,f3.op0,2,11549,2,5274,6275,2558,8552,1,
3,f3.op0,2,11579,2,534,11045,1097,8085,1,
3,f3.op0,2,11617,1,1680,9937,4277,5298,1,
3,f3.op0,2,11621,2,5904,5717,1627,4416,1,
3,f3.op0,2,11633,2,8612,3021,11081,11449,1,
3,f3.op0,2,11657,2,10748,909,10149,3383,1,
3,f3.op0,2,11731,1,4158,7573,7339,10267,1,
3,f3.op0,2,11743,1,702,11041,3802,9096,1,
3,f3.op0,2,11813,2,6526,5287,3646,5153,1,
3,f3.op0,2,11821,1,1450,10371,9892,11178,1,
3,f3.op0,2,11821,1,11130,691,3247,8963,1,
3,f3.op0,2,11833,1,6758,5075,8260,10642,1,
3,f3.op0,2,11867,2,758,11109,6532,6133,1,
3,f3.op0,2,11867,2,7368,4499,4364,9366,1,
3,f3.op0,2,11887,1,422,11465,10586,7491,1,
3,f3.op0,2,11887,1,11652,235,5152,9642,1,
3,f3.op0,2,11897,2,10576,1321,4838,9544,1,
3,f3.op0,2,11927,2,7292,4635,8961,2987,1,
3,f3.op0,2,11939,2,4234,7705,8128,6689,1,
3,f3.op0,2,11959,1,1534,10425,9577,11165,1,
3,f3.op0,2,11971,1,11504,467,9160,11034,1,
3,f3.op0,2,12007,1,1872,10135,1930,8648,1,
3,f3.op0,2,12007,1,3732,8275,6038,6015,1,
3,f3.op0,2,12037,1,6136,5901,761,4266,1,
3,f3.op0,2,12043,1,1186,10857,7538,6527,1,
3,f3.op0,2,12043,1,10428,1615,8179,10755,1,
3,f3.op0,2,12071,2,1848,10223,9490,7187,1,
3,f3.op0,2,12071,2,4916,7155,7311,2437,1,
3,f3.op0,2,12073,1,11476,597,5053,9733,1,
3,f3.op0,2,12107,2,6650,5457,962,8392,1,
3,f3.op0,2,12109,1,8576,3533,182,4097,1,
3,f3.op0,2,12119,2,916,11203,4311,1437,1,
3,f3.op0,2,12157,1,2732,9425,11553,3851,1,
3,f3.op0,2,12157,1,10048,2109,1553,4570,1,
3,f3.op0,2,12161,2,5892,6269,11196,3732,1,
3,f3.op0,2,12163,1,764,11399,1548,516,1,
3,f3.op0,2,12163,1,4370,7793,5171,5778,1,
3,f3.op0,2,12197,2,2758,9439,2960,9118,1,
3,f3.op0,2,12203,2,5072,7131,2224,4809,1,
3,f3.op0,2,12211,1,5310,6901,6786,2262,1,
3,f3.op0,2,12251,2,7048,5203,7992,2664,1,
3,f3.op0,2,12263,2,3420,8843,4507,5590,1,
3,f3.op0,2,12277,1,5144,7133,4768,9774,1,
3,f3.op0,2,12277,1,7800,4477,7784,6687,1,
3,f3.op0,2,12281,2,4556,7725,8697,2899,1,
3,f3.op0,2,12281,2,5892,6389,2169,723,1,
3,f3.op0,2,12281,2,10096,2185,6488,10350,1,
3,f3.op0,2,12289,1,9748,2541,2070,690,1,
3,f3.op0,2,12301,1,4080,8221,2170,8924,1,
3,f3.op0,2,12329,2,952,11377,9034,7121,1,
3,f3.op0,2,12329,2,4472,7857,7690,6673,1,
3,f3.op0,2,12347,2,2196,10151,6424,6257,1,
3,f3.op0,2,12377,2,1264,11113,3956,9570,1,
3,f3.op0,2,12377,2,2380,9997,9820,7399,1,
3,f3.op0,2,12401,2,4244,8157,6250,6217,1,
3,f3.op0,2,12433,1,932,11501,3444,1148,1,
3,f3.op0,2,12433,1,8350,4083,6946,10604,1,
3,f3.op0,2,12437,2,11152,1285,3902,9592,1,
3,f3.op0,2,12457,1,5492,6965,6684,2228,1,
3,f3.op0,2,12503,2,9858,2645,8437,6980,1,
3,f3.op0,2,12511,1,2262,10249,4312,9778,1,
3,f3.op0,2,12517,1,942,11575,8114,6877,1,
3,f3.op0,2,12517,1,4656,7861,9820,11618,1,
3,f3.op0,2,12539,2,9956,2583,8220,2740,1,
3,f3.op0,2,12553,1,10384,2169,4328,5627,1,
3,f3.op0,2,12611,2,5500,7111,3180,1060,1,
3,f3.op0,2,12611,2,12288,323,696,232,1,
3,f3.op0,2,12637,1,11832,805,12509,8382,1,
3,f3.op0,2,12641,2,374,12267,6711,2237,1,
3,f3.op0,2,12641,2,8852,3789,534,178,1,
3,f3.op0,2,12647,2,4426,8221,13,4220,1,
3,f3.op0,2,12697,1,5432,7265,9005,7234,1,
3,f3.op0,2,12721,1,1330,11391,2049,683,1,
3,f3.op0,2,12757,1,7360,5397,4833,1611,1,
3,f3.op0,2,12757,1,10140,2617,5988,1996,1,
3,f3.op0,2,12791,2,5856,6935,431,8671,1,
3,f3.op0,2,12791,2,7436,5355,957,319,1,
3,f3.op0,2,12799,1,7782,5017,11181,3727,1,
3,f3.op0,2,12809,2,982,11827,11609,12409,1,
3,f3.op0,2,12841,1,3674,9167,11263,12315,1,
3,f3.op0,2,12853,1,3754,9099,5780,6211,1,
3,f3.op0,2,12889,1,6116,6773,781,8853,1,
3,f3.op0,2,12907,1,2022,10885,4259,5722,1,
3,f3.op0,2,12907,1,10664,2243,4763,5890,1,y
3,f3.op0,2,12979,1,674,12305,394,8784,1,
3,f3.op0,2,12983,2,1004,11979,7982,11316,1,
3,f3.op0,2,13001,2,10802,2199,8151,2717,1,
3,f3.op0,2,13003,1,8164,4839,6419,6474,1,
3,f3.op0,2,13007,2,6312,6695,10849,7952,1,
3,f3.op0,2,13049,2,5172,7877,4008,1336,1,
3,f3.op0,2,13099,1,4184,8915,2923,9707,1,
3,f3.op0,2,13099,1,6160,6939,8690,7263,1,
3,f3.op0,2,13103,2,3164,9939,8045,11417,1,
3,f3.op0,2,13121,2,8668,4453,6324,2108,1,
3,f3.op0,2,13159,1,9452,3707,8747,7302,1,
3,f3.op0,2,13163,2,2080,11083,10304,12210,1,
3,f3.op0,2,13163,2,6378,6785,5713,6292,1,
3,f3.op0,2,13177,1,5760,7417,6969,2323,1,
3,f3.op0,2,13183,1,12034,1149,688,9018,1,
3,f3.op0,2,13219,1,13110,109,12004,12814,1,
3,f3.op0,2,13297,1,678,12619,7836,2612,1,
3,f3.op0,2,13297,1,7012,6285,8408,7235,1,
3,f3.op0,2,13297,1,7274,6023,1439,4912,1,
3,f3.op0,2,13327,1,2952,10375,1129,9261,1,
3,f3.op0,2,13327,1,7904,5423,6474,2158,1,
3,f3.op0,2,13339,1,428,12911,8378,7239,1,
3,f3.op0,2,13381,1,5068,8313,3064,9942,1,
3,f3.op0,2,13397,2,2822,10575,12324,4108,1,
3,f3.op0,2,13397,2,7476,5921,3900,1300,1,
3,f3.op0,2,13397,2,11970,1427,3936,1312,1,
3,f3.op0,2,13399,1,3292,10107,7767,2589,1,
3,f3.op0,2,13417,1,5884,7533,6810,2270,1,
3,f3.op0,2,13421,2,5994,7427,10111,7844,1,
3,f3.op0,2,13451,2,936,12515,6340,6597,1,
3,f3.op0,2,13451,2,5182,8269,1572,524,1,
3,f3.op0,2,13537,1,7434,6103,1316,4951,1,
3,f3.op0,2,13577,2,1258,12319,7284,2428,1,
3,f3.op0,2,13613,2,12112,1501,4800,1600,1,
3,f3.op0,2,13613,2,12158,1455,11043,3681,1,
3,f3.op0,2,13669,1,5908,7761,11557,12965,1,
3,f3.op0,2,13687,1,5882,7805,3014,5567,1,
3,f3.op0,2,13687,1,13670,17,4378,10584,1,
3,f3.op0,2,13691,2,7508,6183,10964,12782,1,
3,f3.op0,2,13693,1,11396,2297,1208,4967,1,
3,f3.op0,2,13709,2,8340,5369,13479,4493,1,
3,f3.op0,2,13721,2,540,13181,6171,2057,1,
3,f3.op0,2,13729,1,1830,11899,7061,6930,1,
3,f3.op0,2,13799,2,6646,7153,13528,9109,1,
3,f3.op0,2,13829,2,6752,7077,3173,10277,1,
3,f3.op0,2,13831,1,12590,1241,10099,12587,1,
3,f3.op0,2,13903,1,2676,11227,11443,13083,1,
3,f3.op0,2,13907,2,1206,12701,13753,9220,1,
3,f3.op0,2,13907,2,1976,11931,12888,4296,1,
3,f3.op0,2,13933,1,10660,3273,753,251,1,
3,f3.op0,2,13963,1,2272,11691,11333,8432,1,
3,f3.op0,2,13963,1,2910,11053,3676,10534,1,
3,f3.op0,2,13967,2,834,13133,3556,5841,1,
3,f3.op0,2,14033,2,846,13187,6223,6752,1,
3,f3.op0,2,14033,2,2646,11387,2480,10182,1,
3,f3.op0,2,14051,2,1940,12111,1698,566,1,
3,f3.op0,2,14051,2,11360,2691,550,4867,1,
3,f3.op0,2,14057,2,3626,10431,6511,6856,1,
3,f3.op0,2,14057,2,10954,3103,12312,4104,1,
3,f3.op0,2,14071,1,6626,7445,5347,11163,1,
3,f3.op0,2,14149,1,10624,3525,11767,13355,1,
3,f3.op0,2,14221,1,5246,8975,3644,5955,1,
3,f3.op0,2,14243,2,2424,11819,4739,11075,1,
3,f3.op0,2,14251,1,6226,8025,7389,2463,1,
3,f3.op0,2,14251,1,6806,7445,12828,4276,1,
3,f3.op0,2,14323,1,11834,2489,8946,2982,1,
3,f3.op0,2,14327,2,11046,3281,1989,663,1,
3,f3.op0,2,14341,1,1268,13073,1003,9895,1,
3,f3.op0,2,14389,1,938,13451,619,9799,1,
3,f3.op0,2,14411,2,2430,11981,5384,11402,1,
3,f3.op0,2,14419,1,10652,3767,10629,3543,1,
3,f3.op0,2,14447,2,950,13497,458,9784,1,
3,f3.op0,2,14447,2,6970,7477,8280,2760,1,
3,f3.op0,2,14447,2,13054,1393,1742,10212,1,
3,f3.op0,2,14449,1,5874,8575,5918,6789,1,
3,f3.op0,2,14449,1,10052,4397,8028,2676,1,
3,f3.op0,2,14461,1,9430,5031,8169,2723,1,
3,f3.op0,2,14533,1,6944,7589,5475,1825,1,
3,f3.op0,2,14543,2,5112,9431,12895,9146,1,
3,f3.op0,2,14593,1,2270,12323,13996,14394,1,
3,f3.op0,2,14621,2,4224,10397,11308,8643,1,
3,f3.op0,2,14627,2,3520,11107,4636,6421,1,
3,f3.op0,2,14627,2,5268,9359,6008,11754,1,
3,f3.op0,2,14633,2,4560,10073,5824,6819,1,
3,f3.op0,2,14639,2,3298,11341,9640,8093,1,
3,f3.op0,2,14683,1,1620,13063,8139,2713,1,
3,f3.op0,2,14683,1,6700,7983,7554,2518,1,
3,f3.op0,2,14699,2,10376,4323,2100,700,1,
3,f3.op0,2,14741,2,5920,8821,10746,3582,1,y
3,f3.op0,2,14753,2,8756,5997,1944,648,1,
3,f3.op0,2,14771,2,8992,5779,8662,7811,1,
3,f3.op0,2,14779,1,5080,9699,9152,7977,1,
3,f3.op0,2,14779,1,8440,6339,11289,3763,1,
3,f3.op0,2,14779,1,12522,2257,4167,1389,1,
3,f3.op0,2,14797,1,7936,6861,1541,5446,1,
3,f3.op0,2,14797,1,8242,6555,8678,7825,1,
3,f3.op0,2,14797,1,8882,5915,4773,1591,1,
3,f3.op0,2,14831,2,6534,8297,305,9989,1,
3,f3.op0,2,14831,2,12180,2651,4254,1418,1,
3,f3.op0,2,14843,2,10164,4679,13812,4604,1,
3,f3.op0,2,14851,1,7510,7341,5629,11777,1,
3,f3.op0,2,14879,2,5770,9109,4739,11499,1,
3,f3.op0,2,14891,2,2870,12021,6340,7077,1,
3,f3.op0,2,14891,2,10384,4507,10611,3537,1,
3,f3.op0,2,14897,2,11562,3335,6760,7219,1,
3,f3.op0,2,14939,2,1276,13663,5894,11924,1,
3,f3.op0,2,14947,1,13084,1863,7318,12404,1,
3,f3.op0,2,14951,2,8704,6247,4036,6329,1,
3,f3.op0,2,14969,2,10050,4919,12499,9156,1,
3,f3.op0,2,14983,1,11632,3351,4537,11501,1,
3,f3.op0,2,14983,1,13880,1103,11823,3941,1,
3,f3.op0,2,15017,2,12156,2861,3989,11341,1,
3,f3.op0,2,15031,1,2658,12373,8790,2930,1,
3,f3.op0,2,15053,2,7892,7161,12731,14279,1,
3,f3.op0,2,15061,1,6354,8707,3351,1117,1,
3,f3.op0,2,15073,1,766,14307,6415,12187,1,
3,f3.op0,2,15073,1,6128,8945,5996,7023,1,
3,f3.op0,2,15083,2,15054,29,9201,3067,1,
3,f3.op0,2,15107,2,3844,11263,13573,9560,1,
3,f3.op0,2,15137,2,10872,4265,6575,12283,1,
3,f3.op0,2,15161,2,6568,8593,14289,4763,1,
3,f3.op0,2,15161,2,12988,2173,10761,3587,1,
3,f3.op0,2,15173,2,9778,5395,10901,13749,1,
3,f3.op0,2,15193,1,12200,2993,3356,6183,1,
3,f3.op0,2,15199,1,12916,2283,2163,721,1,
3,f3.op0,2,15199,1,13642,1557,12918,4306,1,
3,f3.op0,2,15263,2,996,14267,3720,1240,1,
3,f3.op0,2,15269,2,1702,13567,7246,7505,1,
3,f3.op0,2,15269,2,7402,7867,12570,4190,1,
3,f3.op0,2,15269,2,11492,3777,4348,6539,1,
3,f3.op0,2,15287,2,236,15051,7427,12667,1,
3,f3.op0,2,15289,1,12678,2611,3225,1075,1,
3,f3.op0,2,15313,1,5706,9607,1340,5551,1,
3,f3.op0,2,15329,2,1956,13373,8673,2891,1,
3,f3.op0,2,15329,2,12592,2737,3423,1141,1,
3,f3.op0,2,15331,1,6342,8989,256,10306,1,
3,f3.op0,2,15359,2,9854,5505,7241,12653,1,
3,f3.op0,2,15359,2,12908,2451,6893,12537,1,
3,f3.op0,2,15361,1,11176,4185,6317,7226,1,
3,f3.op0,2,15373,1,9282,6091,1095,365,1,
3,f3.op0,2,15373,1,12428,2945,9998,8457,1,
3,f3.op0,2,15377,2,12778,2599,5089,6822,1,
3,f3.op0,2,15377,2,13312,2065,14547,4849,1,
3,f3.op0,2,15443,2,1946,13497,8035,7826,1,
3,f3.op0,2,15443,2,4960,10483,2563,6002,1,
3,f3.op0,2,15443,2,10260,5183,7783,7742,1,
3,f3.op0,2,15493,1,10336,5157,1490,5661,1,
3,f3.op0,2,15493,1,11698,3795,5444,6979,1,
3,f3.op0,2,15497,2,1046,14451,4993,6830,1,
3,f3.op0,2,15527,2,5992,9535,12130,9219,1,
3,f3.op0,2,15541,1,10186,5355,12314,9285,1,
3,f3.op0,2,15551,2,14336,1215,10191,3397,1,
3,f3.op0,2,15569,2,11460,4109,5695,7088,1,
3,f3.op0,2,15601,1,1080,14521,11468,9023,1,
3,f3.op0,2,15601,1,9340,6261,5237,6946,1,
3,f3.op0,2,15619,1,4286,11333,6778,12672,1,
3,f3.op0,2,15619,1,8160,7459,1723,10987,1,
3,f3.op0,2,15619,1,9838,5781,11753,9124,1,
3,f3.op0,2,15641,2,6974,8667,3108,1036,1,
3,f3.op0,2,15661,1,1566,14095,1276,10866,1,
3,f3.op0,2,15661,1,11822,3839,3852,1284,1,
3,f3.op0,2,15671,2,14224,1447,3579,1193,1,
3,f3.op0,2,15679,1,7824,7855,2935,11431,1,
3,f3.op0,2,15737,2,11910,3827,888,296,1,
3,f3.op0,2,15787,1,2048,13739,9601,13725,1,
3,f3.op0,2,15817,1,14952,865,4325,6714,1,
3,f3.op0,2,15859,1,10074,5785,3892,11870,1,
3,f3.op0,2,15877,1,3710,12167,5549,7142,1,
3,f3.op0,2,15877,1,9030,6847,5405,7094,1,
3,f3.op0,2,15887,2,5460,10427,11698,9195,1,
3,f3.op0,2,15901,1,12690,3211,15185,10362,1,
3,f3.op0,2,15901,1,15824,77,9796,13866,1,
3,f3.op0,2,15907,1,3308,12599,4454,6787,1,
3,f3.op0,2,15913,1,7474,8439,10465,14097,1,
3,f3.op0,2,15923,2,8124,7799,9240,3080,1,
3,f3.op0,2,15959,2,5562,10397,11991,3997,1,
3,f3.op0,2,15971,2,5450,10521,9874,8615,1,
3,f3.op0,2,16001,2,9036,6965,6353,12785,1,
3,f3.op0,2,16001,2,15846,155,1726,5909,1,
3,f3.op0,2,16007,2,15372,635,13822,9943,1,
3,f3.op0,2,16061,2,10938,5123,5428,7163,1,
3,f3.op0,2,16087,1,9972,6115,4263,1421,1,
3,f3.op0,2,16097,2,14602,1495,7658,13284,1,
3,f3.op0,2,16189,1,11842,4347,2313,771,1,
3,f3.op0,2,16193,2,10814,5379,7055,13147,1,
3,f3.op0,2,16217,2,8938,7279,13572,4524,1,
3,f3.op0,2,16229,2,10500,5729,13253,15237,1,
3,f3.op0,2,16273,1,12932,3341,2190,730,1,
3,f3.op0,2,16273,1,16008,265,10976,9083,1,
3,f3.op0,2,16301,2,10478,5823,6490,7597,1,
3,f3.op0,2,16319,2,1168,15151,2765,11801,1,
3,f3.op0,2,16333,1,9204,7129,12584,9639,1,
3,f3.op0,2,16349,2,9948,6401,5507,12735,1,
3,f3.op0,2,16417,1,14754,1663,16132,16322,1,
3,f3.op0,2,16421,2,5188,11233,3893,12245,1,
3,f3.op0,2,16427,2,6620,9807,9463,8630,1,
3,f3.op0,2,16447,1,10738,5709,13192,15362,1,
3,f3.op0,2,16451,2,3142,13309,13448,15450,1,
3,f3.op0,2,16481,2,8724,7757,4706,12556,1,
3,f3.op0,2,16487,2,3244,13243,11546,14840,1,
3,f3.op0,2,16519,1,4256,12263,5517,1839,1,
3,f3.op0,2,16519,1,16504,15,13821,4607,1,
3,f3.op0,2,16553,2,4718,11835,9229,8594,1,
3,f3.op0,2,16573,1,15728,845,4463,7012,1,y
3,f3.op0,2,16607,2,9438,7169,1094,11436,1,
3,f3.op0,2,16631,2,6658,9973,7856,13706,1,
3,f3.op0,2,16633,1,16116,517,9237,3079,1,
3,f3.op0,2,16633,1,16154,479,15359,10664,1,
3,f3.op0,2,16649,2,2032,14617,10170,3390,1,
3,f3.op0,2,16651,1,2578,14073,2353,11885,1,
3,f3.op0,2,16661,2,2540,14121,10839,3613,1,
3,f3.op0,2,16661,2,13676,2985,13620,4540,1,
3,f3.op0,2,16699,1,13046,3653,9002,8567,1,
3,f3.op0,2,16699,1,15412,1287,9500,8733,1,
3,f3.op0,2,16703,2,3826,12877,8888,14098,1,
3,f3.op0,2,16703,2,6920,9783,4716,1572,1,
3,f3.op0,2,16729,1,11210,5519,8137,13865,1,
3,f3.op0,2,16741,1,934,15807,5689,13057,1,
3,f3.op0,2,16759,1,16732,27,15297,5099,1,
3,f3.op0,2,16763,2,3108,13655,12504,4168,1,
3,f3.op0,2,16787,2,8386,8401,4039,6942,1,
3,f3.op0,2,16811,2,12868,3943,15526,10779,1,
3,f3.op0,2,16829,2,3544,13285,13291,10040,1,
3,f3.op0,2,16879,1,4298,12581,3296,6725,1,
3,f3.op0,2,16879,1,11468,5411,5387,7422,1,
3,f3.op0,2,16879,1,13758,3121,3058,12272,1,
3,f3.op0,2,16883,2,3974,12909,6471,2157,1,
3,f3.op0,2,16883,2,5670,11213,9307,8730,1,
3,f3.op0,2,16883,2,5774,11109,13606,10163,1,
3,f3.op0,2,16901,2,11396,5505,15581,16461,1,
3,f3.op0,2,16921,1,4108,12813,6220,13354,1,
3,f3.op0,2,16921,1,8984,7937,2948,6623,1,
3,f3.op0,2,16927,1,2738,14189,7460,8129,1,
3,f3.op0,2,16927,1,14244,2683,4847,7258,1,
3,f3.op0,2,16943,2,106,16837,6056,13314,1,
3,f3.op0,2,16979,2,6704,10275,4153,7044,1,
3,f3.op0,2,16981,1,4008,12973,14098,16020,1,
3,f3.op0,2,16981,1,13720,3261,8141,8374,1,
3,f3.op0,2,16993,1,9440,7553,9981,3327,1,
3,f3.op0,2,17021,2,4204,12817,4447,7156,1,
3,f3.op0,2,17033,2,14500,2533,4928,12998,1,
3,f3.op0,2,17093,2,910,16183,5348,13178,1,
3,f3.op0,2,17099,2,12032,5067,15361,10820,1,
3,f3.op0,2,17117,2,10476,6641,10492,9203,1,
3,f3.op0,2,17159,2,8962,8197,13925,16081,1,
3,f3.op0,2,17167,1,16568,599,8765,8644,1,
3,f3.op0,2,17183,2,7382,9801,5106,1702,1,
3,f3.op0,2,17183,2,15416,1767,5325,1775,1,
3,f3.op0,2,17191,1,8388,8803,1254,418,1,
3,f3.op0,2,17231,2,2818,14413,14970,4990,1,
3,f3.op0,2,17291,2,754,16537,14632,10641,1,
3,f3.op0,2,17293,1,14970,2323,8092,14226,1,
3,f3.op0,2,17333,2,13846,3487,8971,8768,1,
3,f3.op0,2,17341,1,10988,6353,17048,11463,1,
3,f3.op0,2,17341,1,12188,5153,4101,1367,1,
3,f3.op0,2,17377,1,15590,1787,12377,9918,1,
3,f3.op0,2,17389,1,1988,15401,4532,7307,1,
3,f3.op0,2,17393,2,8558,8835,4851,1617,1,
3,f3.op0,2,17431,1,108,17323,3476,6969,1,
3,f3.op0,2,17467,1,5886,11581,14790,4930,1,
3,f3.op0,2,17483,2,6960,10523,3795,1265,1,
3,f3.op0,2,17483,2,15154,2329,6139,7874,1,
3,f3.op0,2,17491,1,9336,8155,4998,1666,1,
3,f3.op0,2,17569,1,16240,1329,13880,10483,1,
3,f3.op0,2,17681,2,14978,2703,2899,6860,1,
3,f3.op0,2,17713,1,4176,13537,12016,15814,1,
3,f3.op0,2,17729,2,5252,12477,14001,4667,1,
3,f3.op0,2,17761,1,11858,5903,280,11934,1,
3,f3.op0,2,17761,1,12154,5607,5932,13818,1,
3,f3.op0,2,17783,2,12290,5493,6907,8230,1,
3,f3.op0,2,17789,2,7560,10229,14839,10876,1,
3,f3.op0,2,17881,1,13750,4131,3106,12956,1,
3,f3.op0,2,17903,2,10036,7867,4867,7590,1,
3,f3.op0,2,17977,1,14320,3657,620,6199,1,
3,f3.op0,2,17987,2,2220,15767,14433,4811,1,
3,f3.op0,2,17987,2,5348,12639,9200,15058,1,
3,f3.op0,2,17989,1,5616,12373,16351,17443,1,
3,f3.op0,2,18013,1,10022,7991,14846,10953,1,
3,f3.op0,2,18041,2,4752,13289,13428,4476,1,
3,f3.op0,2,18047,2,11678,6369,11091,3697,1,
3,f3.op0,2,18049,1,10022,8027,6114,2038,1,
3,f3.op0,2,18077,2,10580,7497,17615,17923,1,
3,f3.op0,2,18089,2,4856,13233,10657,9582,1,
3,f3.op0,2,18143,2,14884,3259,5406,1802,1,
3,f3.op0,2,18149,2,1942,16207,11359,9836,1,
3,f3.op0,2,18149,2,6906,11243,700,6283,1,
3,f3.op0,2,18149,2,17386,763,14865,4955,1,
3,f3.op0,2,18217,1,17816,401,15183,5061,1,
3,f3.op0,2,18223,1,8886,9337,603,201,1,
3,f3.op0,2,18301,1,10552,7749,2663,6988,1,
3,f3.op0,2,18311,2,5142,13169,7208,14610,1,
3,f3.op0,2,18397,1,2948,15449,6018,2006,1,
3,f3.op0,2,18401,2,18182,219,16757,17853,1,
3,f3.op0,2,18427,1,13442,4985,6869,8432,1,
3,f3.op0,2,18427,1,14574,3853,4465,13773,1,
3,f3.op0,2,18433,1,8916,9517,15921,5307,1,
3,f3.op0,2,18433,1,11340,7093,7515,2505,1,
3,f3.op0,2,18439,1,16380,2059,15136,17338,1,
3,f3.op0,2,18457,1,7692,10765,823,12579,1,
3,f3.op0,2,18517,1,5006,13511,8560,15198,1,
3,f3.op0,2,18517,1,9284,9233,6747,2249,1,
3,f3.op0,2,18521,2,3572,14949,13403,16815,1,
3,f3.op0,2,18521,2,15168,3353,14126,17056,1,
3,f3.op0,2,18539,2,16050,2489,3447,1149,1,
3,f3.op0,2,18541,1,12358,6183,18111,6037,1,
3,f3.op0,2,18541,1,18504,37,14877,4959,1,
3,f3.op0,2,18587,2,1186,17401,8158,8915,1,
3,f3.op0,2,18593,2,9074,9519,14076,4692,1,
3,f3.op0,2,18593,2,11238,7355,1129,6574,1,
3,f3.op0,2,18661,1,5664,12997,13675,16999,1,
3,f3.op0,2,18719,2,5830,12889,13853,17097,1,
3,f3.op0,2,18773,2,3722,15051,5750,14432,1,
3,f3.op0,2,18787,1,12966,5821,8670,2890,1,
3,f3.op0,2,18787,1,14088,4699,10681,16085,1,
3,f3.op0,2,18839,2,17576,1263,5545,8128,1,
3,f3.op0,2,18917,2,2588,16329,10374,3458,1,
3,f3.op0,2,18917,2,5178,13739,16546,11821,1,
3,f3.op0,2,18917,2,16948,1969,537,179,1,
3,f3.op0,2,18917,2,18076,841,17605,12174,1,
3,f3.op0,2,18919,1,14978,3941,6382,14740,1,
3,f3.op0,2,18919,1,15488,3431,13414,17084,1,
3,f3.op0,2,19001,2,16652,2349,18938,18980,1,
3,f3.op0,2,19009,1,4596,14413,2172,724,1,
3,f3.op0,2,19031,2,15416,3615,6673,8568,1,
3,f3.op0,2,19031,2,18534,497,978,326,1,
3,f3.op0,2,19051,1,7640,11411,14495,11182,1,
3,f3.op0,2,19073,2,16466,2607,3614,13920,1,
3,f3.op0,2,19079,2,4474,14605,4811,14323,1,
3,f3.op0,2,19087,1,13636,5451,9134,9407,1,
3,f3.op0,2,19139,2,16306,2833,10201,9780,1,
3,f3.op0,2,19141,1,1522,17619,9295,15859,1,
3,f3.op0,2,19157,2,972,18185,7918,9025,1,
3,f3.op0,2,19163,2,7394,11769,12660,4220,1,
3,f3.op0,2,19237,1,1160,18077,5416,14630,1,
3,f3.op0,2,19237,1,9700,9537,2946,982,1,
3,f3.op0,2,19259,2,16226,3033,9885,3295,1,
3,f3.op0,2,19301,2,19094,207,1468,6923,1,
3,f3.op0,2,19309,1,17648,1661,16388,11899,1,y
3,f3.op0,2,19373,2,15004,4369,11885,16877,1,
3,f3.op0,2,19379,2,15658,3721,10510,9963,1,
3,f3.op0,2,19417,1,3904,15513,4149,1383,1,
3,f3.op0,2,19417,1,8948,10469,19047,6349,1,
3,f3.op0,2,19421,2,4244,15177,8800,9407,1,
3,f3.op0,2,19421,2,8244,11177,16324,11915,1,
3,f3.op0,2,19421,2,16796,2625,4684,8035,1,
3,f3.op0,2,19429,1,17920,1509,5034,1678,1,
3,f3.op0,2,19463,2,694,18769,18556,12673,1,
3,f3.op0,2,19469,2,12834,6635,5683,8384,1,
3,f3.op0,2,19471,1,18938,533,8252,9241,1,
3,f3.op0,2,19483,1,2886,16597,16771,18579,1,
3,f3.op0,2,19489,1,8492,10997,18723,6241,1,
3,f3.op0,2,19501,1,11822,7679,13820,11107,1,
3,f3.op0,2,19543,1,5328,14215,11193,3731,1,
3,f3.op0,2,19543,1,8572,10971,17678,12407,1,
3,f3.op0,2,19553,2,10798,8755,11826,3942,1,
3,f3.op0,2,19559,2,16638,2921,12298,10619,1,
3,f3.op0,2,19583,2,16716,2867,6831,2277,1,
3,f3.op0,2,19597,1,11796,7801,7577,9058,1,
3,f3.op0,2,19681,1,16534,3147,19608,6536,1,
3,f3.op0,2,19687,1,11978,7709,5683,15019,1,
3,f3.op0,2,19697,2,16014,3683,18513,6171,1,
3,f3.op0,2,19699,1,15338,4361,11445,3815,1,
3,f3.op0,2,19709,2,15652,4057,6338,15252,1,
3,f3.op0,2,19717,1,14276,5441,5419,14951,1,
3,f3.op0,2,19759,1,4084,15675,17030,12263,1,
3,f3.op0,2,19763,2,11970,7793,5610,1870,1,
3,f3.op0,2,19793,2,14586,5207,16752,5584,1,
3,f3.op0,2,19793,2,18828,965,9744,3248,1,
3,f3.op0,2,19819,1,5994,13825,15658,18432,1,
3,f3.op0,2,19841,2,16558,3283,16380,5460,1,
3,f3.op0,2,19843,1,8988,10855,18495,6165,1,
3,f3.op0,2,19889,2,12496,7393,4259,14679,1,
3,f3.op0,2,19913,2,15520,4393,13594,11169,1,
3,f3.op0,2,19927,1,13706,6221,16008,5336,1,
3,f3.op0,2,19949,2,12264,7685,207,69,1,
3,f3.op0,2,19949,2,17426,2523,6777,2259,1,
3,f3.op0,2,19993,1,16154,3839,8707,16231,1,
3,f3.op0,2,20011,1,7994,12017,10648,16890,1,
3,f3.op0,2,20021,2,8700,11321,12533,17525,1,
3,f3.op0,2,20021,2,12120,7901,14165,18069,1,
3,f3.op0,2,20021,2,19804,217,3196,7739,1,
3,f3.op0,2,20029,1,19416,613,3611,7880,1,
3,f3.op0,2,20107,1,6902,13205,12934,17716,1,
3,f3.op0,2,20143,1,9236,10907,10709,10284,1,
3,f3.op0,2,20147,2,13976,6171,6070,8739,1,
3,f3.op0,2,20173,1,7228,12945,9377,9850,1,
3,f3.op0,2,20183,2,5204,14979,10748,17038,1,
3,f3.op0,2,20231,2,12484,7747,15740,18734,1,
3,f3.op0,2,20269,1,3764,16505,6592,15710,1,
3,f3.op0,2,20297,2,900,19397,4333,8210,1,
3,f3.op0,2,20323,1,9230,11093,11672,10665,1,
3,f3.op0,2,20327,2,1034,19293,9588,3196,1,
3,f3.op0,2,20347,1,1994,18353,9289,16661,1,
3,f3.op0,2,20357,2,17106,3251,11984,17566,1,
3,f3.op0,2,20389,1,18506,1883,19996,20258,1,
3,f3.op0,2,20399,2,9808,10591,12766,11055,1,
3,f3.op0,2,20411,2,9726,10685,3382,7931,1,
3,f3.op0,2,20431,1,2318,18113,11536,17466,1,
3,f3.op0,2,20441,2,6842,13599,2919,973,1,
3,f3.op0,2,20443,1,4664,15779,10385,10276,1,
3,f3.op0,2,20477,2,18594,1883,15940,12139,1,
3,f3.op0,2,20509,1,2374,18135,6299,8936,1,
3,f3.op0,2,20521,1,4218,16303,7683,2561,1,
3,f3.op0,2,20521,1,12086,8435,5322,1774,1,
3,f3.op0,2,20533,1,3302,17231,5551,15539,1,
3,f3.op0,2,20533,1,18332,2201,13607,11380,1,
3,f3.op0,2,20599,1,12954,7645,9746,10115,1,
3,f3.op0,2,20627,2,13584,7043,19864,13497,1,
3,f3.op0,2,20681,2,8386,12295,5349,1783,1,
3,f3.op0,2,20693,2,12776,7917,8690,16692,1,
3,f3.op0,2,20753,2,18764,1989,519,173,1,
3,f3.op0,2,20773,1,14218,6555,4568,8447,1,
3,f3.op0,2,20807,2,12804,8003,3451,8086,1,
3,f3.op0,2,20849,2,9150,11699,4999,8616,1,
3,f3.op0,2,20873,2,9574,11299,16860,5620,1,
3,f3.op0,2,20887,1,10924,9963,19529,13472,1,
3,f3.op0,2,20903,2,8526,12377,17918,19908,1,
3,f3.op0,2,20929,1,17736,3193,8584,16814,1,
3,f3.op0,2,20939,2,10142,10797,6719,16199,1,
3,f3.op0,2,20947,1,12206,8741,18813,6271,1,
3,f3.op0,2,20947,1,15674,5273,2886,962,1,
3,f3.op0,2,20963,2,19444,1519,666,222,1,
3,f3.op0,2,20981,2,13570,7411,19493,20485,1,
3,f3.op0,2,20981,2,14732,6249,10081,10354,1,
3,f3.op0,2,21001,1,5236,15765,14372,11791,1,
3,f3.op0,2,21011,2,12600,8411,3205,8072,1,
3,f3.op0,2,21017,2,6236,14781,15135,5045,1,
3,f3.op0,2,21017,2,14558,6459,3999,1333,1,
3,f3.op0,2,21017,2,15274,5743,20283,6761,1,
3,f3.op0,2,21019,1,17846,3173,5481,1827,1,
3,f3.op0,2,21031,1,13270,7761,20868,6956,1,
3,f3.op0,2,21089,2,442,20647,6183,2061,1,
3,f3.op0,2,21101,2,3264,17837,18652,13251,1,
3,f3.op0,2,21101,2,15868,5233,6392,16198,1,
3,f3.op0,2,21121,1,8582,12539,17179,19807,1,
3,f3.op0,2,21143,2,394,20749,19575,6525,1,
3,f3.op0,2,21157,1,5140,16017,1026,342,1,
3,f3.op0,2,21169,1,2500,18669,12117,4039,1,
3,f3.op0,2,21169,1,12700,8469,7115,9428,1,
3,f3.op0,2,21191,2,2922,18269,11773,10988,1,
3,f3.op0,2,21211,1,6384,14827,10591,17671,1,
3,f3.op0,2,21247,1,17652,3595,7678,16724,1,
3,f3.op0,2,21283,1,1230,20053,4798,15788,1,
3,f3.op0,2,21323,2,16522,4801,596,14414,1,
3,f3.op0,2,21341,2,3664,17677,15015,5005,1,
3,f3.op0,2,21377,2,13898,7479,7065,2355,1,
3,f3.op0,2,21377,2,14752,6625,11745,3915,1,
3,f3.op0,2,21391,1,9864,11527,3724,15502,1,
3,f3.op0,2,21391,1,19038,2353,18500,13297,1,
3,f3.op0,2,21491,2,19778,1713,5626,9039,1,
3,f3.op0,2,21493,1,3880,17613,19827,6609,1,
3,f3.op0,2,21499,1,15934,5565,12639,4213,1,
3,f3.op0,2,21503,2,350,21153,3250,8251,1,
3,f3.op0,2,21521,2,1370,20151,19069,13530,1,
3,f3.op0,2,21521,2,8316,13205,6178,9233,1,
3,f3.op0,2,21523,1,10440,11083,9054,3018,1,
3,f3.op0,2,21523,1,18826,2697,552,184,1,
3,f3.op0,2,21559,1,15550,6009,5485,16201,1,
3,f3.op0,2,21569,2,10202,11367,9205,10258,1,
3,f3.op0,2,21569,2,18608,2961,7299,2433,1,
3,f3.op0,2,21587,2,10546,11041,12523,11370,1,
3,f3.op0,2,21589,1,4130,17459,2077,15085,1,
3,f3.op0,2,21649,1,14502,7147,13643,11764,1,
3,f3.op0,2,21661,1,7418,14243,8920,17414,1,
3,f3.op0,2,21713,2,7110,14603,17618,20348,1,
3,f3.op0,2,21751,1,4868,16883,14043,4681,1,
3,f3.op0,2,21773,2,4400,17373,13406,18984,1,
3,f3.op0,2,21787,1,12628,9159,20014,21196,1,
3,f3.op0,2,21839,2,11610,10229,13004,18894,1,
3,f3.op0,2,21859,1,13644,8215,12235,18651,1,
3,f3.op0,2,21863,2,9658,12205,17703,5901,1,
3,f3.op0,2,21871,1,9750,12121,5341,16361,1,
3,f3.op0,2,21911,2,558,21353,21157,14356,1,
3,f3.op0,2,21961,1,898,21063,8006,9989,1,
3,f3.op0,2,21961,1,11624,10337,9673,17865,1,
3,f3.op0,2,21977,2,5792,16185,862,7613,1,
3,f3.op0,2,21977,2,11620,10357,1484,15146,1,
3,f3.op0,2,22013,2,1618,20395,20639,21555,1,
3,f3.op0,2,22013,2,21394,619,19228,13747,1,
3,f3.op0,2,22039,1,18396,3643,1062,354,1,
3,f3.op0,2,22051,1,13024,9027,12737,11596,1,
3,f3.op0,2,22073,2,6890,15183,10156,10743,1,
3,f3.op0,2,22079,2,570,21509,6754,9611,1,
3,f3.op0,2,22091,2,4882,17209,16608,5536,1,
3,f3.op0,2,22093,1,2352,19741,9819,3273,1,
3,f3.op0,2,22109,2,862,21247,16627,12912,1,
3,f3.op0,2,22129,1,12400,9729,2395,15551,1,
3,f3.op0,2,22133,2,21040,1093,10424,18230,1,
3,f3.op0,2,22153,1,18564,3589,19528,21278,1,
3,f3.op0,2,22159,1,7426,14733,10359,3453,1,y
3,f3.op0,2,22171,1,5178,16993,8743,17695,1,
3,f3.op0,2,22291,1,4012,18279,19013,13768,1,
3,f3.op0,2,22291,1,7564,14727,20890,21824,1,
3,f3.op0,2,22291,1,14654,7637,897,299,1,
3,f3.op0,2,22291,1,18058,4233,11718,3906,1,
3,f3.op0,2,22303,1,3104,19199,17130,5710,1,
3,f3.op0,2,22343,2,20450,1893,2532,844,1,
3,f3.op0,2,22343,2,21492,851,9226,10523,1,
3,f3.op0,2,22367,2,12876,9491,9673,10680,1,
3,f3.op0,2,22381,1,6606,15775,845,7742,1,
3,f3.op0,2,22381,1,9868,12513,19024,21262,1,
3,f3.op0,2,22397,2,2560,19837,21678,7226,1,
3,f3.op0,2,22433,2,5390,17043,1963,8132,1,
3,f3.op0,2,22441,1,19680,2761,10549,18477,1,
3,f3.op0,2,22447,1,17106,5341,1965,655,1,
3,f3.op0,2,22469,2,12196,10273,291,97,1,
3,f3.op0,2,22469,2,21964,505,16867,13112,1,
3,f3.op0,2,22501,1,6598,15903,4239,1413,1,
3,f3.op0,2,22501,1,16856,5645,5422,16808,1,
3,f3.op0,2,22571,2,17154,5417,21326,22156,1,
3,f3.op0,2,22621,1,18116,4505,9195,3065,1,
3,f3.op0,2,22639,1,9238,13401,8246,10295,1,
3,f3.op0,2,22639,1,11656,10983,4001,8880,1,
3,f3.op0,2,22669,1,11376,11293,16809,5603,1,
3,f3.op0,2,22679,2,6956,15723,11337,3779,1,
3,f3.op0,2,22679,2,15418,7261,14225,19861,1,
3,f3.op0,2,22697,2,1504,21193,4024,8907,1,
3,f3.op0,2,22717,1,3220,19497,2490,830,1,
3,f3.op0,2,22717,1,7524,15193,8899,18111,1,
3,f3.op0,2,22787,2,1018,21769,15594,5198,1,
3,f3.op0,2,22853,2,22598,255,912,304,1,
3,f3.op0,2,22907,2,21210,1697,2307,769,1,
3,f3.op0,2,22921,1,8616,14305,2810,8577,1,
3,f3.op0,2,22937,2,3064,19873,4181,16685,1,
3,f3.op0,2,22961,2,11712,11249,4959,1653,1,
3,f3.op0,2,22993,1,7580,15413,7317,2439,1,
3,f3.op0,2,22993,1,15312,7681,19737,6579,1,
3,f3.op0,2,23017,1,5286,17731,3004,16346,1,
3,f3.op0,2,23017,1,16130,6887,8055,2685,1,
3,f3.op0,2,23053,1,13736,9317,20303,14452,1,
3,f3.op0,2,23057,2,7476,15581,13794,4598,1,
3,f3.op0,2,23063,2,314,22749,19172,21766,1,y
3,f3.op0,2,23087,2,404,22683,5168,17114,1,
3,f3.op0,2,23087,2,16192,6895,3802,8963,1,
3,f3.op0,2,23087,2,22944,143,14029,12372,1,
3,f3.op0,2,23159,2,8746,14413,10759,11306,1,
3,f3.op0,2,23159,2,13944,9215,22951,15370,1,
3,f3.op0,2,23159,2,21956,1203,9208,10789,1,
3,f3.op0,2,23159,2,22328,831,1894,8351,1,
3,f3.op0,2,23167,1,18212,4955,8142,2714,1,
3,f3.op0,2,23173,1,14824,8349,8526,2842,1,
3,f3.op0,2,23201,2,10572,12629,20784,6928,1,
3,f3.op0,2,23251,1,13056,10195,13075,19859,1,
3,f3.op0,2,23251,1,13768,9483,8727,2909,1,
3,f3.op0,2,23279,2,3774,19505,12011,19523,1,
3,f3.op0,2,23293,1,22102,1191,9628,18738,1,
3,f3.op0,2,23297,2,16434,6863,2063,16219,1,
3,f3.op0,2,23311,1,5190,18121,20504,14605,1,
3,f3.op0,2,23369,2,2180,21189,21555,7185,1,
3,f3.op0,2,23399,2,2604,20795,1938,646,1,
3,f3.op0,2,23399,2,6262,17137,17395,13598,1,
3,f3.op0,2,23417,2,6554,16863,19943,22259,1,
3,f3.op0,2,23473,1,10858,12615,23350,23432,1,
3,f3.op0,2,23537,2,4152,19385,5559,1853,1,
3,f3.op0,2,23549,2,20182,3367,20396,22498,1,
3,f3.op0,2,23557,1,16528,7029,4487,9348,1,
3,f3.op0,2,23557,1,18490,5067,6529,17881,1,
3,f3.op0,2,23563,1,12426,11137,21698,15087,1,
3,f3.op0,2,23581,1,14862,8719,9383,10988,1,
3,f3.op0,2,23593,1,18392,5201,15277,20821,1,
3,f3.op0,2,23629,1,212,23417,4884,1628,1,
3,f3.op0,2,23669,2,12848,10821,19898,22412,1,
3,f3.op0,2,23669,2,21658,2011,19671,6557,1,
3,f3.op0,2,23677,1,14580,9097,10746,3582,1,
3,f3.op0,2,23687,2,3496,20191,20921,22765,1,
3,f3.op0,2,23719,1,1494,22225,16028,13249,1,
3,f3.op0,2,23743,1,11620,12123,20196,6732,1,
3,f3.op0,2,23743,1,16872,6871,3030,1010,1,
3,f3.op0,2,23743,1,16928,6815,2868,956,1,
3,f3.op0,2,23753,2,7018,16735,5316,1772,1,
3,f3.op0,2,23789,2,1128,22661,21967,15252,1,
3,f3.op0,2,23801,2,350,23451,22576,15459,1,
3,f3.op0,2,23813,2,912,22901,12683,20103,1,
3,f3.op0,2,23819,2,1452,22367,20178,6726,1,
3,f3.op0,2,23831,2,3996,19835,5706,1902,1,
3,f3.op0,2,23833,1,4960,18873,10060,19242,1,
3,f3.op0,2,23879,2,1242,22637,8242,10707,1,
3,f3.op0,2,23879,2,3682,20197,4294,9391,1,
3,f3.op0,2,23887,1,11456,12431,17204,13697,1,
3,f3.op0,2,23911,1,15406,8505,11809,19877,1,
3,f3.op0,2,23917,1,10344,13573,23016,7672,1,
3,f3.op0,2,24029,2,9370,14659,82,8037,1,
3,f3.op0,2,24029,2,9500,14529,12049,12026,1,
3,f3.op0,2,24077,2,4674,19403,6014,18056,1,
3,f3.op0,2,24077,2,14720,9357,18273,6091,1,
3,f3.op0,2,24083,2,2106,21977,21273,7091,1,
3,f3.op0,2,24083,2,3494,20589,9113,19093,1,
3,f3.op0,2,24113,2,14198,9915,7422,2474,1,
3,f3.op0,2,24133,1,16404,7729,20292,6764,1,
3,f3.op0,2,24181,1,12234,11947,10105,19489,1,
3,f3.op0,2,24239,2,23222,1017,888,296,1,
3,f3.op0,2,24251,2,11042,13209,2302,8851,1,
3,f3.op0,2,24329,2,10512,13817,4298,17652,1,
3,f3.op0,2,24337,1,24184,153,19521,6507,1,
3,f3.op0,2,24359,2,5964,18395,7554,2518,1,
3,f3.op0,2,24413,2,23778,635,18982,14465,1,
3,f3.op0,2,24419,2,20266,4153,10818,3606,1,
3,f3.op0,2,24481,1,8798,15683,22554,7518,1,
3,f3.op0,2,24481,1,15294,9187,16404,5468,1,
3,f3.op0,2,24499,1,6678,17821,21046,23348,1,
3,f3.op0,2,24499,1,12962,11537,13442,12647,1,
3,f3.op0,2,24533,2,1588,22945,15304,13279,1,
3,f3.op0,2,24533,2,20018,4515,23984,24350,1,
3,f3.op0,2,24571,1,21380,3191,20431,23191,1,
3,f3.op0,2,24631,1,2142,22489,22419,7473,1,
3,f3.op0,2,24631,1,11586,13045,15497,13376,1,
3,f3.op0,2,24683,2,1106,23577,10821,3607,1,
3,f3.op0,2,24691,1,19244,5447,21156,7052,1,
3,f3.op0,2,24749,2,7004,17745,18416,22638,1,
3,f3.op0,2,24781,1,17316,7465,2405,9062,1,
3,f3.op0,2,24821,2,9568,15253,20217,6739,1,
3,f3.op0,2,24821,2,16588,8233,11964,3988,1,
3,f3.op0,2,24877,1,12798,12079,15335,13404,1,
3,f3.op0,2,24907,1,7698,17209,3966,1322,1,
3,f3.op0,2,24943,1,18598,6345,14984,13309,1,
3,f3.op0,2,24967,1,3100,21867,17164,22366,1,
3,f3.op0,2,24971,2,7456,17515,216,72,1,
3,f3.op0,2,25031,2,3826,21205,16142,22068,1,
3,f3.op0,2,25057,1,11160,13897,14595,4865,1,
3,f3.op0,2,25057,1,13818,11239,24536,16531,1,
3,f3.op0,2,25117,1,9080,16037,131,8416,1,
3,f3.op0,2,25121,2,17624,7497,11054,20432,1,
3,f3.op0,2,25127,2,23246,1881,8318,19524,1,
3,f3.op0,2,25147,1,20004,5143,19817,14988,1,
3,f3.op0,2,25163,2,5224,19939,4355,18227,1,
3,f3.op0,2,25163,2,12520,12643,13807,12990,1,
3,f3.op0,2,25163,2,21848,3315,393,131,1,
3,f3.op0,2,25183,1,62,25121,25130,16771,1,
3,f3.op0,2,25183,1,8372,16811,3113,9432,1,
3,f3.op0,2,25183,1,23284,1899,9966,3322,1,
3,f3.op0,2,25229,2,23970,1259,21273,7091,1,
3,f3.op0,2,25243,1,19080,6163,20358,6786,1,
3,f3.op0,2,25253,2,3402,21851,2980,9411,1,
3,f3.op0,2,25307,2,10076,15231,19739,23451,1,
3,f3.op0,2,25307,2,20216,5091,10599,3533,1,
3,f3.op0,2,25321,1,4130,21191,20665,23769,1,
3,f3.op0,2,25339,1,22352,2987,19630,23436,1,
3,f3.op0,2,25373,2,7752,17621,14869,13414,1,
3,f3.op0,2,25409,2,13798,11611,3007,9472,1,
3,f3.op0,2,25409,2,20252,5157,5438,18752,1,
3,f3.op0,2,25411,1,17018,8393,8334,2778,1,
3,f3.op0,2,25439,2,10958,14481,18812,23230,1,
3,f3.op0,2,25463,2,1166,24297,3432,1144,1,
3,f3.op0,2,25561,1,14976,10585,2487,829,1,
3,f3.op0,2,25589,2,24036,1553,20092,15227,1,
3,f3.op0,2,25621,1,20008,5613,2303,9308,1,
3,f3.op0,2,25621,1,22692,2929,7944,2648,1,
3,f3.op0,2,25639,1,15482,10157,6181,19153,1,
3,f3.op0,2,25643,2,22982,2661,7703,19663,1,
3,f3.op0,2,25657,1,14404,11253,15840,5280,1,y
3,f3.op0,2,25679,2,4676,21003,19990,15223,1,
3,f3.op0,2,25693,1,23012,2681,2074,17820,1,
3,f3.op0,2,25693,1,23016,2677,24354,8118,1,
3,f3.op0,2,25763,2,2388,23375,18103,14622,1,
3,f3.op0,2,25793,2,8246,17547,1034,17540,1,
3,f3.op0,2,25793,2,17412,8381,16262,22616,1,
3,f3.op0,2,25793,2,19422,6371,13684,13159,1,
3,f3.op0,2,25793,2,25706,87,3815,18467,1,
3,f3.op0,2,25913,2,12864,13049,17690,23172,1,
3,f3.op0,2,25951,1,13804,12147,10351,20751,1,
3,f3.op0,2,25981,1,3160,22821,14068,22010,1,
3,f3.op0,2,26017,1,6888,19129,23793,7931,1,
3,f3.op0,2,26041,1,18478,7563,2978,9673,1,
3,f3.op0,2,26041,1,20034,6007,25856,17299,1,y
3,f3.op0,2,26083,1,3768,22315,18582,6194,1,
3,f3.op0,2,26083,1,10820,15263,10232,12105,1,
3,f3.op0,2,26107,1,2972,23135,18510,6170,1,
3,f3.op0,2,26107,1,14044,12063,9027,3009,1,
3,f3.op0,2,26107,1,14834,11273,5204,10437,1,
3,f3.op0,2,26111,2,25928,183,17558,23260,1,
3,f3.op0,2,26119,1,11146,14973,18370,23536,1,
3,f3.op0,2,26141,2,21340,4801,24780,8260,1,
3,f3.op0,2,26171,2,9992,16179,23382,7794,1,
3,f3.op0,2,26183,2,23356,2827,6845,19737,1,
3,f3.op0,2,26237,2,14516,11721,838,9025,1,
3,f3.op0,2,26249,2,24768,1481,22518,7506,1,
3,f3.op0,2,26251,1,3926,22325,14819,13690,1,
3,f3.op0,2,26261,2,10526,15735,25174,17145,1,
3,f3.op0,2,26263,1,9822,16441,9320,11861,1,
3,f3.op0,2,26321,2,1562,24759,3905,18849,1,
3,f3.op0,2,26339,2,15714,10625,6719,19799,1,
3,f3.op0,2,26347,1,21306,5041,12572,12973,1,
3,f3.op0,2,26371,1,9322,17049,15490,22744,1,
3,f3.op0,2,26371,1,20034,6337,3463,18735,1,
3,f3.op0,2,26387,2,20588,5799,2633,18469,1,
3,f3.op0,2,26399,2,4968,21431,18583,14994,1,
3,f3.op0,2,26407,1,25182,1225,8671,20495,1,
3,f3.op0,2,26417,2,6102,20315,15653,22829,1,
3,f3.op0,2,26417,2,8282,18135,11465,21433,1,
3,f3.op0,2,26417,2,22174,4243,26020,17479,1,
3,f3.op0,2,26423,2,23864,2559,15122,22656,1,
3,f3.op0,2,26431,1,20844,5587,8510,11647,1,
3,f3.op0,2,26437,1,3176,23261,11680,21518,1,
3,f3.op0,2,26459,2,3630,22829,19282,15247,1,
3,f3.op0,2,26479,1,11384,15095,9990,3330,1,
3,f3.op0,2,26539,1,11430,15109,13988,13509,1,
3,f3.op0,2,26561,2,11208,15353,9955,12172,1,
3,f3.op0,2,26573,2,1968,24605,4433,19193,1,
3,f3.op0,2,26573,2,3972,22601,25524,8508,1,
3,f3.op0,2,26591,2,21084,5507,19339,15310,1,
3,f3.op0,2,26597,2,18448,8149,13554,4518,1,
3,f3.op0,2,26597,2,24728,1869,14801,22665,1,
3,f3.op0,2,26633,2,23264,3369,14243,22503,1,
3,f3.op0,2,26641,1,15424,11217,21454,24912,1,
3,f3.op0,2,26647,1,20608,6039,1227,409,1,
3,f3.op0,2,26681,2,17662,9019,10344,3448,1,
3,f3.op0,2,26683,1,16420,10263,14714,13799,1,
3,f3.op0,2,26687,2,13852,12835,682,9123,1,
3,f3.op0,2,26693,2,11308,15385,5068,10587,1,
3,f3.op0,2,26717,2,7766,18951,2295,765,1,
3,f3.op0,2,26731,1,9126,17605,20070,6690,1,
3,f3.op0,2,26731,1,23038,3693,23511,7837,1,
3,f3.op0,2,26783,2,6626,20157,1088,18218,1,
3,f3.op0,2,26801,2,18,26783,17331,5777,1,
3,f3.op0,2,26813,2,21574,5239,7659,2553,1,
3,f3.op0,2,26821,1,14702,12119,4186,19276,1,
3,f3.op0,2,26861,2,15250,11611,7676,20466,1,
3,f3.op0,2,26879,2,17884,8995,17916,5972,1,
3,f3.op0,2,26881,1,12746,14135,5997,1999,1,
3,f3.op0,2,26903,2,3886,23017,23708,25838,1,
3,f3.op0,2,26903,2,12630,14273,19167,6389,1,
3,f3.op0,2,26921,2,8570,18351,22323,7441,1,
3,f3.op0,2,26921,2,12738,14183,26506,17809,1,
3,f3.op0,2,26993,2,10380,16613,13797,4599,1,
3,f3.op0,2,27011,2,3576,23435,5033,19685,1,
3,f3.op0,2,27011,2,21728,5283,5511,1837,1,
3,f3.op0,2,27043,1,19416,7627,11961,3987,1,
3,f3.op0,2,27059,2,7476,19583,15265,14108,1,
3,f3.op0,2,27061,1,16370,10691,5276,10779,1,
3,f3.op0,2,27067,1,4446,22621,24317,17128,1,
3,f3.op0,2,27067,1,6278,20789,15322,23152,1,
3,f3.op0,2,27179,2,17098,10081,22344,7448,1,
3,f3.op0,2,27239,2,8944,18295,13765,13668,1,
3,f3.op0,2,27259,1,11852,15407,11312,12857,1,
3,f3.op0,2,27277,1,24058,3219,13478,13585,1,
3,f3.op0,2,27329,2,8830,18499,23641,16990,1,
3,f3.op0,2,27337,1,16272,11065,485,9274,1,
3,f3.op0,2,27367,1,12196,15171,21079,25271,1,
3,f3.op0,2,27397,1,10856,16541,19475,15624,1,
3,f3.op0,2,27407,2,1808,25599,23256,7752,1,
3,f3.op0,2,27409,1,5584,21825,22794,7598,1,
3,f3.op0,2,27427,1,24136,3291,21907,25587,1,
3,f3.op0,2,27431,2,17122,10309,15660,5220,1,
3,f3.op0,2,27431,2,24636,2795,21701,25521,1,
3,f3.op0,2,27479,2,8302,19177,3310,10263,1,
3,f3.op0,2,27487,1,19330,8157,17547,5849,1,
3,f3.op0,2,27527,2,5936,21591,19792,15773,1,
3,f3.op0,2,27529,1,10616,16913,1267,18775,1,
3,f3.op0,2,27541,1,11042,16499,9819,3273,1,
3,f3.op0,2,27551,2,16734,10817,14514,4838,1,
3,f3.op0,2,27617,2,2270,25347,16439,23891,1,
3,f3.op0,2,27631,1,11936,15695,24509,17380,1,
3,f3.op0,2,27647,2,3360,24287,7514,20936,1,
3,f3.op0,2,27737,2,1066,26671,12004,13247,1,
3,f3.op0,2,27737,2,5940,21797,27188,27554,1,
3,f3.op0,2,27751,1,6402,21349,9602,12451,1,
3,f3.op0,2,27763,1,20804,6959,15452,14405,1,
3,f3.op0,2,27767,2,7140,20627,25772,27102,1,
3,f3.op0,2,27773,2,27166,607,25295,26947,1,
3,f3.op0,2,27779,2,3562,24217,11816,22458,1,
3,f3.op0,2,27779,2,18184,9595,4623,1541,1,
3,f3.op0,2,27817,1,132,27685,16112,14643,1,
3,f3.op0,2,27817,1,16146,11671,18741,6247,1,
3,f3.op0,2,27827,2,24812,3015,14687,23447,1,
3,f3.op0,2,27851,2,5104,22747,24768,8256,1,
3,f3.op0,2,27883,1,22140,5743,25071,8357,1,
3,f3.op0,2,27901,1,21468,6433,19161,6387,1,
3,f3.op0,2,27901,1,25392,2509,600,200,1,
3,f3.op0,2,27953,2,5748,22205,15581,23829,1,
3,f3.op0,2,27953,2,10328,17625,14194,14049,1,
3,f3.op0,2,27967,1,12334,15633,15408,5136,1,
3,f3.op0,2,28001,2,11310,16691,16809,5603,1,
3,f3.op0,2,28031,2,15840,12191,9805,12612,1,
3,f3.op0,2,28057,1,18952,9105,564,188,1,
3,f3.op0,2,28099,1,19202,8897,12242,13447,1,
3,f3.op0,2,28109,2,23150,4959,22012,16707,1,
3,f3.op0,2,28201,1,114,28087,7568,11923,1,
3,f3.op0,2,28279,1,9612,18667,25104,8368,1,
3,f3.op0,2,28283,2,12620,15663,26881,18388,1,
3,f3.op0,2,28309,1,12622,15687,27073,27897,1,
3,f3.op0,2,28319,2,25402,2917,24025,17448,1,
3,f3.op0,2,28351,1,10544,17807,20462,16271,1,
3,f3.op0,2,28393,1,25330,3063,7864,21550,1,
3,f3.op0,2,28403,2,166,28237,11916,3972,1,
3,f3.op0,2,28409,2,10182,18227,2055,685,1,
3,f3.op0,2,28433,2,20708,7725,17739,5913,1,
3,f3.op0,2,28447,1,28422,25,11770,22888,1,
3,f3.op0,2,28493,2,24490,4003,167,19051,1,
3,f3.op0,2,28499,2,12972,15527,28486,18995,1,
3,f3.op0,2,28537,1,17424,11113,27619,28231,1,
3,f3.op0,2,28549,1,17206,11343,13409,13986,1,
3,f3.op0,2,28571,2,21182,7389,22788,7596,1,
3,f3.op0,2,28579,1,11762,16817,6935,11838,1,
3,f3.op0,2,28603,1,13912,14691,18282,6094,1,
3,f3.op0,2,28607,2,1390,27217,26381,27865,1,
3,f3.op0,2,28631,2,5892,22739,20727,6909,1,
3,f3.op0,2,28649,2,6062,22587,17491,15380,1,
3,f3.op0,2,28663,1,12548,16115,5522,11395,1,
3,f3.op0,2,28663,1,22384,6279,361,19229,1,
3,f3.op0,2,28697,2,15964,12733,18266,25220,1,
3,f3.op0,2,28753,1,6058,22695,5468,11407,1,
3,f3.op0,2,28807,1,4770,24037,12927,4309,1,
3,f3.op0,2,28813,1,25198,3615,13429,23685,1,
3,f3.op0,2,28817,2,1644,27173,18905,25513,1,
3,f3.op0,2,28837,1,1490,27347,9445,22373,1,
3,f3.op0,2,28837,1,22244,6593,156,52,1,
3,f3.op0,2,28843,1,2818,26025,15119,14654,1,
3,f3.op0,2,28843,1,28446,397,12525,4175,1,
3,f3.op0,2,28909,1,22728,6181,4925,11278,1,
3,f3.op0,2,28949,2,5648,23301,12235,13728,1,
3,f3.op0,2,28949,2,6530,22419,15376,14775,1,
3,f3.op0,2,28979,2,1600,27379,16803,5601,1,
3,f3.op0,2,28979,2,1980,26999,27834,9278,1,
3,f3.op0,2,28979,2,3586,25393,18956,25638,1,
3,f3.op0,2,28979,2,12862,16117,5454,1818,1,
3,f3.op0,2,29009,2,12548,16461,15799,14936,1,
3,f3.op0,2,29017,1,18986,10031,17350,25128,1,
3,f3.op0,2,29023,1,6900,22123,16582,24876,1,
3,f3.op0,2,29033,2,4894,24139,13705,14246,1,
3,f3.op0,2,29101,1,1394,27707,28921,29041,1,
3,f3.op0,2,29123,2,21100,8023,24746,27664,1,
3,f3.op0,2,29129,2,16168,12961,19182,6394,1,
3,f3.op0,2,29131,1,4870,24261,25212,8404,1,
3,f3.op0,2,29131,1,16054,13077,762,254,1,
3,f3.op0,2,29137,1,7712,21425,7025,12054,1,
3,f3.op0,2,29137,1,13412,15725,21831,7277,1,
3,f3.op0,2,29167,1,14922,14245,21643,26659,1,
3,f3.op0,2,29167,1,21714,7453,17065,25133,1,
3,f3.op0,2,29179,1,1648,27531,18943,25767,1,
3,f3.op0,2,29179,1,23990,5189,23142,7714,1,
3,f3.op0,2,29209,1,3282,25927,25646,18285,1,
3,f3.op0,2,29297,2,15958,13339,18767,25787,1,
3,f3.op0,2,29347,1,8058,21289,24052,27582,1,
3,f3.op0,2,29347,1,15304,14043,23500,27398,1,
3,f3.op0,2,29383,1,10352,19031,23841,7947,1,
3,f3.op0,2,29401,1,26956,2445,25731,8577,1,y
3,f3.op0,2,29411,2,8202,21209,16868,25230,1,
3,f3.op0,2,29423,2,11296,18127,3291,1097,1,
3,f3.op0,2,29437,1,23052,6385,2797,20557,1,
3,f3.op0,2,29473,1,5284,24189,21801,7267,1,
3,f3.op0,2,29483,2,13058,16425,5605,11696,1,
3,f3.op0,2,29527,1,22346,7181,9821,13116,1,
3,f3.op0,2,29527,1,26086,3441,4813,21289,1,
3,f3.op0,2,29573,2,6870,22703,23456,27534,1,
3,f3.op0,2,29573,2,17000,12573,15979,15184,1,
3,f3.op0,2,29581,1,25118,4463,5066,11549,1,
3,f3.op0,2,29587,1,20582,9005,19165,26113,1,
3,f3.op0,2,29611,1,18202,11409,11162,13591,1,
3,f3.op0,2,29611,1,18448,11163,11974,23732,1,
3,f3.op0,2,29629,1,10870,18759,2283,761,1,
3,f3.op0,2,29641,1,25982,3659,16721,15454,1,
3,f3.op0,2,29663,2,4910,24753,1408,10357,1,
3,f3.op0,2,29671,1,8730,20941,24170,17947,1,
3,f3.op0,2,29671,1,15258,14413,15209,14960,1,
3,f3.op0,2,29671,1,27166,2505,10146,3382,1,
3,f3.op0,2,29717,2,11134,18583,25663,18460,1,
3,f3.op0,2,29753,2,5906,23847,11422,13725,1,
3,f3.op0,2,29761,1,14728,15033,4241,11334,1,
3,f3.op0,2,29819,2,27044,2775,14501,24713,1,
3,f3.op0,2,29833,1,3632,26201,20102,16645,1,y
3,f3.op0,2,29851,1,26712,3139,25120,28274,1,
3,f3.op0,2,29879,2,7912,21967,5463,1821,1,
3,f3.op0,2,29921,2,2470,27451,21975,7325,1,
3,f3.op0,2,29921,2,24568,5353,8554,12825,1,
3,f3.op0,2,29927,2,1316,28611,24022,17983,1,
3,f3.op0,2,29959,1,6778,23181,28614,9538,1,
3,f3.op0,2,30029,2,27318,2711,3281,21113,1,
3,f3.op0,2,30047,2,8446,21601,2787,929,1,
3,f3.op0,2,30133,1,3526,26607,10642,23636,1,y
3,f3.op0,2,30161,2,21160,9001,14086,14749,1,
3,f3.op0,2,30197,2,25000,5197,7306,12501,1,
3,f3.op0,2,30211,1,2026,28185,1195,20539,1,
3,f3.op0,2,30211,1,14238,15973,11697,3899,1,
3,f3.op0,2,30211,1,22192,8019,5793,1931,1,
3,f3.op0,2,30211,1,28882,1329,6757,22393,1,
3,f3.op0,2,30223,1,8096,22127,10163,13462,1,
3,f3.op0,2,30241,1,22608,7633,22803,7601,1,
3,f3.op0,2,30269,2,6266,24003,15178,15149,1,
3,f3.op0,2,30269,2,26846,3423,15689,25409,1,
3,f3.op0,2,30307,1,22214,8093,29087,19798,1,
3,f3.op0,2,30319,1,4872,25447,19434,6478,1,
3,f3.op0,2,30323,2,1128,29195,21845,27497,1,
3,f3.op0,2,30323,2,12186,18137,17134,15819,1,
3,f3.op0,2,30323,2,25018,5305,15230,25292,1,
3,f3.op0,2,30367,1,1332,29035,27839,19402,1,
3,f3.op0,2,30391,1,10414,19977,19101,6367,1,
3,f3.op0,2,30403,1,18944,11459,8618,13007,1,
3,f3.op0,2,30403,1,20452,9951,11945,14116,1,
3,f3.op0,2,30449,2,14050,16399,10994,23964,1,
3,f3.op0,2,30449,2,24572,5877,14143,14864,1,
3,f3.op0,2,30449,2,29842,607,2513,21137,1,
3,f3.op0,2,30467,2,22360,8107,27470,29468,1,
3,f3.op0,2,30493,1,29482,1011,26143,29043,1,
3,f3.op0,2,30497,2,3282,27215,6569,22521,1,
3,f3.op0,2,30517,1,16392,14125,12543,4181,1,
3,f3.op0,2,30577,1,8352,22225,26536,29230,1,
3,f3.op0,2,30593,2,15304,15289,11198,24128,1,
3,f3.op0,2,30637,1,20560,10077,28762,30012,1,
3,f3.op0,2,30637,1,26990,3647,8454,2818,1,
3,f3.op0,2,30643,1,14432,16211,4398,1466,1,
3,f3.op0,2,30649,1,17062,13587,22803,7601,1,
3,f3.op0,2,30649,1,18518,12131,22854,7618,1,
3,f3.op0,2,30649,1,27928,2721,9020,13223,1,
3,f3.op0,2,30671,2,13856,16815,20602,17091,1,
3,f3.op0,2,30677,2,7158,23519,18822,6274,1,
3,f3.op0,2,30689,2,13072,17617,19786,16825,1,
3,f3.op0,2,30707,2,24210,6497,1892,21102,1,
3,f3.op0,2,30757,1,20676,10081,12895,24803,1,
3,f3.op0,2,30763,1,1960,28803,26104,29210,1,
3,f3.op0,2,30829,1,5284,25545,23842,28500,1,
3,f3.op0,2,30829,1,6566,24263,23081,17970,1,
3,f3.op0,2,30841,1,22308,8533,16220,15687,1,
3,f3.op0,2,30853,1,21538,9315,17031,5677,1,
3,f3.op0,2,30893,2,9542,21351,4823,22203,1,
3,f3.op0,2,30911,2,21326,9585,26775,8925,1,
3,f3.op0,2,30931,1,19862,11069,28222,30028,1,
3,f3.op0,2,30937,1,22684,8253,9219,3073,1,
3,f3.op0,2,31013,2,1198,29815,14154,4718,1,
3,f3.op0,2,31019,2,9410,21609,5262,1754,1,
3,f3.op0,2,31033,1,11000,20033,29326,30464,1,
3,f3.op0,2,31033,1,24396,6637,12496,24854,1,
3,f3.op0,2,31069,1,1090,29979,2123,11064,1,
3,f3.op0,2,31069,1,18848,12221,21897,7299,1,
3,f3.op0,2,31079,2,20006,11073,7506,2502,1,
3,f3.op0,2,31081,1,21714,9367,3852,1284,1,
3,f3.op0,2,31123,1,2068,29055,15840,5280,1,
3,f3.op0,2,31139,2,5848,25291,6400,12513,1,
3,f3.op0,2,31139,2,6750,24389,18379,16506,1,
3,f3.op0,2,31151,2,15568,15583,7004,23102,1,
3,f3.op0,2,31153,1,27402,3751,2633,11262,1,
3,f3.op0,2,31159,1,18558,12601,9556,23958,1,
3,f3.op0,2,31253,2,28324,2929,2028,676,1,
3,f3.op0,2,31307,2,25776,5531,18674,27096,1,
3,f3.op0,2,31319,2,5762,25557,6162,2054,1,
3,f3.op0,2,31337,2,25682,5655,19982,27552,1,
3,f3.op0,2,31391,2,13838,17553,19682,27488,1,
3,f3.op0,2,31391,2,16462,14929,29638,20343,1,
3,f3.op0,2,31477,1,25218,6259,30378,10126,1,
3,f3.op0,2,31541,2,5434,26107,1807,11116,1,
3,f3.op0,2,31567,1,10286,21281,15310,26148,1,
3,f3.op0,2,31573,1,20326,11247,11131,24759,1,
3,f3.op0,2,31583,2,4286,27297,28244,30470,1,
3,f3.op0,2,31583,2,21360,10223,4310,22492,1,
3,f3.op0,2,31627,1,3008,28619,13506,4502,1,
3,f3.op0,2,31627,1,18208,13419,1966,21740,1,
3,f3.op0,2,31643,2,29936,1707,2427,809,1,
3,f3.op0,2,31649,2,18424,13225,7437,2479,1,
3,f3.op0,2,31663,1,8434,23229,12482,14715,1,
3,f3.op0,2,31721,2,14494,17227,12497,25313,1,
3,f3.op0,2,31727,2,15050,16677,27764,30406,1,
3,f3.op0,2,31769,2,22220,9549,6975,2325,1,
3,f3.op0,2,31769,2,31198,571,6351,2117,1,
3,f3.op0,2,31771,1,864,30907,26753,19508,1,
3,f3.op0,2,31771,1,7808,23963,9950,13907,1,
3,f3.op0,2,31793,2,16518,15275,14314,15369,1,
3,f3.op0,2,31817,2,652,31165,12182,25272,1,
3,f3.op0,2,31859,2,14566,17293,21003,7001,1,
3,f3.op0,2,31873,1,4626,27247,28397,20090,1,
3,f3.op0,2,31873,1,25348,6525,1325,11066,1,
3,f3.op0,2,31963,1,22410,9553,11398,25108,1,
3,f3.op0,2,31981,1,4416,27565,29166,9722,1,
3,f3.op0,2,31991,2,23342,8649,18584,27522,1,
3,f3.op0,2,32027,2,29502,2525,27176,30410,1,
3,f3.op0,2,32059,1,17554,14505,564,188,1,
3,f3.op0,2,32059,1,31590,469,3123,1041,1,
3,f3.op0,2,32077,1,10642,21435,4816,22990,1,
3,f3.op0,2,32077,1,30104,1973,1709,11262,1,
3,f3.op0,2,32099,2,6748,25351,20234,28144,1,
3,f3.op0,2,32117,2,18384,13733,6118,12745,1,
3,f3.op0,2,32143,1,22580,9563,19500,6500,1,
3,f3.op0,2,32183,2,30480,1703,4818,1606,1,
3,f3.op0,2,32191,1,6474,25717,13350,4450,1,
3,f3.op0,2,32213,2,13008,19205,28109,30845,1,
3,f3.op0,2,32251,1,12974,19277,3495,1165,1,
3,f3.op0,2,32251,1,29044,3207,29339,20530,1,
3,f3.op0,2,32261,2,30214,2047,1357,11206,1,
3,f3.op0,2,32297,2,7234,25063,15365,26653,1,
3,f3.op0,2,32303,2,13074,19229,8231,24279,1,
3,f3.op0,2,32303,2,18080,14223,3510,1170,1,
3,f3.op0,2,32321,2,4352,27969,13004,25882,1,
3,f3.op0,2,32363,2,10916,21447,23784,7928,1,
3,f3.op0,2,32369,2,27198,5171,19734,6578,1,
3,f3.op0,2,32371,1,23336,9035,17404,27382,1,
3,f3.op0,2,32377,1,3782,28595,30358,31704,1,
3,f3.op0,2,32381,2,15874,16507,9513,3171,1,
3,f3.op0,2,32411,2,31606,805,28606,20339,1,
3,f3.op0,2,32423,2,19410,13013,11711,25519,1,
3,f3.op0,2,32479,1,21178,11301,12397,25785,1,
3,f3.op0,2,32479,1,30280,2199,27606,9202,1,y
3,f3.op0,2,32497,1,8100,24397,25827,8609,1,
3,f3.op0,2,32533,1,10748,21785,10208,14247,1,
3,f3.op0,2,32533,1,27080,5453,3359,11964,1,
3,f3.op0,2,32533,1,31956,577,31715,21416,1,
3,f3.op0,2,32561,2,20502,12059,15649,16070,1,
3,f3.op0,2,32563,1,24510,8053,30333,10111,1,
3,f3.op0,2,32587,1,4934,27653,17058,5686,1,
3,f3.op0,2,32687,2,13794,18893,22633,18440,1,
3,f3.op0,2,32687,2,26564,6123,25122,8374,1,
3,f3.op0,2,32693,2,11528,21165,15649,16114,1,
3,f3.op0,2,32749,1,698,32051,29754,9918,1,
3,f3.op0,2,32779,1,3062,29717,10526,14435,1,
3,f3.op0,2,32797,1,2544,30253,30806,21201,1,
3,f3.op0,2,32833,1,15196,17637,27237,9079,1,
3,f3.op0,2,32839,1,21200,11639,30113,20984,1,
3,f3.op0,2,32911,1,22810,10101,113,11008,1,
3,f3.op0,2,32971,1,21378,11593,22372,29438,1,
3,f3.op0,2,32983,1,17526,15457,32493,10831,1,
3,f3.op0,2,32993,2,3100,29893,27797,31261,1,
3,f3.op0,2,33037,1,332,32705,8795,13944,1,
3,f3.op0,2,33049,1,2852,30197,4854,1618,1,
3,f3.op0,2,33083,2,31174,1909,5999,24055,1,
3,f3.op0,2,33091,1,32324,767,1605,535,1,
3,f3.op0,2,33113,2,24860,8253,16014,5338,1,
3,f3.op0,2,33179,2,4992,28187,24392,30250,1,
3,f3.op0,2,33179,2,19832,13347,22063,18414,1,
3,f3.op0,2,33181,1,12758,20423,19932,6644,1,
3,f3.op0,2,33199,1,14240,18959,5933,13044,1,
3,f3.op0,2,33199,1,27812,5387,20458,28952,1,
3,f3.op0,2,33203,2,4718,28485,7223,24543,1,
3,f3.op0,2,33211,1,2848,30363,30231,10077,1,
3,f3.op0,2,33287,2,10720,22567,25287,8429,1,
3,f3.op0,2,33289,1,16118,17171,7649,13646,1,
3,f3.op0,2,33311,2,17422,15889,30802,21371,1,
3,f3.op0,2,33331,1,23112,10219,3218,12183,1,
3,f3.op0,2,33353,2,32702,651,25915,19756,1,
3,f3.op0,2,33391,1,23026,10365,9122,14171,1,
3,f3.op0,2,33403,1,21518,11885,20938,29248,1,
3,f3.op0,2,33409,1,21726,11683,21589,29469,1,
3,f3.op0,2,33413,2,3526,29887,19349,28725,1,
3,f3.op0,2,33413,2,3744,29669,5512,12975,1,
3,f3.op0,2,33413,2,23616,9797,20314,17909,1,
3,f3.op0,2,33413,2,28166,5247,31053,10351,1,
3,f3.op0,2,33427,1,11920,21507,555,185,1,
3,f3.op0,2,33503,2,8844,24659,11062,14855,1,
3,f3.op0,2,33547,1,30458,3089,13168,26754,1,
3,f3.op0,2,33569,2,5302,28267,21008,29382,1,
3,f3.op0,2,33577,1,30352,3225,12243,4081,1,
3,f3.op0,2,33589,1,13032,20557,32876,22155,1,
3,f3.op0,2,33589,1,15150,18439,32470,33216,1,
3,f3.op0,2,33601,1,24778,8823,14125,27109,1,
3,f3.op0,2,33619,1,16410,17209,12491,15370,1,
3,f3.op0,2,33623,2,22768,10855,25438,19687,1,
3,f3.op0,2,33641,2,6972,26669,29037,9679,1,
3,f3.op0,2,33757,1,19590,14167,23393,19050,1,
3,f3.op0,2,33767,2,716,33051,19822,17863,1,
3,f3.op0,2,33829,1,18508,15321,19135,28931,1,
3,f3.op0,2,33851,2,33236,615,6814,13555,1,
3,f3.op0,2,33857,2,5990,27867,26692,20183,1,
3,f3.op0,2,33871,1,12018,21853,17656,28466,1,
3,f3.op0,2,33893,2,22232,11661,22219,18704,1,
3,f3.op0,2,33923,2,12094,21829,31630,21851,1,
3,f3.op0,2,33961,1,2932,31029,32169,10723,1,
3,f3.op0,2,33961,1,31700,2261,11607,3869,1,
3,f3.op0,2,34019,2,2716,31303,10478,26172,1,
3,f3.op0,2,34033,1,6094,27939,1980,660,1,
3,f3.op0,2,34039,1,23798,10241,7304,13781,1,
3,f3.op0,2,34129,1,10750,23379,19357,29205,1,
3,f3.op0,2,34157,2,14734,19423,31391,33235,1,
3,f3.op0,2,34157,2,15484,18673,641,22985,1,
3,f3.op0,2,34159,1,24970,9189,21314,18491,1,
3,f3.op0,2,34171,1,10386,23785,27302,20491,1,
3,f3.op0,2,34217,2,18096,16121,4106,24180,1,
3,f3.op0,2,34217,2,27052,7165,18201,6067,1,
3,f3.op0,2,34267,1,7500,26767,2492,12253,1,
3,f3.op0,2,34297,1,33838,459,26426,20241,1,
3,f3.op0,2,34301,2,21198,13103,24730,19677,1,
3,f3.op0,2,34313,2,2624,31689,26784,8928,1,
3,f3.op0,2,34313,2,32458,1855,9577,14630,1,
3,f3.op0,2,34319,2,20948,13371,892,11737,1,
3,f3.op0,2,34337,2,258,34079,29077,21138,1,
3,f3.op0,2,34367,2,4536,29831,26913,8971,1,
3,f3.op0,2,34367,2,6038,28329,32223,10741,1,
3,f3.op0,2,34367,2,17476,16891,8170,14179,1,
3,f3.op0,2,34369,1,30784,3585,23785,30841,1,
3,f3.op0,2,34381,1,19090,15291,15633,5211,1,
3,f3.op0,2,34429,1,16006,18423,7889,14106,1,
3,f3.op0,2,34439,2,5614,28825,15816,5272,1,
3,f3.op0,2,34499,2,18950,15549,1284,428,1,
3,f3.op0,2,34511,2,234,34277,28987,21166,1,
3,f3.op0,2,34511,2,34292,219,28214,32412,1,
3,f3.op0,2,34537,1,2912,31625,26655,8885,1,
3,f3.op0,2,34589,2,7148,27441,2121,707,1,
3,f3.op0,2,34591,1,5386,29205,1993,23725,1,
3,f3.op0,2,34603,1,17676,16927,60,20,1,
3,f3.op0,2,34607,2,4098,30509,24427,19678,1,
3,f3.op0,2,34651,1,2770,31881,3284,12645,1,
3,f3.op0,2,34679,2,10850,23829,17132,28830,1,
3,f3.op0,2,34703,2,22980,11723,12766,15823,1,
3,f3.op0,2,34721,2,20270,14451,17698,17473,1,
3,f3.op0,2,34729,1,12010,22719,32822,22517,1,
3,f3.op0,2,34747,1,14590,20157,14562,4854,1,
3,f3.op0,2,34763,2,4454,30309,25186,19983,1,
3,f3.op0,2,34763,2,17534,17229,14606,28044,1,
3,f3.op0,2,34763,2,21584,13179,12181,15648,1,
3,f3.op0,2,34807,1,14782,20025,4970,13259,1,
3,f3.op0,2,34841,2,10538,24303,6829,13890,1,
3,f3.op0,2,34843,1,13390,21453,9422,14755,1,
3,f3.op0,2,34847,2,17330,17517,10733,26809,1,
3,f3.op0,2,34897,1,3964,30933,10319,15072,1,
3,f3.op0,2,34897,1,22376,12521,21592,30462,1,
3,f3.op0,2,34897,1,25842,9055,22032,7344,1,
3,f3.op0,2,34897,1,34642,255,9270,3090,1,
3,f3.op0,2,35023,1,140,34883,35008,35018,1,
3,f3.op0,2,35023,1,12720,22303,13197,4399,1,
3,f3.op0,2,35023,1,22994,12029,4514,13179,1,
3,f3.op0,2,35027,2,8386,26641,12385,15804,1,
3,f3.op0,2,35053,1,17172,17881,27578,20877,1,
3,f3.op0,2,35059,1,15050,20009,29005,33041,1,
3,f3.op0,2,35081,2,19406,15675,24798,8266,1,
3,f3.op0,2,35083,1,21150,13933,33854,22979,1,
3,f3.op0,2,35089,1,11052,24037,18346,29508,1,
3,f3.op0,2,35099,2,34662,437,32155,22418,1,
3,f3.op0,2,35107,1,5616,29491,16695,5565,1,
3,f3.op0,2,35107,1,24620,10487,16174,28796,1,
3,f3.op0,2,35117,2,6322,28795,18950,29728,1,
3,f3.op0,2,35149,1,2750,32399,24147,8049,1,
3,f3.op0,2,35153,2,33818,1335,20487,6829,1,
3,f3.op0,2,35159,2,30302,4857,13259,27859,1,
3,f3.op0,2,35221,1,11158,24063,6257,13826,1,
3,f3.op0,2,35227,1,1894,33333,26708,20645,1,
3,f3.op0,2,35227,1,3448,31779,12177,4059,1,
3,f3.op0,2,35227,1,20986,14241,33148,34534,1,
3,f3.op0,2,35279,2,9404,25875,29778,9926,1,
3,f3.op0,2,35281,1,30118,5163,2932,24498,1,
3,f3.op0,2,35291,2,14102,21189,1113,371,1,
3,f3.op0,2,35311,1,17936,17375,9089,14800,1,
3,f3.op0,2,35311,1,23980,11331,20971,30531,1,
3,f3.op0,2,35317,1,9606,25711,17084,17467,1,
3,f3.op0,2,35317,1,18298,17019,30379,33671,1,
3,f3.op0,2,35323,1,15118,20205,12846,4282,1,
3,f3.op0,2,35393,2,32030,3363,193,11862,1,
3,f3.op0,2,35407,1,30924,4483,29096,21501,1,
3,f3.op0,2,35437,1,24358,11079,9879,3293,1,
3,f3.op0,2,35437,1,33596,1841,22860,7620,1,
3,f3.op0,2,35449,1,9016,26433,7740,2580,1,
3,f3.op0,2,35509,1,13468,22041,26794,32604,1,
3,f3.op0,2,35527,1,20064,15463,20482,30512,1,
3,f3.op0,2,35531,2,33176,2355,4202,25088,1,
3,f3.op0,2,35533,1,14452,21081,20318,18617,1,
3,f3.op0,2,35573,2,15866,19707,14502,4834,1,
3,f3.op0,2,35591,2,23158,12433,26931,8977,1,
3,f3.op0,2,35593,1,11612,23981,7564,26250,1,
3,f3.op0,2,35597,2,12844,22753,1931,24375,1,
3,f3.op0,2,35603,2,8250,27353,25743,8581,1,
3,f3.op0,2,35603,2,30928,4675,35134,23579,1,
3,f3.op0,2,35617,1,17062,18555,15469,28901,1,
3,f3.op0,2,35671,1,18782,16889,12750,4250,1,
3,f3.op0,2,35731,1,29768,5963,4947,1649,1,
3,f3.op0,2,35801,2,3504,32297,993,331,1,
3,f3.op0,2,35803,1,9422,26381,35728,35778,1,
3,f3.op0,2,35803,1,21720,14083,4778,13527,1,
3,f3.op0,2,35803,1,30836,4967,9534,3178,1,y
3,f3.op0,2,35839,1,34816,1023,26699,20846,1,
3,f3.op0,2,35879,2,33964,1915,2923,12934,1,
3,f3.op0,2,35911,1,14476,21435,7651,26491,1,
3,f3.op0,2,35933,2,30566,5367,31857,10619,1,
3,f3.op0,2,35951,2,32202,3749,25066,20339,1,
3,f3.op0,2,35969,2,6868,29101,15527,29155,1,
3,f3.op0,2,35969,2,33192,2777,30769,22246,1,y
3,f3.op0,2,35977,1,3466,32511,34145,23374,1,
3,f3.op0,2,35977,1,8664,27313,31783,34579,1,
3,f3.op0,2,35993,2,35776,217,16459,17484,1,
3,f3.op0,2,35993,2,35824,169,34546,23513,1,
3,f3.op0,2,36013,1,13320,22693,8587,26871,1,
3,f3.op0,2,36037,1,35884,153,29409,9803,1,
3,f3.op0,2,36097,1,3534,32563,16664,17587,1,
3,f3.op0,2,36131,2,2222,33909,32865,10955,1,
3,f3.op0,2,36161,2,33170,2991,26377,20846,1,
3,f3.op0,2,36187,1,14168,22019,12884,16357,1,
3,f3.op0,2,36241,1,17038,19203,4552,25678,1,
3,f3.op0,2,36251,2,19264,16987,17424,5808,1,
3,f3.op0,2,36263,2,4280,31983,15295,17186,1,
3,f3.op0,2,36263,2,16200,20063,21564,7188,1,
3,f3.op0,2,36293,2,36260,33,4269,1423,1,
3,f3.op0,2,36299,2,3842,32457,16041,5347,1,
3,f3.op0,2,36341,2,32870,3471,22425,7475,1,
3,f3.op0,2,36383,2,32290,4093,9821,27529,1,
3,f3.op0,2,36383,2,34334,2049,28006,21463,1,
3,f3.op0,2,36389,2,3518,32871,7706,26828,1,
3,f3.op0,2,36433,1,16982,19451,24299,20244,1,
3,f3.op0,2,36433,1,22460,13973,9751,27539,1,
3,f3.op0,2,36451,1,19920,16531,5070,1690,1,
3,f3.op0,2,36469,1,25924,10545,33902,23457,1,
3,f3.op0,2,36497,2,25832,10665,36416,36470,1,
3,f3.op0,2,36497,2,26800,9697,11276,28090,1,
3,f3.op0,2,36523,1,16346,20177,20331,6777,1,
3,f3.op0,2,36541,1,18000,18541,24146,20229,1,
3,f3.op0,2,36541,1,29492,7049,33254,23265,1,
3,f3.op0,2,36571,1,13012,23559,25533,8511,1,
3,f3.op0,2,36607,1,23216,13391,16616,17741,1,
3,f3.op0,2,36607,1,24238,12369,10352,15653,1,
3,f3.op0,2,36607,1,28650,7957,2497,25237,1,
3,f3.op0,2,36637,1,26092,10545,24671,20436,1,
3,f3.op0,2,36643,1,7538,29105,3582,1194,1,
3,f3.op0,2,36643,1,15094,21549,24788,20477,1,
3,f3.op0,2,36643,1,24418,12225,35653,36313,1,
3,f3.op0,2,36653,2,36376,277,32265,10755,1,
3,f3.op0,2,36683,2,22912,13771,30501,10167,1,
3,f3.op0,2,36683,2,36234,449,2100,700,1,
3,f3.op0,2,36697,1,10614,26083,9976,27790,1,
3,f3.op0,2,36709,1,27100,9609,1487,12732,1,
3,f3.op0,2,36721,1,6436,30285,13013,16578,1,
3,f3.op0,2,36739,1,3790,32949,34918,36132,1,
3,f3.op0,2,36739,1,29410,7329,723,241,1,
3,f3.op0,2,36749,2,28428,8321,7478,26992,1,
3,f3.op0,2,36767,2,7546,29221,29548,22105,1,
3,f3.op0,2,36793,1,19268,17525,6537,2179,1,
3,f3.op0,2,36821,2,21618,15203,11889,3963,1,
3,f3.op0,2,36833,2,2966,33867,5659,14164,1,
3,f3.op0,2,36887,2,29214,7673,4322,26032,1,
3,f3.op0,2,36919,1,13140,23779,13973,16964,1,
3,f3.op0,2,36919,1,31016,5903,32779,35539,1,
3,f3.op0,2,36979,1,35972,1007,10772,15917,1,
3,f3.op0,2,36997,1,22596,14401,8232,2744,1,
3,f3.op0,2,37013,2,19092,17921,18806,30944,1,
3,f3.op0,2,37019,2,11470,25549,35609,36549,1,
3,f3.op0,2,37019,2,23520,13499,36858,12286,1,
3,f3.op0,2,37097,2,15438,21659,1737,579,1,
3,f3.op0,2,37097,2,29632,7465,26991,8997,1,
3,f3.op0,2,37159,1,35162,1997,32333,23164,1,
3,f3.op0,2,37171,1,196,36975,25403,20858,1,
3,f3.op0,2,37171,1,19796,17375,26280,8760,1,
3,f3.op0,2,37189,1,3952,33237,27767,21652,1,
3,f3.op0,2,37201,1,278,36923,34989,11663,1,
3,f3.op0,2,37253,2,34704,2549,799,12684,1,
3,f3.op0,2,37277,2,34608,2669,6815,27123,1,
3,f3.op0,2,37307,2,1290,36017,5075,26563,1,
3,f3.op0,2,37321,1,28252,9069,32348,23223,1,
3,f3.op0,2,37337,2,4402,32935,1693,13010,1,
3,f3.op0,2,37337,2,10036,27301,11150,28608,1,
3,f3.op0,2,37339,1,10376,26963,35931,11977,1,
3,f3.op0,2,37369,1,22090,15279,34417,36385,1,
3,f3.op0,2,37409,2,24984,12425,10952,28590,1,
3,f3.op0,2,37409,2,28728,8681,8570,27796,1,
3,f3.op0,2,37409,2,33208,4201,21157,19522,1,
3,f3.op0,2,37441,1,33726,3715,4795,26559,1,
3,f3.op0,2,37463,2,17172,20291,16092,5364,1,
3,f3.op0,2,37489,1,29460,8029,1960,25646,1,
3,f3.op0,2,37493,2,22466,15027,7612,15035,1,
3,f3.op0,2,37537,1,27426,10111,34006,36360,1,
3,f3.op0,2,37549,1,5192,32357,32480,23343,1,
3,f3.op0,2,37567,1,6590,30977,15862,30332,1,
3,f3.op0,2,37571,2,6828,30743,10120,15897,1,
3,f3.op0,2,37573,1,37398,175,6884,14819,1,
3,f3.op0,2,37607,2,11634,25973,28585,22064,1,
3,f3.op0,2,37619,2,2596,35023,949,12856,1,
3,f3.op0,2,37619,2,37030,589,36178,24599,1,
3,f3.op0,2,37633,1,10380,27253,5460,1820,1,
3,f3.op0,2,37657,1,25324,12333,14844,4948,1,
3,f3.op0,2,37691,2,10350,27341,19644,6548,1,
3,f3.op0,2,37691,2,33298,4393,10631,28671,1,
3,f3.op0,2,37693,1,32582,5111,27802,34396,1,
3,f3.op0,2,37783,1,16272,21511,18879,6293,1,
3,f3.op0,2,37811,2,2328,35483,22696,20169,1,
3,f3.op0,2,37811,2,25176,12635,32319,10773,1,
3,f3.op0,2,37847,2,27932,9915,12217,16688,1,
3,f3.op0,2,37871,2,8470,29401,30716,35486,1,
3,f3.op0,2,37871,2,13252,24619,5338,14403,1,
3,f3.op0,2,37879,1,13848,24031,11737,29165,1,
3,f3.op0,2,37889,2,25534,12355,34336,24075,1,
3,f3.op0,2,37907,2,28992,8915,4281,1427,1,
3,f3.op0,2,37957,1,16010,21947,4601,14186,1,
3,f3.op0,2,37967,2,8204,29763,25449,8483,1,
3,f3.op0,2,37991,2,25760,12231,2346,782,1,
3,f3.op0,2,38053,1,5528,32525,26011,34039,1,
3,f3.op0,2,38053,1,23922,14131,24197,20750,1,
3,f3.op0,2,38113,1,18772,19341,35039,24384,1,
3,f3.op0,2,38119,1,980,37139,32171,23430,1,
3,f3.op0,2,38119,1,35040,3079,20205,6735,1,
3,f3.op0,2,38153,2,17434,20719,27381,9127,1,
3,f3.op0,2,38177,2,26250,11927,30433,22870,1,
3,f3.op0,2,38177,2,35302,2875,17754,5918,1,
3,f3.op0,2,38177,2,38144,33,14733,4911,1,
3,f3.op0,2,38183,2,17726,20457,32774,36380,1,
3,f3.op0,2,38189,2,6654,31535,36983,37787,1,
3,f3.op0,2,38197,1,19152,19045,3413,13870,1,
3,f3.op0,2,38197,1,23812,14385,29812,35402,1,
3,f3.op0,2,38197,1,36832,1365,25203,8401,1,
3,f3.op0,2,38201,2,25312,12889,10895,29099,1,
3,f3.op0,2,38261,2,2134,36127,30238,22833,1,
3,f3.op0,2,38273,2,25534,12739,37430,37992,1,
3,f3.op0,2,38327,2,17180,21147,24256,20861,1,
3,f3.op0,2,38327,2,24060,14267,34604,37086,1,
3,f3.op0,2,38351,2,27858,10493,1873,13408,1,
3,f3.op0,2,38459,2,19830,18629,10258,16239,1,
3,f3.op0,2,38459,2,19832,18627,34083,11361,1,
3,f3.op0,2,38459,2,38110,349,6129,2043,1,
3,f3.op0,2,38459,2,38206,253,35621,37513,1,
3,f3.op0,2,38543,2,37514,1029,4080,1360,1,
3,f3.op0,2,38561,2,14834,23727,7758,2586,1,
3,f3.op0,2,38567,2,24108,14459,32998,23855,1,
3,f3.op0,2,38651,2,2882,35769,3591,1197,1,
3,f3.op0,2,38651,2,10846,27805,12828,4276,1,
3,f3.op0,2,38653,1,37982,671,17692,31666,1,
3,f3.op0,2,38671,1,21102,17569,2002,26448,1,
3,f3.op0,2,38713,1,2174,36539,38048,25587,1,
3,f3.op0,2,38713,1,25724,12989,26096,21603,1,
3,f3.op0,2,38723,2,26294,12429,33396,11132,1,
3,f3.op0,2,38723,2,31900,6823,2735,26727,1,
3,f3.op0,2,38737,1,26068,12669,35734,37736,1,
3,f3.op0,2,38747,2,35644,3103,10622,29372,1,
3,f3.op0,2,38749,1,8774,29975,27801,9267,1,
3,f3.op0,2,38783,2,13314,25469,16497,5499,1,
3,f3.op0,2,38791,1,31906,6885,36558,12186,1,
3,f3.op0,2,38851,1,4058,34793,23558,20803,1,
3,f3.op0,2,38873,2,17468,21405,9650,29132,1,
3,f3.op0,2,38917,1,772,38145,21879,7293,1,
3,f3.op0,2,38921,2,36970,1951,16322,31388,1,
3,f3.op0,2,39019,1,19674,19345,14550,4850,1,
3,f3.op0,2,39041,2,29854,9187,37040,38374,1,
3,f3.op0,2,39043,1,22202,16841,15107,18050,1,
3,f3.op0,2,39089,2,21248,17841,21059,33079,1,
3,f3.op0,2,39107,2,27264,11843,16470,5490,1,
3,f3.op0,2,39113,2,6894,32219,18147,6049,1,
3,f3.op0,2,39113,2,36440,2673,31622,36616,1,
3,f3.op0,2,39119,2,10192,28927,1817,26685,1,
3,f3.op0,2,39133,1,23810,15323,23826,7942,1,
3,f3.op0,2,39163,1,22368,16795,35923,38083,1,
3,f3.op0,2,39199,1,1288,37911,37851,12617,1,
3,f3.op0,2,39199,1,28404,10795,37141,38513,1,
3,f3.op0,2,39229,1,9076,30153,8790,2930,1,
3,f3.op0,2,39241,1,22202,17039,38928,12976,1,
3,f3.op0,2,39241,1,38838,403,34803,11601,1,
3,f3.op0,2,39341,2,17550,21791,21891,7297,1,
3,f3.op0,2,39343,1,12688,26655,3219,1073,1,
3,f3.op0,2,39371,2,29446,9925,31532,36758,1,
3,f3.op0,2,39397,1,21994,17403,31808,23735,1,
3,f3.op0,2,39409,1,8388,31021,2555,13988,1,
3,f3.op0,2,39409,1,9438,29971,9044,16151,1,
3,f3.op0,2,39409,1,19082,20327,4445,14618,1,y
3,f3.op0,2,39419,2,33046,6373,15343,18254,1,
3,f3.op0,2,39439,1,28498,10941,20074,32984,1,
3,f3.op0,2,39439,1,30754,8685,33427,37435,1,
3,f3.op0,2,39451,1,27246,12205,6393,2131,1,
3,f3.op0,2,39503,2,34578,4925,3235,14246,1,
3,f3.op0,2,39509,2,27168,12341,17810,32276,1,
3,f3.op0,2,39509,2,37074,2435,36765,12255,1,
3,f3.op0,2,39521,2,7258,32263,6396,2132,1,
3,f3.op0,2,39541,1,23084,16457,20185,33089,1,
3,f3.op0,2,39551,2,37694,1857,34866,11622,1,
3,f3.op0,2,39569,2,3002,36567,23804,34314,1,
3,f3.op0,2,39607,1,12262,27345,12894,4298,1,
3,f3.op0,2,39623,2,27170,12453,33756,11252,1,
3,f3.op0,2,39659,2,31390,8269,21184,20281,1,
3,f3.op0,2,39671,2,10556,29115,2180,27174,1,
3,f3.op0,2,39679,1,12696,26983,14472,4824,1,
3,f3.op0,2,39709,1,9836,29873,21675,7225,1,
3,f3.op0,2,39719,2,37394,2325,9749,29729,1,
3,f3.op0,2,39727,1,8954,30773,10320,3440,1,
3,f3.op0,2,39733,1,30084,9649,6140,15291,1,
3,f3.op0,2,39761,2,23124,16637,9341,29621,1,
3,f3.op0,2,39769,1,29342,10427,31073,23614,1,
3,f3.op0,2,39791,2,14538,25253,33027,11009,1,
3,f3.op0,2,39799,1,22636,17163,39223,39607,1,
3,f3.op0,2,39821,2,4122,35699,24618,8206,1,
3,f3.op0,2,39827,2,26382,13445,27908,35854,1,
3,f3.op0,2,39829,1,28748,11081,32080,37246,1,
3,f3.op0,2,39841,1,15336,24505,25464,8488,1,
3,f3.op0,2,39857,2,34748,5109,28226,35980,1,
3,f3.op0,2,39863,2,13622,26241,11697,3899,1,
3,f3.op0,2,39929,2,2956,36973,8327,29395,1,
3,f3.op0,2,39929,2,25070,14859,10690,16873,1,
3,f3.op0,2,39971,2,27270,12701,7936,15969,1,
3,f3.op0,2,39979,1,4022,35957,10104,3368,1,
3,f3.op0,2,40013,2,3498,36515,37055,39027,1,
3,f3.op0,2,40013,2,21834,18179,838,13617,1,
3,f3.op0,2,40013,2,27830,12183,1281,427,1,
3,f3.op0,2,40031,2,32844,7187,19531,19854,1,
3,f3.op0,2,40031,2,35154,4877,13201,17744,1,
3,f3.op0,2,40087,1,28396,11691,13868,17985,1,
3,f3.op0,2,40099,1,8270,31829,23362,34520,1,
3,f3.op0,2,40099,1,37530,2569,4110,1370,1,
3,f3.op0,2,40151,2,14660,25491,10684,16945,1,
3,f3.op0,2,40151,2,22426,17725,13442,31248,1,
3,f3.op0,2,40153,1,10344,29809,22404,7468,1,
3,f3.op0,2,40153,1,14550,25603,7411,29239,1,
3,f3.op0,2,40177,1,8394,31783,2340,780,1,
3,f3.op0,2,40189,1,15400,24789,34199,24796,1,
3,f3.op0,2,40213,1,25518,14695,20780,20331,1,
3,f3.op0,2,40241,2,17034,23207,19492,19911,1,
3,f3.op0,2,40241,2,34134,6107,38413,26218,1,
3,f3.op0,2,40277,2,39300,977,15391,18556,1,
3,f3.op0,2,40343,2,35554,4789,19107,6369,1,
3,f3.op0,2,40351,1,12594,27757,23346,7782,1,
3,f3.op0,2,40429,1,11150,29279,13136,17855,1,
3,f3.op0,2,40459,1,478,39981,7018,29312,1,
3,f3.op0,2,40487,2,29604,10883,2485,14324,1,
3,f3.op0,2,40493,2,26710,13783,29336,36774,1,
3,f3.op0,2,40499,2,6052,34447,15466,18655,1,
3,f3.op0,2,40499,2,27888,12611,13365,4455,1,
3,f3.op0,2,40529,2,5056,35473,35477,38845,1,
3,f3.op0,2,40529,2,34722,5807,11718,3906,1,
3,f3.op0,2,40531,1,33662,6869,13487,18006,1,
3,f3.op0,2,40597,1,6286,34311,7143,2381,1,
3,f3.op0,2,40627,1,21798,18829,4190,14939,1,
3,f3.op0,2,40637,2,6892,33745,11044,17227,1,
3,f3.op0,2,40693,1,3046,37647,6470,15721,1,
3,f3.op0,2,40693,1,19122,21571,32340,10780,1,
3,f3.op0,2,40697,2,37780,2917,14508,4836,1,
3,f3.op0,2,40709,2,29440,11269,14010,4670,1,
3,f3.op0,2,40763,2,11558,29205,2581,14448,1,
3,f3.op0,2,40819,1,4964,35855,38860,40166,1,
3,f3.op0,2,40823,2,34370,6453,38168,39938,1,
3,f3.op0,2,40853,2,35022,5831,12967,17940,1,
3,f3.op0,2,40883,2,38740,2143,8586,2862,1,
3,f3.op0,2,40903,1,18600,22303,7563,2521,1,
3,f3.op0,2,40903,1,27340,13563,39108,13036,1,
3,f3.op0,2,40927,1,1338,39589,32848,38234,1,
3,f3.op0,2,40973,2,17906,23067,10828,17267,1,y
3,f3.op0,2,41011,1,7226,33785,26232,8744,1,
3,f3.op0,2,41023,1,17576,23447,11844,3948,1,
3,f3.op0,2,41039,2,2704,38335,4948,15329,1,
3,f3.op0,2,41039,2,31974,9065,32715,10905,1,
3,f3.op0,2,41057,2,39280,1777,18356,33490,1,
3,f3.op0,2,41081,2,7116,33965,1707,569,1,
3,f3.op0,2,41113,1,38350,2763,1670,14261,1,
3,f3.op0,2,41141,2,32316,8825,21296,34526,1,
3,f3.op0,2,41149,1,37496,3653,41142,13714,1,
3,f3.op0,2,41183,2,20858,20325,28977,9659,1,
3,f3.op0,2,41201,2,28674,12527,35358,11786,1,
3,f3.op0,2,41243,2,7708,33535,23107,21450,1,
3,f3.op0,2,41243,2,27508,13735,9363,3121,1,
3,f3.op0,2,41257,1,10582,30675,8524,30346,1,
3,f3.op0,2,41257,1,12758,28499,36252,12084,1,
3,f3.op0,2,41257,1,18106,23151,7603,30039,1,
3,f3.op0,2,41263,1,27816,13447,26099,22454,1,
3,f3.op0,2,41281,1,8842,32439,23966,21749,1,
3,f3.op0,2,41341,1,16464,24877,25965,8655,1,
3,f3.op0,2,41341,1,19774,21567,10692,3564,1,
3,f3.op0,2,41351,2,5292,36059,26865,8955,1,
3,f3.op0,2,41387,2,4298,37089,25668,8556,1,
3,f3.op0,2,41399,2,35838,5561,18186,6062,1,
3,f3.op0,2,41411,2,35692,5719,22357,21256,1,
3,f3.op0,2,41467,1,27192,14275,26478,8826,1,
3,f3.op0,2,41479,1,26976,14503,28759,37239,1,
3,f3.op0,2,41491,1,40848,643,16323,5441,1,
3,f3.op0,2,41521,1,13694,27827,34855,39299,1,
3,f3.op0,2,41521,1,18952,22569,18452,19991,1,
3,f3.op0,2,41579,2,18452,23127,18677,33945,1,
3,f3.op0,2,41579,2,18912,22667,6902,30020,1,
3,f3.op0,2,41611,1,9666,31945,8608,30610,1,
3,f3.op0,2,41641,1,348,41293,39204,13068,1,
3,f3.op0,2,41647,1,2922,38725,16853,19500,1,
3,f3.op0,2,41659,1,13884,27775,11857,31725,1,
3,f3.op0,2,41659,1,30886,10773,23344,35554,1,
3,f3.op0,2,41719,1,14724,26995,941,14220,1,
3,f3.op0,2,41719,1,37508,4211,37395,12465,1,
3,f3.op0,2,41729,2,1042,40687,18240,6080,1,
3,f3.op0,2,41759,2,38490,3269,35665,25808,1,
3,f3.op0,2,41761,1,2944,38817,30227,23996,1,
3,f3.op0,2,41771,2,34140,7631,2700,900,1,
3,f3.op0,2,41777,2,19568,22209,39748,27175,1,
3,f3.op0,2,41887,1,15750,26137,19592,20493,1,
3,f3.op0,2,41887,1,39688,2199,20229,6743,1,
3,f3.op0,2,41893,1,25118,16775,13676,18523,1,
3,f3.op0,2,41897,2,23998,17899,8600,30798,1,
3,f3.op0,2,41897,2,39498,2399,40188,13396,1,
3,f3.op0,2,41911,1,28726,13185,39635,27182,1,
3,f3.op0,2,41941,1,28342,13599,5704,29862,1,
3,f3.op0,2,41957,2,24664,17293,21051,7017,1,
3,f3.op0,2,42013,1,17498,24515,37580,26531,1,
3,f3.op0,2,42017,2,3758,38259,40441,27486,1,
3,f3.op0,2,42017,2,37132,4885,40066,27361,1,
3,f3.op0,2,42019,1,7410,34609,29188,37742,1,
3,f3.op0,2,42043,1,1864,40179,9870,3290,1,
3,f3.op0,2,42043,1,15322,26721,30701,24248,1,
3,f3.op0,2,42073,1,5636,36437,30987,10329,1,
3,f3.op0,2,42083,2,3052,39031,29312,37826,1,
3,f3.op0,2,42083,2,3410,38673,13607,32591,1,y
3,f3.op0,2,42131,2,36540,5591,38305,26812,1,
3,f3.op0,2,42139,1,8144,33995,40262,27467,1,
3,f3.op0,2,42157,1,9474,32683,25547,22568,1,
3,f3.op0,2,42157,1,15992,26165,9640,31318,1,
3,f3.op0,2,42181,1,22952,19229,28032,9344,1,
3,f3.op0,2,42193,1,11850,30343,13783,32723,1,
3,f3.op0,2,42197,2,8318,33879,28921,23706,1,
3,f3.op0,2,42227,2,32644,9583,35062,25763,1,
3,f3.op0,2,42283,1,21456,20827,36234,12078,1,
3,f3.op0,2,42307,1,8914,33393,32664,10888,1,
3,f3.op0,2,42323,2,7818,34505,35560,25961,1,
3,f3.op0,2,42349,1,15120,27229,30249,10083,1,
3,f3.op0,2,42359,2,21484,20875,29156,37958,1,
3,f3.op0,2,42379,1,6606,35773,28310,23563,1,y
3,f3.op0,2,42391,1,30074,12317,26288,22893,1,
3,f3.op0,2,42391,1,35978,6413,3553,29445,1,
3,f3.op0,2,42397,1,27698,14699,461,14286,1,
3,f3.op0,2,42407,2,5248,37159,8415,2805,1,
3,f3.op0,2,42451,1,31340,11111,24826,36576,1,
3,f3.op0,2,42467,2,25826,16641,16455,5485,1,
3,f3.op0,2,42473,2,2764,39709,40384,27619,1,
3,f3.op0,2,42491,2,14122,28369,39,13,1,
3,f3.op0,2,42491,2,16036,26455,15319,19270,1,
3,f3.op0,2,42499,1,23404,19095,34378,39792,1,
3,f3.op0,2,42509,2,21264,21245,36651,12217,1,
3,f3.op0,2,42533,2,25136,17397,35560,26031,1,
3,f3.op0,2,42557,2,5760,36797,41242,27933,1,
3,f3.op0,2,42569,2,39666,2903,35013,11671,1,
3,f3.op0,2,42611,2,6454,36157,24241,22284,1,
3,f3.op0,2,42611,2,25870,16741,7810,16807,1,
3,f3.op0,2,42641,2,5156,37485,8849,31377,1,
3,f3.op0,2,42677,2,13754,28923,829,14502,1,
3,f3.op0,2,42677,2,14130,28547,5054,30136,1,
3,f3.op0,2,42689,2,41860,829,25772,37050,1,
3,f3.op0,2,42719,2,23608,19111,27414,9138,1,
3,f3.op0,2,42743,2,35404,7339,16825,19856,1,
3,f3.op0,2,42751,1,2184,40567,4654,30052,1,
3,f3.op0,2,42863,2,23352,19511,35424,11808,1,
3,f3.op0,2,42923,2,17220,25703,37817,41221,1,
3,f3.op0,2,42937,1,24356,18581,16581,5527,1,
3,f3.op0,2,42967,1,22286,20681,34297,40077,1,
3,f3.op0,2,42967,1,23438,19529,11348,18105,1,
3,f3.op0,2,42979,1,17448,25531,41903,28294,1,
3,f3.op0,2,42979,1,26158,16821,26494,37484,1,
3,f3.op0,2,42979,1,38176,4803,16534,34164,1,
3,f3.op0,2,42989,2,15552,27437,36987,12329,1,
3,f3.op0,2,42989,2,39226,3763,40631,42203,1,
3,f3.op0,2,43117,1,2242,40875,22850,21989,1,
3,f3.op0,2,43133,2,4072,39061,5188,16107,1,
3,f3.op0,2,43133,2,41328,1805,15177,5059,1,
3,f3.op0,2,43151,2,6368,36783,6323,30875,1,
3,f3.op0,2,43189,1,21702,21487,41965,42781,1,
3,f3.op0,2,43207,1,19368,23839,41188,42534,1,
3,f3.op0,2,43223,2,17226,25997,31757,39401,1,
3,f3.op0,2,43237,1,4988,38249,17008,34494,1,
3,f3.op0,2,43271,2,17630,25641,18448,20573,1,
3,f3.op0,2,43271,2,24772,18499,23281,22184,1,
3,f3.op0,2,43283,2,12928,30355,7352,31306,1,
3,f3.op0,2,43319,2,10582,32737,6994,16771,1,
3,f3.op0,2,43321,1,24614,18707,2953,29865,1,
3,f3.op0,2,43331,2,25000,18331,29013,9671,1,
3,f3.op0,2,43331,2,43230,101,27023,37895,1,
3,f3.op0,2,43403,2,15180,28223,15108,5036,1,
3,f3.op0,2,43427,2,16486,26941,29869,24432,1,
3,f3.op0,2,43441,1,7088,36353,29066,24169,1,
3,f3.op0,2,43451,2,6606,36845,5244,1748,1,
3,f3.op0,2,43487,2,8858,34629,264,88,1,
3,f3.op0,2,43487,2,37054,6433,13070,33348,1,
3,f3.op0,2,43543,1,500,43043,30128,24557,1,
3,f3.op0,2,43577,2,25994,17583,21670,21749,1,
3,f3.op0,2,43607,2,42342,1265,7982,31732,1,
3,f3.op0,2,43609,1,27840,15769,7092,2364,1,
3,f3.op0,2,43669,1,29216,14453,4371,1457,1,
3,f3.op0,2,43691,2,5994,37697,3544,15745,1,
3,f3.op0,2,43691,2,42780,911,1712,29698,1,
3,f3.op0,2,43711,1,36298,7413,10001,17904,1,
3,f3.op0,2,43717,1,42898,819,7120,31518,1,
3,f3.op0,2,43759,1,36062,7697,36874,41464,1,
3,f3.op0,2,43777,1,7182,36595,23838,7946,1,
3,f3.op0,2,43781,2,42486,1295,2935,15572,1,
3,f3.op0,2,43783,1,7554,36229,40088,27957,1,
3,f3.op0,2,43793,2,5178,38615,26642,38076,1,
3,f3.op0,2,43793,2,42918,875,37712,41766,1,
3,f3.op0,2,43951,1,5430,38521,17641,35181,1,
3,f3.op0,2,43961,2,13342,30619,16554,5518,1,
3,f3.op0,2,43969,1,24906,19063,34677,11559,1,
3,f3.op0,2,43973,2,39646,4327,1617,539,1,
3,f3.op0,2,44027,2,8518,35509,8053,17360,1,
3,f3.op0,2,44029,1,26920,17109,5136,1712,1,
3,f3.op0,2,44071,1,29176,14895,25243,37795,1,
3,f3.op0,2,44089,1,17336,26753,41413,43197,1,
3,f3.op0,2,44101,1,17746,26355,41226,13742,1,
3,f3.op0,2,44111,2,46,44065,18904,21005,1,
3,f3.op0,2,44123,2,10954,33169,32961,10987,1,
3,f3.op0,2,44129,2,68,44061,12691,18940,1,
3,f3.op0,2,44131,1,12506,31625,14290,34184,1,
3,f3.op0,2,44159,2,16556,27603,27805,23988,1,
3,f3.op0,2,44179,1,20040,24139,3669,1223,1,
3,f3.op0,2,44203,1,22902,21301,27577,38661,1,
3,f3.op0,2,44279,2,17622,26657,35334,11778,1,
3,f3.op0,2,44281,1,19752,24529,5657,16646,1,
3,f3.op0,2,44351,2,33006,11345,39724,28025,1,
3,f3.op0,2,44357,2,3264,41093,7276,17211,1,
3,f3.op0,2,44371,1,1720,42651,8848,32530,1,
3,f3.op0,2,44389,1,19066,25323,29030,24473,1,
3,f3.op0,2,44417,2,17370,27047,10422,3474,1,
3,f3.op0,2,44453,2,12934,31519,2944,15799,1,
3,f3.op0,2,44497,1,34030,10467,28239,9413,1,
3,f3.op0,2,44501,2,4740,39761,28052,39018,1,
3,f3.op0,2,44501,2,31918,12583,33844,26115,1,
3,f3.op0,2,44507,2,27526,16981,37822,27443,1,
3,f3.op0,2,44537,2,33822,10715,37642,27393,1,
3,f3.op0,2,44563,1,30530,14033,15289,34805,1,
3,f3.op0,2,44563,1,30714,13849,2718,906,1,
3,f3.op0,2,44579,2,1972,42607,15572,34910,1,
3,f3.op0,2,44579,2,36574,8005,25071,8357,1,
3,f3.op0,2,44617,1,27496,17121,32105,25574,1,
3,f3.op0,2,44621,2,36388,8233,13611,4537,1,
3,f3.op0,2,44647,1,5874,38773,38761,42685,1,
3,f3.op0,2,44657,2,8890,35767,19723,21460,1,
3,f3.op0,2,44687,2,31802,12885,31051,25246,1,
3,f3.op0,2,44687,2,41226,3461,3909,1303,1,
3,f3.op0,2,44701,1,22792,21909,19233,6411,1,
3,f3.op0,2,44729,2,40770,3959,891,297,1,
3,f3.op0,2,44741,2,28246,16495,37085,42189,1,
3,f3.op0,2,44771,2,15266,29505,8013,2671,1,
3,f3.op0,2,44771,2,24020,20751,974,30172,1,
3,f3.op0,2,44839,1,11804,33035,37701,12567,1,
3,f3.op0,2,44879,2,30952,13927,7639,17506,1,
3,f3.op0,2,44909,2,9340,35569,14194,19701,1,
3,f3.op0,2,44959,1,37172,7787,38092,42670,1,
3,f3.op0,2,44959,1,42574,2385,354,118,1,
3,f3.op0,2,44971,1,16716,28255,21037,36993,1,
3,f3.op0,2,45007,1,31070,13937,12176,19061,1,
3,f3.op0,2,45083,2,30480,14603,36736,27273,1,y
3,f3.op0,2,45121,1,16422,28699,32271,10757,1,
3,f3.op0,2,45131,2,10326,34805,2048,30770,1,
3,f3.op0,2,45131,2,21336,23795,1452,484,1,
3,f3.op0,2,45137,2,30428,14709,14975,35083,1,
3,f3.op0,2,45137,2,31360,13777,44945,45073,1,
3,f3.op0,2,45181,1,4162,41019,31719,10573,1,
3,f3.op0,2,45181,1,22542,22639,33948,11316,1,
3,f3.op0,2,45247,1,24822,20425,7510,32668,1,
3,f3.op0,2,45289,1,41130,4159,34904,26731,1,
3,f3.op0,2,45293,2,10268,35025,26709,8903,1,
3,f3.op0,2,45317,2,39402,5915,43731,14577,1,
3,f3.op0,2,45341,2,16486,28855,14424,4808,1,
3,f3.op0,2,45341,2,29212,16129,10584,3528,1,
3,f3.op0,2,45341,2,40428,4913,38,30240,1,
3,f3.op0,2,45343,1,41104,4239,28178,24507,1,
3,f3.op0,2,45377,2,18244,27133,24651,8217,1,
3,f3.op0,2,45389,2,30578,14811,28093,24494,1,
3,f3.op0,2,45389,2,41062,4327,14834,35204,1,
3,f3.op0,2,45413,2,33586,11827,8954,33260,1,
3,f3.op0,2,45413,2,36082,9331,22858,22757,1,
3,f3.op0,2,45413,2,38574,6839,37562,42796,1,
3,f3.op0,2,45439,1,3052,42387,15017,20152,1,
3,f3.op0,2,45497,2,24956,20541,23263,22920,1,
3,f3.op0,2,45523,1,14188,31335,44577,14859,1,
3,f3.op0,2,45523,1,38572,6951,3569,16364,1,
3,f3.op0,2,45541,1,37302,8239,11325,3775,1,
3,f3.op0,2,45553,1,25956,19597,23627,23060,1,
3,f3.op0,2,45569,2,21692,23877,31363,25644,1,
3,f3.op0,2,45589,1,41434,4155,41019,13673,1,
3,f3.op0,2,45659,2,21250,24409,34119,11373,1,
3,f3.op0,2,45673,1,15298,30375,19704,6568,1,
3,f3.op0,2,45691,1,12800,32891,27214,39532,1,y
3,f3.op0,2,45697,1,28628,17069,33808,41734,1,
3,f3.op0,2,45697,1,39270,6427,9430,33608,1,
3,f3.op0,2,45737,2,44476,1261,76,15271,1,
3,f3.op0,2,45757,1,23736,22021,38915,28224,1,
3,f3.op0,2,45757,1,27106,18651,42452,29403,1,
3,f3.op0,2,45763,1,36174,9589,28886,24883,1,
3,f3.op0,2,45763,1,41380,4383,33811,41779,1,
3,f3.op0,2,45767,2,23460,22307,42028,29265,1,
3,f3.op0,2,45779,2,10660,35119,30903,10301,1,
3,f3.op0,2,45827,2,39816,6011,11061,3687,1,
3,f3.op0,2,45833,2,37686,8147,27463,24432,1,
3,f3.op0,2,45841,1,1482,44359,29143,40275,1,
3,f3.op0,2,45853,1,7512,38341,25781,23878,1,
3,f3.op0,2,45853,1,36398,9455,29515,40407,1,
3,f3.op0,2,45863,2,2266,43597,40311,13437,1,
3,f3.op0,2,45869,2,3816,42053,5986,17285,1,
3,f3.op0,2,45869,2,12072,33797,34997,42245,1,
3,f3.op0,2,45869,2,35908,9961,35807,42515,1,
3,f3.op0,2,45887,2,41686,4201,35378,42384,1,
3,f3.op0,2,45953,2,2264,43689,7264,17739,1,
3,f3.op0,2,45953,2,11970,33983,42793,29582,1,
3,f3.op0,2,46061,2,17760,28301,24545,38889,1,
3,f3.op0,2,46099,1,2566,43533,44423,30174,1,
3,f3.op0,2,46099,1,15228,30871,39890,28663,1,
3,f3.op0,2,46229,2,39710,6519,13701,4567,1,
3,f3.op0,2,46261,1,15680,30581,39357,13119,1,
3,f3.op0,2,46271,2,4998,41273,40046,44196,1,
3,f3.op0,2,46307,2,15550,30757,5145,1715,1,
3,f3.op0,2,46309,1,17490,28819,11558,19289,1,
3,f3.op0,2,46309,1,19200,27109,35150,27153,1,
3,f3.op0,2,46349,2,42544,3805,4695,1565,1,
3,f3.op0,2,46351,1,3944,42407,14981,20444,1,
3,f3.op0,2,46399,1,21880,24519,20423,22274,1,
3,f3.op0,2,46411,1,27894,18517,20433,6811,1,
3,f3.op0,2,46451,2,4144,42307,33737,42213,1,
3,f3.op0,2,46451,2,6972,39479,33348,11116,1,
3,f3.op0,2,46471,1,16464,30007,12548,19673,1,
3,f3.op0,2,46499,2,814,45685,8650,18383,1,
3,f3.op0,2,46499,2,39194,7305,14735,35911,1,
3,f3.op0,2,46523,2,6136,40387,25253,39433,1,
3,f3.op0,2,46549,1,2286,44263,24703,39267,1,
3,f3.op0,2,46567,1,5030,41537,14332,35822,1,
3,f3.op0,2,46601,2,2622,43979,6292,17631,1,
3,f3.op0,2,46619,2,27004,19615,17523,5841,1,y
3,f3.op0,2,46639,1,20952,25687,27159,9053,1,
3,f3.op0,2,46643,2,38204,8439,38868,12956,1,
3,f3.op0,2,46663,1,6108,40555,27803,24822,1,
3,f3.op0,2,46687,1,4446,42241,36030,12010,1,
3,f3.op0,2,46687,1,6164,40523,22842,7614,1,
3,f3.op0,2,46687,1,41122,5565,44173,45849,1,
3,f3.op0,2,46703,2,36688,10015,17285,36897,1,
3,f3.op0,2,46747,1,30284,16463,31988,26245,1,
3,f3.op0,2,46769,2,39820,6949,11574,3858,1,
3,f3.op0,2,46771,1,33042,13729,40843,44795,1,
3,f3.op0,2,46807,1,16358,30449,760,31458,1,
3,f3.op0,2,46817,2,5556,41261,31219,26012,1,
3,f3.op0,2,46819,1,36116,10703,22095,7365,1,y
3,f3.op0,2,46831,1,3136,43695,14904,4968,1,
3,f3.op0,2,46867,1,20306,26561,44054,30307,1,
3,f3.op0,2,46877,2,9478,37399,11239,19372,1,
3,f3.op0,2,46957,1,29204,17753,22011,7337,1,
3,f3.op0,2,46957,1,46128,829,32740,42218,1,
3,f3.op0,2,46993,1,37750,9243,13069,35685,1,
3,f3.op0,2,47051,2,9256,37795,37144,28065,1,
3,f3.op0,2,47059,1,9244,37815,33927,11309,1,
3,f3.op0,2,47059,1,43812,3247,14344,36154,1,
3,f3.op0,2,47087,2,4960,42127,21359,38511,1,
3,f3.op0,2,47093,2,32832,14261,26417,40201,1,
3,f3.op0,2,47119,1,10394,36725,37183,43807,1,
3,f3.op0,2,47119,1,19718,27401,46363,46867,1,
3,f3.op0,2,47119,1,21684,25435,38829,12943,1,
3,f3.op0,2,47129,2,44310,2819,40620,13540,1,
3,f3.op0,2,47137,1,10064,37073,38991,12997,1,
3,f3.op0,2,47149,1,43000,4149,24637,39645,1,
3,f3.op0,2,47161,1,31084,16077,1749,583,1,
3,f3.op0,2,47189,2,26856,20333,10349,34909,1,
3,f3.op0,2,47207,2,25346,21861,32547,10849,1,
3,f3.op0,2,47221,1,628,46593,45242,30821,1,
3,f3.op0,2,47279,2,5370,41909,46942,31407,1,
3,f3.op0,2,47309,2,44634,2675,18334,21881,1,
3,f3.op0,2,47309,2,45058,2251,12628,19979,1,
3,f3.op0,2,47381,2,45052,2329,41748,13916,1,
3,f3.op0,2,47389,1,47088,301,31205,26198,1,
3,f3.op0,2,47407,1,9770,37637,11841,3947,1,
3,f3.op0,2,47417,2,47000,417,4955,33263,1,
3,f3.op0,2,47491,1,3750,43741,3859,32947,1,
3,f3.op0,2,47501,2,5150,42351,11137,19546,1,
3,f3.op0,2,47507,2,23168,24339,8484,2828,1,
3,f3.op0,2,47513,2,17276,30237,3567,1189,1,
3,f3.op0,2,47527,1,29536,17991,27665,25064,1,
3,f3.op0,2,47533,1,37058,10475,16296,5432,1,
3,f3.op0,2,47543,2,46796,747,12399,4133,1,
3,f3.op0,2,47569,1,19930,27639,12242,19937,1,
3,f3.op0,2,47569,1,41588,5981,36798,12266,1,
3,f3.op0,2,47599,1,34876,12723,46155,15385,1,
3,f3.op0,2,47623,1,31532,16091,47183,31602,1,
3,f3.op0,2,47659,1,43142,4517,1837,32385,1,
3,f3.op0,2,47681,2,40746,6935,19066,22249,1,
3,f3.op0,2,47699,2,19130,28569,23899,23866,1,
3,f3.op0,2,47711,2,35172,12539,16598,37340,1,
3,f3.op0,2,47741,2,12620,35121,41734,29825,1,
3,f3.op0,2,47779,1,10700,37079,34156,43238,1,
3,f3.op0,2,47807,2,14618,33189,25923,8641,1,
3,f3.op0,2,47869,1,31334,16535,3427,33055,1,
3,f3.op0,2,47917,1,31450,16467,30326,26081,1,
3,f3.op0,2,47951,2,12552,35399,47823,15941,1,
3,f3.op0,2,47981,2,42018,5963,21195,7065,1,
3,f3.op0,2,48049,1,22418,25631,47022,15674,1,
3,f3.op0,2,48119,2,43954,4165,23092,23737,1,
3,f3.op0,2,48131,2,272,47859,9131,35131,1,y
3,f3.op0,2,48131,2,17880,30251,9121,19084,1,
3,f3.op0,2,48131,2,42966,5165,37991,44751,1,
3,f3.op0,2,48163,1,8518,39645,254,16139,1,
3,f3.op0,2,48163,1,41512,6651,24236,24133,1,
3,f3.op0,2,48187,1,40086,8101,8600,18929,1,
3,f3.op0,2,48239,2,32884,15355,21459,7153,1,
3,f3.op0,2,48259,1,46060,2199,4583,17614,1,
3,f3.op0,2,48271,1,13798,34473,44210,30827,1,
3,f3.op0,2,48271,1,43942,4329,30882,10294,1,
3,f3.op0,2,48299,2,5314,42985,47978,48192,1,
3,f3.op0,2,48311,2,37300,11011,24443,40355,1,
3,f3.op0,2,48313,1,45468,2845,3788,17367,1,
3,f3.op0,2,48337,1,36414,11923,45719,31352,1,
3,f3.op0,2,48397,1,28982,19415,15952,37582,1,
3,f3.op0,2,48413,2,4578,43835,15431,37419,1,
3,f3.op0,2,48413,2,23484,24929,21398,39408,1,
3,f3.op0,2,48437,2,29330,19107,37119,12373,1,
3,f3.op0,2,48449,2,1640,46809,39797,45565,1,
3,f3.op0,2,48463,1,22884,25579,30400,42442,1,
3,f3.op0,2,48463,1,31586,16877,44972,31145,1,
3,f3.op0,2,48473,2,27428,21045,41156,46034,1,
3,f3.op0,2,48487,1,12942,35545,21619,39531,1,
3,f3.op0,2,48523,1,44794,3729,20978,23167,1,
3,f3.op0,2,48539,2,40460,8079,16736,37938,1,
3,f3.op0,2,48541,1,13826,34715,30969,10323,1,
3,f3.op0,2,48563,2,996,47567,16055,37727,1,
3,f3.op0,2,48623,2,19020,29603,25162,24595,1,
3,f3.op0,2,48623,2,26236,22387,45619,31414,1,
3,f3.op0,2,48647,2,15182,33465,35902,28183,1,
3,f3.op0,2,48661,1,8188,40473,43284,14428,1,
3,f3.op0,2,48751,1,28754,19997,48630,16210,1,
3,f3.op0,2,48751,1,34596,14155,42871,46791,1,
3,f3.op0,2,48751,1,42518,6233,37624,45042,1,
3,f3.op0,2,48751,1,47668,1083,45991,47831,1,
3,f3.op0,2,48799,1,25874,22925,44644,47414,1,
3,f3.op0,2,48809,2,38096,10713,44050,30953,1,
3,f3.op0,2,48847,1,48776,71,21098,23315,1,
3,f3.op0,2,48859,1,16272,32587,7499,18786,1,
3,f3.op0,2,48869,2,5644,43225,18966,6322,1,
3,f3.op0,2,48871,1,29706,19165,19897,39213,1,
3,f3.op0,2,48883,1,5094,43789,33462,11154,1,
3,f3.op0,2,48947,2,19290,29657,8039,35311,1,
3,f3.op0,2,48947,2,46474,2473,11758,20235,1,
3,f3.op0,2,48953,2,42396,6557,15420,5140,1,
3,f3.op0,2,48991,1,18896,30095,11257,36413,1,
3,f3.op0,2,48991,1,19992,28999,1212,404,1,
3,f3.op0,2,49009,1,22924,26085,31471,43163,1,
3,f3.op0,2,49031,2,47328,1703,11561,36541,1,
3,f3.op0,2,49043,2,16282,32761,12070,20371,1,
3,f3.op0,2,49069,1,10152,38917,3795,1265,1,
3,f3.op0,2,49117,1,10768,38349,370,32868,1,
3,f3.op0,2,49123,1,47710,1413,47083,48443,1,
3,f3.op0,2,49139,2,31308,17831,27033,9011,1,
3,f3.op0,2,49177,1,11800,37377,49132,49162,1,
3,f3.op0,2,49199,2,20414,28785,48712,32637,1,
3,f3.op0,2,49207,1,37048,12159,39113,29440,1,
3,f3.op0,2,49253,2,12246,37007,20359,23204,1,
3,f3.op0,2,49253,2,33606,15647,26987,41831,1,
3,f3.op0,2,49297,1,13274,36023,47843,32380,1,
3,f3.op0,2,49339,1,17594,31745,4836,1612,1,
3,f3.op0,2,49363,1,28762,20601,10748,20037,1,
3,f3.op0,2,49369,1,22576,26793,47422,48720,1,
3,f3.op0,2,49369,1,23958,25411,35381,28250,1,
3,f3.op0,2,49393,1,8070,41323,45246,15082,1,
3,f3.op0,2,49409,2,27294,22115,14611,21340,1,
3,f3.op0,2,49411,1,2506,46905,13095,4365,1,
3,f3.op0,2,49451,2,6418,43033,34675,28042,1,
3,f3.op0,2,49459,1,47980,1479,12285,4095,1,
3,f3.op0,2,49537,1,2598,46939,26533,41869,1,
3,f3.op0,2,49537,1,38452,11085,16100,21879,1,
3,f3.op0,2,49547,2,18332,31215,45158,48084,1,
3,f3.op0,2,49613,2,13230,36383,47032,32215,1,
3,f3.op0,2,49633,1,23366,26267,11301,3767,1,
3,f3.op0,2,49669,1,22924,26745,19685,23118,1,
3,f3.op0,2,49697,2,22568,27129,9339,3113,1,y
3,f3.op0,2,49711,1,36230,13481,5160,1720,1,
3,f3.op0,2,49727,2,800,48927,10615,20114,1,
3,f3.op0,2,49727,2,29736,19991,43444,31057,1,
3,f3.op0,2,49739,2,2020,47719,23590,24443,1,
3,f3.op0,2,49787,2,35950,13837,47355,15785,1,
3,f3.op0,2,49787,2,41532,8255,8139,2713,1,
3,f3.op0,2,49789,1,35134,14655,5725,35101,1,
3,f3.op0,2,49801,1,18914,30887,24025,41209,1,
3,f3.op0,2,49823,2,40630,9193,48097,32640,1,
3,f3.op0,2,49843,1,15860,33983,26236,41974,1,
3,f3.op0,2,49871,2,13858,36013,21518,40420,1,y
3,f3.op0,2,49937,2,1022,48915,38621,46165,1,
3,f3.op0,2,49957,1,34606,15351,45421,48445,1,
3,f3.op0,2,49993,1,26692,23301,37432,45806,1,
3,f3.op0,2,49999,1,15406,34593,47074,49024,1,
3,f3.op0,2,49999,1,26704,23295,44216,31405,1,
3,f3.op0,2,50021,2,14686,35335,36256,28759,1,
3,f3.op0,2,50023,1,29668,20355,37811,29278,1,
3,f3.op0,2,50047,1,46980,3067,11097,3699,1,
3,f3.op0,2,50051,2,13700,36351,24638,41580,1,
3,f3.op0,2,50053,1,34998,15055,18313,39473,1,
3,f3.op0,2,50069,2,49830,239,42441,14147,1,
3,f3.op0,2,50111,2,33056,17055,16772,38998,1,
3,f3.op0,2,50119,1,34128,15991,10113,3371,1,
3,f3.op0,2,50129,2,33298,16831,16750,22293,1,
3,f3.op0,2,50159,2,6770,43389,13183,21114,1,
3,f3.op0,2,50159,2,16388,33771,26912,42410,1,
3,f3.op0,2,50159,2,25190,24969,45539,48619,1,
3,f3.op0,2,50321,2,50118,203,40256,46966,1,
3,f3.op0,2,50333,2,19238,31095,46863,15621,1,
3,f3.op0,2,50333,2,48242,2091,20733,6911,1,
3,f3.op0,2,50359,1,6724,43635,29679,9893,1,
3,f3.op0,2,50363,2,168,50195,6703,19022,1,
3,f3.op0,2,50377,1,45432,4945,23389,41381,1,
3,f3.op0,2,50383,1,10732,39651,20646,6882,1,
3,f3.op0,2,50417,2,14684,35733,11238,3746,1,
3,f3.op0,2,50417,2,50178,239,8538,2846,1,
3,f3.op0,2,50423,2,9950,40473,22395,7465,1,
3,f3.op0,2,50461,1,4026,46435,47941,49621,1,
3,f3.op0,2,50503,1,11712,38791,41783,30762,1,
3,f3.op0,2,50513,2,22234,28279,50475,16825,1,
3,f3.op0,2,50539,1,20980,29559,39278,29939,1,
3,f3.op0,2,50539,1,40894,9645,3525,1175,1,
3,f3.op0,2,50549,2,2042,48507,25226,42108,1,
3,f3.op0,2,50551,1,26730,23821,47544,15848,1,
3,f3.op0,2,50683,1,15886,34797,21708,7236,1,
3,f3.op0,2,50723,2,41446,9277,45736,32153,1,
3,f3.op0,2,50767,1,45918,4849,34720,45418,1,
3,f3.op0,2,50789,2,37230,13559,12469,21086,1,
3,f3.op0,2,50789,2,38230,12559,1107,369,1,
3,f3.op0,2,50821,1,40850,9971,45237,15079,1,
3,f3.op0,2,50839,1,2010,48829,23279,24706,1,
3,f3.op0,2,50857,1,37484,13373,3902,18253,1,
3,f3.op0,2,50867,2,27104,23763,39963,13321,1,
3,f3.op0,2,50893,1,11318,39575,38709,12903,1,
3,f3.op0,2,50909,2,8168,42741,2194,17701,1,
3,f3.op0,2,50971,1,28174,22797,8025,2675,1,
3,f3.op0,2,50989,1,7596,43393,50950,50976,1,
3,f3.op0,2,50989,1,46708,4281,32116,44698,1,
3,f3.op0,2,50993,2,2872,48121,16510,22501,1,
3,f3.op0,2,50993,2,22004,28989,4811,35599,1,
3,f3.op0,2,51031,1,41060,9971,27285,9095,1,
3,f3.op0,2,51043,1,5800,45243,34077,11359,1,
3,f3.op0,2,51043,1,42020,9023,25308,8436,1,
3,f3.op0,2,51131,2,18062,33069,15660,5220,1,
3,f3.op0,2,51131,2,38736,12395,27565,26232,1,
3,f3.op0,2,51137,2,33308,17829,38298,12766,1,
3,f3.op0,2,51151,1,42618,8533,222,74,1,
3,f3.op0,2,51151,1,44624,6527,44522,31891,1,
3,f3.op0,2,51157,1,35478,15679,46983,15661,1,
3,f3.op0,2,51169,1,34542,16627,28252,43530,1,
3,f3.op0,2,51193,1,13794,37399,46530,15510,1,
3,f3.op0,2,51199,1,39018,12181,15771,5257,1,
3,f3.op0,2,51203,2,20684,30519,23096,41834,1,
3,f3.op0,2,51217,1,4934,46283,10720,37718,1,
3,f3.op0,2,51217,1,16004,35213,1443,481,1,y
3,f3.op0,2,51217,1,25662,25555,47879,33032,1,
3,f3.op0,2,51217,1,34492,16725,41028,13676,1,
3,f3.op0,2,51307,1,9532,41775,13922,21743,1,
3,f3.op0,2,51347,2,42008,9339,28823,43839,1,
3,f3.op0,2,51347,2,42100,9247,1716,572,1,
3,f3.op0,2,51349,1,13572,37777,21334,41344,1,
3,f3.op0,2,51383,2,6234,45149,49834,33739,1,
3,f3.op0,2,51383,2,46460,4923,32586,10862,1,
3,f3.op0,2,51419,2,16916,34503,39615,13205,1,
3,f3.op0,2,51421,1,12122,39299,11339,20920,1,
3,f3.op0,2,51431,2,562,50869,20133,6711,1,
3,f3.op0,2,51439,1,25766,25673,43444,48774,1,
3,f3.op0,2,51503,2,5608,45895,8097,2699,1,
3,f3.op0,2,51517,1,23654,27863,41713,48249,1,
3,f3.op0,2,51563,2,46,51517,32574,10858,1,
3,f3.op0,2,51563,2,9476,42087,1483,17682,1,
3,f3.op0,2,51577,1,38966,12611,16560,5520,1,
3,f3.op0,2,51581,2,33488,18093,19723,23768,1,y
3,f3.op0,2,51673,1,14594,37079,12366,4122,1,
3,f3.op0,2,51683,2,42872,8811,21420,7140,1,
3,f3.op0,2,51691,1,29344,22347,3915,1305,1,
3,f3.op0,2,51691,1,38262,13429,23735,25142,1,
3,f3.op0,2,51713,2,14200,37513,3571,18428,1,
3,f3.op0,2,51719,2,36578,15141,27943,26554,1,
3,f3.op0,2,51803,2,49042,2761,50624,51410,1,
3,f3.op0,2,51859,1,31836,20023,30186,10062,1,
3,f3.op0,2,51871,1,48568,3303,8175,2725,1,
3,f3.op0,2,51899,2,50718,1181,20116,24005,1,
3,f3.op0,2,51929,2,4194,47735,29428,27119,1,
3,f3.op0,2,51949,1,50922,1027,44695,49531,1,
3,f3.op0,2,51971,2,35812,16159,11702,38548,1,
3,f3.op0,2,51971,2,43406,8565,23349,7783,1,
3,f3.op0,2,51977,2,26350,25627,19665,6555,1,
3,f3.op0,2,51977,2,29192,22785,39595,30524,1,
3,f3.op0,2,51991,1,28658,23333,37917,12639,1,
3,f3.op0,2,51991,1,31596,20395,43334,31775,1,
3,f3.op0,2,51991,1,48234,3757,29952,9984,1,
3,f3.op0,2,52009,1,37950,14059,42310,48776,1,
3,f3.op0,2,52021,1,27514,24507,45785,32602,1,
3,f3.op0,2,52051,1,46490,5561,46524,15508,1,
3,f3.op0,2,52057,1,9252,42805,3506,18521,1,
3,f3.op0,2,52069,1,8530,43539,43216,49118,1,
3,f3.op0,2,52103,2,30890,21213,23528,42578,1,
3,f3.op0,2,52121,2,920,51201,11626,21249,1,
3,f3.op0,2,52121,2,31112,21009,38673,12891,1,
3,f3.op0,2,52121,2,45704,6417,50034,16678,1,
3,f3.op0,2,52147,1,18338,33809,26371,43555,1,
3,f3.op0,2,52163,2,45476,6687,26122,26095,1,
3,f3.op0,2,52177,1,38226,13951,41198,31125,1,
3,f3.op0,2,52181,2,14132,38049,539,34967,1,
3,f3.op0,2,52189,1,10788,41401,15450,5150,1,
3,f3.op0,2,52189,1,25422,26767,14971,39783,1,
3,f3.op0,2,52189,1,36166,16023,11577,3859,1,
3,f3.op0,2,52289,2,30236,22053,6534,2178,1,
3,f3.op0,2,52291,1,11498,40793,41404,48662,1,
3,f3.op0,2,52301,2,7296,45005,18298,23533,1,
3,f3.op0,2,52313,2,2400,49913,2809,18374,1,
3,f3.op0,2,52321,1,2438,49883,18535,41059,1,
3,f3.op0,2,52363,1,42870,9493,37495,47407,1,
3,f3.op0,2,52379,2,4528,47851,51635,52131,1,
3,f3.op0,2,52379,2,46942,5437,30334,27571,1,
3,f3.op0,2,52387,1,41572,10815,41156,31181,1,
3,f3.op0,2,52391,2,5948,46443,51441,17147,1,
3,f3.op0,2,52489,1,22666,29823,7493,19994,1,
3,f3.op0,2,52489,1,24434,28055,21900,7300,1,
3,f3.op0,2,52543,1,7544,44999,41191,48759,1,
3,f3.op0,2,52561,1,51646,915,50561,34374,1,
3,f3.op0,2,52567,1,47640,4927,6586,37240,1,
3,f3.op0,2,52571,2,5948,46623,32081,45741,1,
3,f3.op0,2,52627,1,18376,34251,24463,43239,1,
3,f3.op0,2,52627,1,24512,28115,29183,27270,1,
3,f3.op0,2,52631,2,34612,18019,34823,46695,1,
3,f3.op0,2,52673,2,5012,47661,10270,20981,1,
3,f3.op0,2,52673,2,10804,41869,32224,28299,1,
3,f3.op0,2,52673,2,22968,29705,38569,30414,1,
3,f3.op0,2,52697,2,42690,10007,33521,46305,1,
3,f3.op0,2,52711,1,48866,3845,1028,17913,1,
3,f3.op0,2,52733,2,13628,39105,13235,39567,1,
3,f3.op0,2,52813,1,2354,50459,24878,25897,1,
3,f3.op0,2,52813,1,47994,4819,51184,52270,1,
3,f3.op0,2,52859,2,20866,31993,52003,34954,1,
3,f3.op0,2,52859,2,27872,24987,40132,30997,1,
3,f3.op0,2,52861,1,21306,31555,45401,32754,1,
3,f3.op0,2,52879,1,35632,17247,28539,9513,1,
3,f3.op0,2,52883,2,27482,25401,39276,13092,1,
3,f3.op0,2,52883,2,51950,933,13212,4404,1,
3,f3.op0,2,52903,1,5928,46975,45298,50368,1,
3,f3.op0,2,52951,1,8970,43981,20582,24511,1,
3,f3.op0,2,52957,1,9512,43445,39870,13290,1,
3,f3.op0,2,52963,1,35318,17645,46701,15567,1,
3,f3.op0,2,52973,2,26954,26019,38340,12780,1,
3,f3.op0,2,53003,2,48808,4195,710,35572,1,
3,f3.op0,2,53047,1,9642,43405,6344,19797,1,
3,f3.op0,2,53051,2,43658,9393,40409,48837,1,y
3,f3.op0,2,53069,2,15332,37737,6512,37550,1,
3,f3.op0,2,53077,1,17634,35443,47414,33497,1,
3,f3.op0,2,53093,2,6308,46785,52776,17592,1,
3,f3.op0,2,53113,1,27938,25175,18017,23710,1,
3,f3.op0,2,53201,2,20260,32941,28530,9510,1,
3,f3.op0,2,53231,2,13088,40143,52976,53146,1,
3,f3.op0,2,53231,2,19528,33703,44163,14721,1,
3,f3.op0,2,53267,2,29780,23487,35029,29432,1,
3,f3.op0,2,53269,1,5514,47755,23385,7795,1,
3,f3.op0,2,53279,2,2696,50583,31990,28423,1,
3,f3.op0,2,53279,2,28368,24911,7754,38104,1,
3,f3.op0,2,53299,1,25978,27321,38664,12888,1,
3,f3.op0,2,53353,1,36740,16613,9401,20918,1,
3,f3.op0,2,53359,1,37800,15559,28301,27220,1,
3,f3.op0,2,53377,1,35788,17589,43290,14430,1,
3,f3.op0,2,53411,2,43184,10227,45685,33032,1,
3,f3.op0,2,53479,1,14968,38511,42997,49985,1,
3,f3.op0,2,53507,2,23992,29515,26691,8897,1,
3,f3.op0,2,53551,1,45910,7641,4950,1650,1,
3,f3.op0,2,53597,2,11330,42267,11834,39676,1,
3,f3.op0,2,53623,1,12628,40995,34874,29499,1,y
3,f3.op0,2,53653,1,39604,14049,39861,13287,1,
3,f3.op0,2,53759,2,43404,10355,38767,30842,1,
3,f3.op0,2,53773,1,16198,37575,40608,13536,1,
3,f3.op0,2,53773,1,42656,11117,17300,23691,1,
3,f3.op0,2,53783,2,51292,2491,14504,40690,1,
3,f3.op0,2,53819,2,16718,37101,22131,7377,1,
3,f3.op0,2,53819,2,31806,22013,41356,31725,1,
3,f3.op0,2,53831,2,18866,34965,33210,11070,1,
3,f3.op0,2,53849,2,10208,43641,26759,44819,1,
3,f3.op0,2,53857,1,13756,40101,7662,2554,1,
3,f3.op0,2,53881,1,518,53363,20951,24944,1,
3,f3.op0,2,53897,2,30254,23643,38033,48609,1,
3,f3.op0,2,53899,1,3100,50799,8943,2981,1,
3,f3.op0,2,53899,1,15314,38585,20406,6802,1,
3,f3.op0,2,53923,1,23646,30277,13989,4663,1,
3,f3.op0,2,53959,1,21798,32161,46273,51397,1,y
3,f3.op0,2,53959,1,42704,11255,31826,28595,1,
3,f3.op0,2,53993,2,948,53045,29738,45908,1,
3,f3.op0,2,53993,2,13784,40209,13765,22586,1,
3,f3.op0,2,53993,2,31902,22091,48880,34291,1,
3,f3.op0,2,54011,2,8656,45355,28176,9392,1,
3,f3.op0,2,54059,2,50460,3599,39195,13065,1,
3,f3.op0,2,54101,2,42938,11163,36249,12083,1,
3,f3.op0,2,54163,1,27168,26995,41766,13922,1,
3,f3.op0,2,54167,2,44350,9817,5342,37892,1,
3,f3.op0,2,54167,2,48580,5587,7673,38669,1,
3,f3.op0,2,54181,1,7906,46275,30928,46430,1,
3,f3.op0,2,54251,2,3986,50265,32837,47113,1,
3,f3.op0,2,54269,2,1950,52319,31512,10504,1,
3,f3.op0,2,54277,1,15698,38579,17411,23896,1,
3,f3.op0,2,54311,2,16816,37495,8089,20800,1,
3,f3.op0,2,54311,2,22384,31927,49046,52556,1,
3,f3.op0,2,54323,2,35990,18333,24098,44248,1,
3,f3.op0,2,54367,1,5118,49249,21476,25281,1,
3,f3.op0,2,54367,1,48900,5467,51603,17201,1,
3,f3.op0,2,54377,2,9106,45271,11,36255,1,
3,f3.op0,2,54469,1,37472,16997,41419,50119,1,
3,f3.op0,2,54469,1,50290,4179,12516,4172,1,
3,f3.op0,2,54493,1,26026,28467,23318,25937,1,
3,f3.op0,2,54499,1,32482,22017,9827,21442,1,
3,f3.op0,2,54539,2,48456,6083,13053,4351,1,
3,f3.op0,2,54563,2,34140,20423,36369,12123,1,
3,f3.op0,2,54563,2,49770,4793,48262,34275,1,
3,f3.op0,2,54581,2,51598,2983,15265,23282,1,
3,f3.op0,2,54583,1,5550,49033,24965,26516,1,
3,f3.op0,2,54583,1,40828,13755,25057,44741,1,
3,f3.op0,2,54629,2,25162,29467,8332,20987,1,
3,f3.op0,2,54709,1,32918,21791,1506,502,1,
3,f3.op0,2,54709,1,53942,767,40686,13562,1,
3,f3.op0,2,54727,1,32974,21753,33004,47486,1,
3,f3.op0,2,54787,1,44634,10153,16357,41977,1,
3,f3.op0,2,54799,1,28256,26543,19275,6425,1,
3,f3.op0,2,54799,1,47020,7779,52259,35686,1,
3,f3.op0,2,54829,1,32304,22525,26552,27127,1,
3,f3.op0,2,54869,2,37024,17845,12912,4304,1,
3,f3.op0,2,54907,1,1558,53349,2352,784,1,
3,f3.op0,2,54907,1,52142,2765,15108,5036,1,
3,f3.op0,2,54919,1,12432,42487,39648,13216,1,
3,f3.op0,2,54919,1,42138,12781,5530,38456,1,
3,f3.op0,2,54941,2,15686,39255,6766,20569,1,
3,f3.op0,2,54949,1,49514,5435,19225,43041,1,
3,f3.op0,2,54959,2,12478,42481,4811,38243,1,
3,f3.op0,2,54959,2,20928,34031,27886,27615,1,
3,f3.op0,2,55001,2,33338,21663,43610,51204,1,
3,f3.op0,2,55001,2,45482,9519,32100,10700,1,
3,f3.op0,2,55001,2,51536,3465,14651,41551,1,
3,f3.op0,2,55009,1,6526,48483,50751,16917,1,
3,f3.op0,2,55021,1,2620,52401,22841,25954,1,
3,f3.op0,2,55021,1,14328,40693,8241,2747,1,
3,f3.op0,2,55021,1,32772,22249,44851,51631,1,
3,f3.op0,2,55021,1,51138,3883,3286,37776,1,
3,f3.op0,2,55057,1,30888,24169,25418,26825,1,
3,f3.op0,2,55079,2,23232,31847,4826,38328,1,
3,f3.op0,2,55163,2,28986,26177,20208,6736,1,
3,f3.op0,2,55201,1,9862,45339,35634,11878,1,
3,f3.op0,2,55207,1,36750,18457,29856,9952,1,
3,f3.op0,2,55219,1,698,54521,16951,42463,1,
3,f3.op0,2,55249,1,6830,48419,27509,27586,1,
3,f3.op0,2,55333,1,18756,36577,19540,43402,1,
3,f3.op0,2,55333,1,27734,27599,5146,38604,1,
3,f3.op0,2,55339,1,8042,47297,31002,10334,1,
3,f3.op0,2,55373,2,31352,24021,3477,1159,1,
3,f3.op0,2,55373,2,39190,16183,38867,49871,1,
3,f3.op0,2,55411,1,1258,54153,16880,24097,1,
3,f3.op0,2,55441,1,19486,35955,19440,6480,1,
3,f3.op0,2,55457,2,12128,43329,47726,52880,1,
3,f3.op0,2,55469,2,1236,54233,30309,10103,1,
3,f3.op0,2,55511,2,52294,3217,27506,46176,1,
3,f3.op0,2,55529,2,15660,39869,7757,39605,1,
3,f3.op0,2,55603,1,18538,37065,37255,49487,1,
3,f3.op0,2,55609,1,19822,35787,46158,15386,1,
3,f3.op0,2,55609,1,27194,28415,54871,55363,1,
3,f3.op0,2,55661,2,5230,50431,50756,54026,1,
3,f3.op0,2,55663,1,54034,1629,54272,36645,1,
3,f3.op0,2,55673,2,3716,51957,11228,40858,1,
3,f3.op0,2,55673,2,24390,31283,35811,11937,1,
3,f3.op0,2,55681,1,7686,47995,24096,8032,1,
3,f3.op0,2,55681,1,24464,31217,22107,7369,1,
3,f3.op0,2,55697,2,40950,14747,6999,2333,1,
3,f3.op0,2,55717,1,38280,17437,34657,48697,1,
3,f3.op0,2,55793,2,38228,17565,3886,19893,1,
3,f3.op0,2,55807,1,7918,47889,13911,4637,1,
3,f3.op0,2,55813,1,44990,10823,32812,48146,1,
3,f3.op0,2,55823,2,36048,19775,11946,3982,1,
3,f3.op0,2,55829,2,21466,34363,7551,2517,1,
3,f3.op0,2,55889,2,6858,49031,27279,9093,1,
3,f3.op0,2,55901,2,30954,24947,41394,13798,1,
3,f3.op0,2,55921,1,13710,42211,54912,18304,1,
3,f3.op0,2,55921,1,21418,34503,2129,19350,1,
3,f3.op0,2,55927,1,21330,34597,25398,8466,1,
3,f3.op0,2,55927,1,23740,32187,27825,9275,1,
3,f3.op0,2,55927,1,25268,30659,11385,3795,1,
3,f3.op0,2,55927,1,53758,2169,38571,12857,1,
3,f3.op0,2,55933,1,15478,40455,34787,30240,1,
3,f3.op0,2,55987,1,51648,4339,32534,29507,1,
3,f3.op0,2,56053,1,7772,48281,22409,26154,1,
3,f3.op0,2,56149,1,2930,53219,25269,8423,1,
3,f3.op0,2,56237,2,3584,52653,54130,36789,1,
3,f3.op0,2,56237,2,31670,24567,50347,35528,1,
3,f3.op0,2,56237,2,32720,23517,54559,36932,1,
3,f3.op0,2,56249,2,5444,50805,34064,48854,1,
3,f3.op0,2,56263,1,398,55865,49059,16353,1,
3,f3.op0,2,56263,1,17052,39211,12008,22757,1,
3,f3.op0,2,56377,1,42336,14041,32582,29653,1,
3,f3.op0,2,56401,1,5500,50901,15475,42759,1,
3,f3.op0,2,56401,1,44732,11669,49794,16598,1,
3,f3.op0,2,56401,1,52466,3935,40297,51033,1,
3,f3.op0,2,56431,1,16510,39921,31723,48195,1,
3,f3.op0,2,56431,1,44132,12299,48024,16008,1,
3,f3.op0,2,56437,1,12760,43677,46223,34220,1,
3,f3.op0,2,56479,1,6582,49897,46315,53091,1,
3,f3.op0,2,56489,2,45228,11261,9427,21972,1,
3,f3.op0,2,56503,1,1950,54553,34151,30218,1,
3,f3.op0,2,56503,1,2706,53797,27088,46698,1,
3,f3.op0,2,56509,1,29126,27383,54732,18244,1,
3,f3.op0,2,56569,1,4938,51631,21014,25861,1,
3,f3.op0,2,56569,1,37120,19449,38918,31829,1,
3,f3.op0,2,56599,1,22448,34151,43575,14525,1,
3,f3.op0,2,56611,1,44860,11751,49894,54372,1,
3,f3.op0,2,56671,1,40080,16591,54720,18240,1,
3,f3.op0,2,56701,1,47538,9163,30327,10109,1,
3,f3.op0,2,56731,1,32446,24285,54846,18282,1,
3,f3.op0,2,56767,1,5962,50805,32301,10767,1,
3,f3.op0,2,56767,1,31296,25471,15349,42961,1,
3,f3.op0,2,56767,1,36024,20743,21973,45169,1,
3,f3.op0,2,56783,2,55358,1425,2953,19912,1,
3,f3.op0,2,56809,1,9820,46989,35169,11723,1,
3,f3.op0,2,56809,1,56354,455,26809,46809,1,
3,f3.op0,2,56873,2,53038,3835,23141,45629,1,
3,f3.op0,2,56891,2,18448,38443,3625,20172,1,
3,f3.op0,2,56891,2,31168,25723,48443,54075,1,
3,f3.op0,2,56891,2,46656,10235,30349,29080,1,
3,f3.op0,2,56893,1,8916,47977,52771,55519,1,
3,f3.op0,2,56897,2,21950,34947,35133,11711,1,
3,f3.op0,2,56941,1,16408,40533,16401,5467,1,
3,f3.op0,2,56983,1,2080,54903,53232,17744,1,
3,f3.op0,2,56989,1,21764,35225,40144,51374,1,
3,f3.op0,2,57037,1,20908,36129,34144,49406,1,
3,f3.op0,2,57041,2,48756,8285,51472,36171,1,
3,f3.op0,2,57077,2,258,56819,26463,8821,1,
3,f3.op0,2,57077,2,35640,21437,48654,16218,1,
3,f3.op0,2,57119,2,12258,44861,16940,43726,1,
3,f3.op0,2,57119,2,23276,33843,55588,37569,1,
3,f3.op0,2,57119,2,56048,1071,45711,15237,1,
3,f3.op0,2,57143,2,28034,29109,34790,49692,1,
3,f3.op0,2,57149,2,17640,39509,5953,21034,1,
3,f3.op0,2,57191,2,3820,53371,40486,32559,1,
3,f3.op0,2,57193,1,14868,42325,19528,44638,1,
3,f3.op0,2,57241,1,56794,447,9803,22348,1,
3,f3.op0,2,57271,1,10614,46657,50000,35757,1,
3,f3.op0,2,57283,1,39802,17481,36473,31252,1,
3,f3.op0,2,57301,1,53394,3907,13097,23466,1,
3,f3.op0,2,57329,2,9040,48289,35559,11853,1,
3,f3.op0,2,57367,1,33914,23453,36873,12291,1,
3,f3.op0,2,57373,1,10762,46611,1254,418,1,
3,f3.op0,2,57413,2,8962,48451,11769,3923,1,
3,f3.op0,2,57457,1,36564,20893,41449,52121,1,
3,f3.op0,2,57493,1,23272,34221,20751,6917,1,
3,f3.op0,2,57503,2,39984,17519,52373,55793,1,
3,f3.op0,2,57529,1,12826,44703,49829,35786,1,
3,f3.op0,2,57587,2,34340,23247,4765,20784,1,
3,f3.op0,2,57641,2,930,56711,27143,47475,1,
3,f3.op0,2,57641,2,45968,11673,18681,6227,1,
3,f3.op0,2,57649,1,55880,1769,36639,12213,1,
3,f3.op0,2,57653,2,2466,55187,9141,3047,1,
3,f3.op0,2,57709,1,31074,26635,26953,47457,1,
3,f3.op0,2,57713,2,38436,19277,13461,4487,1,
3,f3.op0,2,57731,2,49022,8709,42191,52551,1,
3,f3.op0,2,57751,1,29080,28671,40609,52037,1,
3,f3.op0,2,57751,1,41582,16169,18778,44760,1,
3,f3.op0,2,57773,2,31576,26197,40957,32910,1,
3,f3.op0,2,57781,1,49050,8731,22785,7595,1,
3,f3.op0,2,57791,2,5818,51973,15846,5282,1,
3,f3.op0,2,57791,2,54650,3141,40351,32714,1,
3,f3.op0,2,57809,2,54110,3699,22632,7544,1,
3,f3.op0,2,57829,1,41470,16359,1452,484,1,
3,f3.op0,2,57853,1,12506,45347,28513,48073,1,
3,f3.op0,2,57899,2,6734,51165,48205,35368,1,
3,f3.op0,2,57901,1,16278,41623,16968,5656,1,
3,f3.op0,2,57917,2,30584,27333,24768,8256,1,
3,f3.op0,2,57923,2,12990,44933,46670,54172,1,
3,f3.op0,2,57947,2,33028,24919,43638,14546,1,
3,f3.op0,2,57991,1,14964,43027,57129,19043,1,
3,f3.op0,2,57991,1,50336,7655,11597,23196,1,
3,f3.op0,2,58027,1,29090,28937,48253,54769,1,
3,f3.op0,2,58031,2,48868,9163,45504,15168,1,
3,f3.op0,2,58061,2,32582,25479,11048,42390,1,
3,f3.op0,2,58111,1,41372,16739,14322,4774,1,
3,f3.op0,2,58147,1,16016,42131,36636,12212,1,
3,f3.op0,2,58153,1,2240,55913,11202,3734,1,
3,f3.op0,2,58153,1,28738,29415,31575,10525,1,
3,f3.op0,2,58171,1,7786,50385,30133,48825,1,
3,f3.op0,2,58171,1,14628,43543,14968,43770,1,
3,f3.op0,2,58189,1,39926,18263,29837,29342,1,
3,f3.op0,2,58193,2,49072,9121,28052,48146,1,
3,f3.op0,2,58199,2,11162,47037,19824,6608,1,
3,f3.op0,2,58211,2,23636,34575,42615,14205,1,
3,f3.op0,2,58217,2,34808,23409,43003,33740,1,
3,f3.op0,2,58231,1,24128,34103,8461,41641,1,
3,f3.op0,2,58237,1,25654,32583,7450,41308,1,
3,f3.op0,2,58309,1,42492,15817,44310,14770,1,
3,f3.op0,2,58313,2,13552,44761,36092,50906,1,
3,f3.op0,2,58363,1,3984,54379,46013,34792,1,
3,f3.op0,2,58363,1,34730,23633,57148,57958,1,
3,f3.op0,2,58367,2,2342,56025,19417,25928,1,
3,f3.op0,2,58391,2,17186,41205,38833,32408,1,
3,f3.op0,2,58393,1,49768,8625,1958,20117,1,
3,f3.op0,2,58403,2,43758,14645,54619,37674,1,
3,f3.op0,2,58411,1,23348,35063,11300,23237,1,
3,f3.op0,2,58417,1,39498,18919,22185,7395,1,
3,f3.op0,2,58417,1,51544,6873,37701,12567,1,
3,f3.op0,2,58439,2,26774,31665,41114,52664,1,
3,f3.op0,2,58441,1,38326,20115,30197,29546,1,
3,f3.op0,2,58511,2,7274,51237,35174,50732,1,
3,f3.op0,2,58549,1,49926,8623,14665,43921,1,
3,f3.op0,2,58613,2,26686,31927,15327,5109,1,
3,f3.op0,2,58613,2,53738,4875,6371,41199,1,
3,f3.op0,2,58661,2,3568,55093,13689,4563,1,
3,f3.op0,2,58687,1,57222,1465,31394,30027,1,
3,f3.op0,2,58711,1,38428,20283,54062,37591,1,
3,f3.op0,2,58727,2,53748,4979,44877,14959,1,
3,f3.op0,2,58733,2,47924,10809,28103,48523,1,
3,f3.op0,2,58763,2,4048,54715,39853,32872,1,
3,f3.op0,2,58889,2,10968,47921,3832,20907,1,
3,f3.op0,2,58907,2,5528,53379,3927,1309,1,
3,f3.op0,2,58909,1,3780,55129,55383,18461,1,
3,f3.op0,2,58963,1,1912,57051,38257,52061,1,
3,f3.op0,2,58979,2,58326,653,1169,39709,1,
3,f3.op0,2,58997,2,24324,34673,31985,49993,1,
3,f3.op0,2,59011,1,48728,10283,35485,51169,1,
3,f3.op0,2,59029,1,15444,43585,55747,57935,1,
3,f3.op0,2,59053,1,47564,11489,35824,51310,1,
3,f3.op0,2,59069,2,15214,43855,1927,20332,1,
3,f3.op0,2,59083,1,14148,44935,8220,2740,1,
3,f3.op0,2,59107,1,10010,49097,2478,826,1,
3,f3.op0,2,59107,1,44792,14315,4285,40833,1,
3,f3.op0,2,59119,1,7072,52047,31861,50033,1,
3,f3.op0,2,59221,1,20496,38725,43815,14605,1,
3,f3.op0,2,59281,1,19530,39751,20163,6721,1,
3,f3.op0,2,59341,1,11048,48293,52003,56895,1,
3,f3.op0,2,59341,1,14392,44949,23132,27491,1,
3,f3.op0,2,59417,2,17010,42407,28638,9546,1,
3,f3.op0,2,59441,2,53294,6147,7191,2397,1,
3,f3.op0,2,59447,2,40822,18625,31897,30448,1,
3,f3.op0,2,59471,2,27626,31845,57590,58844,1,
3,f3.op0,2,59509,1,19238,40271,13314,4438,1,
3,f3.op0,2,59557,1,52178,7379,50219,36592,1,
3,f3.op0,2,59581,1,59502,79,11963,23848,1,
3,f3.op0,2,59611,1,34636,24975,28357,49193,1,
3,f3.op0,2,59611,1,48348,11263,52666,57296,1,
3,f3.op0,2,59627,2,8268,51359,45741,15247,1,
3,f3.op0,2,59651,2,17870,41781,50048,56450,1,
3,f3.op0,2,59659,1,33124,26535,18585,6195,1,
3,f3.op0,2,59663,2,44682,14981,28935,9645,1,
3,f3.op0,2,59663,2,53470,6193,26068,28577,1,
3,f3.op0,2,59669,2,24444,35225,43358,54232,1,
3,f3.op0,2,59669,2,38278,21391,23398,27689,1,
3,f3.op0,2,59671,1,38536,21135,11833,43725,1,
3,f3.op0,2,59723,2,58044,1679,42168,14056,1,
3,f3.op0,2,59771,2,44182,15589,53220,17740,1,
3,f3.op0,2,59951,2,15012,44939,32557,30836,1,
3,f3.op0,2,59951,2,47204,12747,17626,25859,1,
3,f3.op0,2,59981,2,21342,38639,10137,3379,1,
3,f3.op0,2,60083,2,52668,7415,29513,49893,1,
3,f3.op0,2,60101,2,3264,56837,27765,9255,1,
3,f3.op0,2,60103,1,6924,53179,49326,16442,1,y
3,f3.op0,2,60167,2,34834,25333,55375,38514,1,
3,f3.op0,2,60257,2,1420,58837,24866,48460,1,
3,f3.op0,2,60257,2,32208,28049,10040,43518,1,
3,f3.op0,2,60259,1,30752,29507,48297,16099,1,
3,f3.op0,2,60271,1,39092,21179,57167,39146,1,
3,f3.op0,2,60289,1,20582,39707,47101,55893,1,
3,f3.op0,2,60317,2,9296,51021,40227,13409,1,
3,f3.op0,2,60331,1,41152,19179,18007,46223,1,
3,f3.op0,2,60337,1,10810,49527,45196,55290,1,
3,f3.op0,2,60343,1,52252,8091,35997,11999,1,
3,f3.op0,2,60373,1,40280,20093,46813,55853,1,
3,f3.op0,2,60427,1,54288,6139,14407,45087,1,
3,f3.op0,2,60443,2,58556,1887,9149,43345,1,
3,f3.op0,2,60449,2,15828,44621,6318,2106,1,
3,f3.op0,2,60493,1,57242,3251,18372,6124,1,
3,f3.op0,2,60497,2,17066,43431,1786,20761,1,
3,f3.op0,2,60497,2,49728,10769,56534,59176,1,
3,f3.op0,2,60601,1,45400,15201,30543,10181,1,
3,f3.op0,2,60607,1,14694,45913,15867,5289,1,
3,f3.op0,2,60617,2,13728,46889,59015,60083,1,
3,f3.op0,2,60617,2,27564,33053,28239,9413,1,
3,f3.op0,2,60637,1,19626,41011,49934,36857,1,
3,f3.op0,2,60647,2,16388,44259,19532,46942,1,
3,f3.op0,2,60719,2,8874,51845,2404,21041,1,
3,f3.op0,2,60719,2,43692,17027,41367,13789,1,
3,f3.op0,2,60757,1,26432,34325,3515,21424,1,
3,f3.op0,2,60779,2,42750,18029,22803,7601,1,
3,f3.op0,2,60811,1,33480,27331,35679,11893,1,
3,f3.op0,2,60811,1,43346,17465,6514,42712,1,
3,f3.op0,2,60859,1,38122,22737,41118,13706,1,
3,f3.op0,2,60869,2,18964,41905,43086,14362,1,
3,f3.op0,2,60869,2,45648,15221,28398,9466,1,
3,f3.op0,2,60899,2,16338,44561,24703,28534,1,
3,f3.op0,2,60899,2,55552,5347,53372,58390,1,
3,f3.op0,2,60901,1,7634,53267,55918,59240,1,
3,f3.op0,2,60913,1,19500,41413,51334,57720,1,y
3,f3.op0,2,60953,2,24866,36087,51583,37512,1,
3,f3.op0,2,61001,2,14672,46329,8392,23131,1,
3,f3.op0,2,61007,2,17462,43545,55119,18373,1,
3,f3.op0,2,61043,2,31510,29533,18932,47006,1,
3,f3.op0,2,61043,2,36566,24477,24366,8122,1,
3,f3.op0,2,61043,2,60222,821,52053,17351,1,
3,f3.op0,2,61091,2,3700,57391,1841,41341,1,
3,f3.op0,2,61099,1,29270,31829,39505,53901,1,
3,f3.op0,2,61121,2,45146,15975,43972,35031,1,
3,f3.op0,2,61129,1,4890,56239,43661,34930,1,
3,f3.op0,2,61169,2,15050,46119,13944,4648,1,
3,f3.op0,2,61231,1,38284,22947,26198,29143,1,
3,f3.op0,2,61261,1,6024,55237,60820,61114,1,
3,f3.op0,2,61261,1,40348,20913,28180,50234,1,
3,f3.op0,2,61283,2,22462,38821,40243,33842,1,
3,f3.op0,2,61297,1,12576,48721,38870,33389,1,
3,f3.op0,2,61339,1,3140,58199,3112,41930,1,
3,f3.op0,2,61363,1,59604,1759,44920,55882,1,
3,f3.op0,2,61403,2,55416,5987,49520,57442,1,
3,f3.op0,2,61409,2,23788,37621,18598,26669,1,
3,f3.op0,2,61409,2,52242,9167,47214,15738,1,
3,f3.op0,2,61463,2,29406,32057,32868,10956,1,
3,f3.op0,2,61483,1,29624,31859,49007,36830,1,
3,f3.op0,2,61483,1,47644,13839,26352,8784,1,
3,f3.op0,2,61507,1,9736,51771,20989,48001,1,
3,f3.op0,2,61507,1,25020,36487,55814,39107,1,
3,f3.op0,2,61511,2,23748,37763,49555,37022,1,
3,f3.op0,2,61547,2,5996,55551,12389,45161,1,
3,f3.op0,2,61547,2,38742,22805,29928,9976,1,
3,f3.op0,2,61553,2,38818,22735,28268,50458,1,
3,f3.op0,2,61561,1,31010,30551,38917,54013,1,
3,f3.op0,2,61561,1,56874,4687,50594,37385,1,
3,f3.op0,2,61583,2,56,61527,3853,21812,1,
3,f3.op0,2,61603,1,43444,18159,17252,26285,1,
3,f3.op0,2,61603,1,48024,13579,19898,27167,1,
3,f3.op0,2,61631,2,13646,47985,53733,17911,1,
3,f3.op0,2,61631,2,59778,1853,28524,9508,1,
3,f3.op0,2,61637,2,29436,32201,52864,38167,1,
3,f3.op0,2,61681,1,60146,1535,48089,36590,1,
3,f3.op0,2,61687,1,22284,39403,13974,4658,1,
3,f3.op0,2,61751,2,28964,32787,29594,51032,1,
3,f3.op0,2,61751,2,40574,21177,1689,563,1,
3,f3.op0,2,61781,2,29432,32349,51728,58430,1,
3,f3.op0,2,61813,1,53132,8681,34577,32130,1,y
3,f3.op0,2,61819,1,5908,55911,35775,11925,1,
3,f3.op0,2,61819,1,40548,21271,40046,33955,1,
3,f3.op0,2,61837,1,548,61289,42141,14047,1,
3,f3.op0,2,61837,1,2934,58903,6525,2175,1,
3,f3.op0,2,61871,2,8056,53815,28221,9407,1,
3,f3.op0,2,61879,1,1966,59913,47112,15704,1,
3,f3.op0,2,61909,1,47486,14423,20613,6871,1,
3,f3.op0,2,61933,1,19612,42321,56319,18773,1,
3,f3.op0,2,61933,1,25086,36847,47920,57262,1,
3,f3.op0,2,61933,1,35850,26083,48356,36763,1,
3,f3.op0,2,61933,1,42442,19491,35194,53020,1,
3,f3.op0,2,61961,2,32828,29133,24527,49483,1,
3,f3.op0,2,61961,2,41520,20441,54044,59322,1,
3,f3.op0,2,61967,2,16586,45381,10766,44900,1,
3,f3.op0,2,61979,2,20112,41867,59637,19879,1,
3,f3.op0,2,61981,1,46220,15761,31443,10481,1,
3,f3.op0,2,61987,1,34484,27503,44303,35430,1,
3,f3.op0,2,61991,2,56742,5249,15299,46427,1,
3,f3.op0,2,62011,1,15920,46091,26073,8691,1,
3,f3.op0,2,62057,2,56974,5083,20871,6957,1,
3,f3.op0,2,62071,1,25476,36595,34700,32257,1,
3,f3.op0,2,62141,2,25930,36211,25647,8549,1,
3,f3.op0,2,62143,1,33480,28663,57732,19244,1,
3,f3.op0,2,62189,2,3834,58355,42996,14332,1,
3,f3.op0,2,62201,2,37080,25121,8652,2884,1,
3,f3.op0,2,62207,2,2222,59985,44109,14703,1,
3,f3.op0,2,62297,2,45320,16977,51124,37807,1,
3,f3.op0,2,62323,1,786,61537,8731,44459,1,
3,f3.op0,2,62323,1,31342,30981,5767,43471,1,
3,f3.op0,2,62323,1,52098,10225,23323,49323,1,
3,f3.op0,2,62347,1,26828,35519,31531,52075,1,
3,f3.op0,2,62423,2,42828,19595,6582,2194,1,
3,f3.op0,2,62459,2,58530,3929,38234,54384,1,
3,f3.op0,2,62501,2,52042,10459,48827,57943,1,
3,f3.op0,2,62507,2,53204,9303,55024,39177,1,
3,f3.op0,2,62539,1,1144,61395,59407,61495,1,
3,f3.op0,2,62563,1,14334,48229,60892,62006,1,
3,f3.op0,2,62563,1,52878,9685,60773,41112,1,
3,f3.op0,2,62581,1,26030,36551,4369,43177,1,
3,f3.op0,2,62597,2,13362,49235,19724,48306,1,
3,f3.op0,2,62597,2,41134,21463,18288,6096,1,
3,f3.op0,2,62597,2,51312,11285,21424,28007,1,
3,f3.op0,2,62603,2,1286,61317,3810,1270,1,
3,f3.op0,2,62603,2,39508,23095,7818,2606,1,
3,f3.op0,2,62627,2,38428,24199,23217,7739,1,
3,f3.op0,2,62633,2,25948,36685,42410,55892,1,
3,f3.op0,2,62653,1,21698,40955,5631,1877,1,
3,f3.op0,2,62701,1,10040,52661,43753,56385,1,
3,f3.op0,2,62723,2,656,62067,55528,39417,1,
3,f3.op0,2,62723,2,53642,9081,8350,23691,1,
3,f3.op0,2,62753,2,12388,50365,5404,22719,1,
3,f3.op0,2,62761,1,28706,34055,39037,54853,1,
3,f3.op0,2,62819,2,18400,44419,3664,22161,1,
3,f3.op0,2,62851,1,18582,44269,62557,62753,1,
3,f3.op0,2,62851,1,50574,12277,24321,8107,1,
3,f3.op0,2,62861,2,33084,29777,52343,59355,1,
3,f3.op0,2,62873,2,28162,34711,45660,15220,1,
3,f3.op0,2,62903,2,5540,57363,34552,32485,1,
3,f3.op0,2,62903,2,46810,16093,11680,24861,1,
3,f3.op0,2,62921,2,30598,32323,27621,9207,1,
3,f3.op0,2,62969,2,24184,38785,19900,27623,1,
3,f3.op0,2,63029,2,10558,52471,33341,53133,1,
3,f3.op0,2,63031,1,19946,43085,50152,58738,1,
3,f3.op0,2,63059,2,5816,57243,43158,14386,1,
3,f3.op0,2,63103,1,12556,50547,23724,7908,1,
3,f3.op0,2,63103,1,42980,20123,18043,48083,1,
3,f3.op0,2,63131,2,2976,60155,5018,43760,1,
3,f3.op0,2,63131,2,24156,38975,53816,60026,1,
3,f3.op0,2,63197,2,8852,54345,43617,14539,1,
3,f3.op0,2,63197,2,13508,49689,5774,44056,1,
3,f3.op0,2,63199,1,19888,43311,41733,13911,1,
3,f3.op0,2,63241,1,8414,54827,1294,42592,1,
3,f3.op0,2,63247,1,368,62879,44726,35991,1,
3,f3.op0,2,63277,1,20436,42841,9758,24345,1,
3,f3.op0,2,63281,2,7146,56135,62946,20982,1,
3,f3.op0,2,63311,2,7988,55323,14512,25941,1,
3,f3.op0,2,63311,2,43004,20307,32121,10707,1,
3,f3.op0,2,63311,2,48462,14849,20247,6749,1,
3,f3.op0,2,63337,1,60166,3171,47610,15870,1,
3,f3.op0,2,63353,2,12196,51157,48404,58370,1,
3,f3.op0,2,63353,2,24516,38837,33387,11129,1,
3,f3.op0,2,63367,1,21146,42221,34794,11598,1,
3,f3.op0,2,63377,2,11660,51717,37013,54589,1,
3,f3.op0,2,63377,2,57922,5455,28812,9604,1,
3,f3.op0,2,63389,2,32772,30617,54044,60274,1,
3,f3.op0,2,63397,1,7716,55681,11394,3798,1,
3,f3.op0,2,63397,1,43672,19725,19386,6462,1,
3,f3.op0,2,63409,1,38376,25033,28494,9498,1,
3,f3.op0,2,63467,2,46094,17373,11044,24837,1,
3,f3.op0,2,63487,1,22174,41313,48139,58371,1,
3,f3.op0,2,63493,1,11896,51597,21908,28467,1,
3,f3.op0,2,63521,2,476,63045,46271,57771,1,
3,f3.op0,2,63533,2,35778,27755,53966,60344,1,
3,f3.op0,2,63541,1,56922,6619,60820,62634,1,
3,f3.op0,2,63577,1,40828,22749,28107,9369,1,
3,f3.op0,2,63587,2,31638,31949,47669,58281,1,
3,f3.op0,2,63601,1,33762,29839,55339,60847,1,
3,f3.op0,2,63629,2,6100,57529,47423,58227,1,
3,f3.op0,2,63649,1,42586,21063,62842,63380,1,
3,f3.op0,2,63667,1,8370,55297,58037,40568,1,
3,f3.op0,2,63667,1,57422,6245,230,21299,1,
3,f3.op0,2,63671,2,26910,36761,47798,58380,1,
3,f3.op0,2,63671,2,36300,27371,56434,40035,1,
3,f3.op0,2,63691,1,48782,14909,14142,4714,1,
3,f3.op0,2,63697,1,146,63551,29230,52208,1,
3,f3.op0,2,63697,1,1948,61749,61,42485,1,
3,f3.op0,2,63709,1,34820,28889,8623,45347,1,
3,f3.op0,2,63719,2,49950,13769,7226,44888,1,
3,f3.op0,2,63727,1,3126,60601,55781,39836,1,
3,f3.op0,2,63761,2,17480,46281,49994,59172,1,
3,f3.op0,2,63773,2,41706,22067,55414,39729,1,
3,f3.op0,2,63803,2,41028,22775,37589,55065,1,
3,f3.op0,2,63841,1,26016,37825,42054,14018,1,
3,f3.op0,2,63901,1,51478,12423,38696,34199,1,
3,f3.op0,2,63907,1,32908,30999,19709,27872,1,
3,f3.op0,2,63913,1,59242,4671,63696,21232,1,
3,f3.op0,2,63949,1,55140,8809,61171,63023,1,
3,f3.op0,2,63977,2,19366,44611,39222,13074,1,
3,f3.op0,2,63977,2,24064,39913,38115,12705,1,
3,f3.op0,2,63997,1,41698,22299,60001,62665,1,
3,f3.op0,2,64013,2,49158,14855,38209,34074,1,
3,f3.op0,2,64019,2,17366,46653,40536,13512,1,
3,f3.op0,2,64091,2,15866,48225,44845,36312,1,
3,f3.op0,2,64151,2,35350,28801,53513,60605,1,
3,f3.op0,2,64157,2,53876,10281,14585,47633,1,
3,f3.op0,2,64189,1,47294,16895,62718,20906,1,
3,f3.op0,2,64189,1,59998,4191,63698,42629,1,
3,f3.op0,2,64237,1,3930,60307,27922,52132,1,
3,f3.op0,2,64319,2,24942,39377,12241,25520,1,
3,f3.op0,2,64373,2,44048,20325,15935,48227,1,
3,f3.op0,2,64381,1,15646,48735,1821,607,1,
3,f3.op0,2,64403,2,58016,6387,27707,52171,1,
3,f3.op0,2,64451,2,14420,50031,25768,30073,1,
3,f3.op0,2,64499,2,61402,3097,39941,56313,1,
3,f3.op0,2,64513,1,63500,1013,55064,39859,1,
3,f3.op0,2,64553,2,32684,31869,3080,44062,1,
3,f3.op0,2,64591,1,58996,5595,30600,10200,1,
3,f3.op0,2,64613,2,27382,37231,29327,52851,1,
3,f3.op0,2,64663,1,5074,59589,62817,20939,1,
3,f3.op0,2,64663,1,23738,40925,16451,27038,1,
3,f3.op0,2,64663,1,44302,20361,47037,15679,1,
3,f3.op0,2,64693,1,62500,2193,38904,12968,1,
3,f3.op0,2,64717,1,31942,32775,60612,20204,1,
3,f3.op0,2,64747,1,45210,19537,38749,56081,1,
3,f3.op0,2,64781,2,27654,37127,47742,15914,1,
3,f3.op0,2,64793,2,25660,39133,39166,34653,1,
3,f3.op0,2,64793,2,45012,19781,48717,16239,1,
3,f3.op0,2,64811,2,33314,31497,40200,13400,1,
3,f3.op0,2,64811,2,60514,4297,41575,35462,1,
3,f3.op0,2,64849,1,48994,15855,51825,17275,1,
3,f3.op0,2,64853,2,584,64269,12455,47387,1,
3,f3.op0,2,64853,2,49742,15111,49,21634,1,
3,f3.op0,2,64891,1,32312,32579,39791,34894,1,
3,f3.op0,2,64919,2,15302,49617,58567,41162,1,
3,f3.op0,2,64919,2,24558,40361,38197,34372,1,
3,f3.op0,2,64921,1,23586,41335,37531,55791,1,
3,f3.op0,2,64937,2,12302,52635,33117,11039,1,
3,f3.op0,2,64937,2,21106,43831,38288,56054,1,
3,f3.op0,2,65003,2,14798,50205,64104,21368,1,
3,f3.op0,2,65071,1,11600,53471,13158,4386,1,
3,f3.op0,2,65071,1,39920,25151,3557,22876,1,
3,f3.op0,2,65111,2,39466,25645,19419,6473,1,
3,f3.op0,2,65167,1,57614,7553,44421,14807,1,
3,f3.op0,2,65171,2,61732,3439,30132,10044,1,
3,f3.op0,2,65173,1,22584,42589,9360,3120,1,
3,f3.op0,2,65183,2,63298,1885,13158,4386,1,
3,f3.op0,2,65203,1,35966,29237,11209,47205,1,
3,f3.op0,2,65269,1,5484,59785,53125,61221,1,
3,f3.op0,2,65309,2,20822,44487,21187,28832,1,
3,f3.op0,2,65323,1,53682,11641,750,250,1,
3,f3.op0,2,65327,2,9080,56247,17198,49284,1,
3,f3.op0,2,65371,1,27902,37469,31858,54200,1,
3,f3.op0,2,65393,2,12366,53027,40572,13524,1,
3,f3.op0,2,65413,1,55810,9603,51409,60745,1,
3,f3.op0,2,65437,1,20206,45231,28876,53250,1,
3,f3.op0,2,65449,1,4704,60745,33655,54851,1,
3,f3.op0,2,65497,1,28434,37063,56801,40766,1,
3,f3.op0,2,65519,2,27662,37857,34395,11465,1,
3,f3.op0,2,65521,1,26316,39205,62346,20782,1,
3,f3.op0,2,65581,1,5554,60027,26005,52389,1,
3,f3.op0,2,65609,2,57790,7819,9482,46900,1,
3,f3.op0,2,65647,1,11886,53761,25626,8542,1,
3,f3.op0,2,65713,1,35192,30521,52863,17621,1,
3,f3.op0,2,65719,1,56848,8871,38678,34799,1,
3,f3.op0,2,65729,2,3932,61797,32653,32794,1,
3,f3.op0,2,65761,1,61648,4113,48034,59852,1,
3,f3.op0,2,65789,2,31596,34193,10151,47243,1,
3,f3.op0,2,65839,1,18400,47439,46558,59412,1,
3,f3.op0,2,65899,1,39658,26241,3799,45199,1,
3,f3.op0,2,65921,2,21200,44721,693,231,1,
3,f3.op0,2,65951,2,8634,57317,8353,24768,1,
3,f3.op0,2,65957,2,44626,21331,35966,55960,1,
3,f3.op0,2,65957,2,45708,20249,8777,46897,1,
3,f3.op0,2,65981,2,30104,35877,5031,1677,1,
3,f3.op0,2,66041,2,40796,25245,49603,38548,1,
3,f3.op0,2,66047,2,12960,53087,25538,52544,1,
3,f3.op0,2,66047,2,21132,44915,56831,62975,1,
3,f3.op0,2,66047,2,42258,23789,61285,42444,1,
3,f3.op0,2,66173,2,12368,53805,2507,44951,1,
3,f3.op0,2,66179,2,55700,10479,21623,51327,1,
3,f3.op0,2,66239,2,49580,16659,43484,58654,1,
3,f3.op0,2,66301,1,35838,30463,51001,61201,1,
3,f3.op0,2,66301,1,38100,28201,32885,33062,1,
3,f3.op0,2,66337,1,53548,12789,11889,3963,1,
3,f3.op0,2,66347,2,37588,28759,24281,52325,1,
3,f3.op0,2,66347,2,62866,3481,8259,2753,1,
3,f3.op0,2,66361,1,23684,42677,8653,47125,1,
3,f3.op0,2,66361,1,40010,26351,1076,22479,1,
3,f3.op0,2,66373,1,6512,59861,21689,29354,1,
3,f3.op0,2,66413,2,57466,8947,62934,20978,1,
3,f3.op0,2,66457,1,59004,7453,53625,17875,1,
3,f3.op0,2,66499,1,8120,58379,33988,55662,1,
3,f3.op0,2,66523,1,32510,34013,9647,25390,1,
3,f3.op0,2,66529,1,10906,55623,47926,60328,1,
3,f3.op0,2,66541,1,55776,10765,56728,63270,1,y
3,f3.op0,2,66617,2,1982,64635,44045,59093,1,
3,f3.op0,2,66697,1,780,65917,4105,45833,1,
3,f3.op0,2,66697,1,45048,21649,1912,45102,1,
3,f3.op0,2,66713,2,56134,10579,29461,32058,1,
3,f3.op0,2,66733,1,46308,20425,58953,19651,1,
3,f3.op0,2,66739,1,45242,21497,13959,4653,1,
3,f3.op0,2,66749,2,8380,58369,55934,63144,1,
3,f3.op0,2,66751,1,26622,40129,43002,14334,1,
3,f3.op0,2,66797,2,40470,26327,23803,30200,1,
3,f3.op0,2,66889,1,50108,16781,61363,65047,1,
3,f3.op0,2,66889,1,63226,3663,16896,5632,1,
3,f3.op0,2,66959,2,13402,53557,66370,44443,1,
3,f3.op0,2,66977,2,56474,10503,33319,33432,1,
3,f3.op0,2,67003,1,7414,59589,54672,18224,1,
3,f3.op0,2,67021,1,1576,65445,14753,27258,1,
3,f3.op0,2,67021,1,56070,10951,50480,39167,1,
3,f3.op0,2,67021,1,61526,5495,65350,66464,1,
3,f3.op0,2,67061,2,17886,49175,40182,13394,1,
3,f3.op0,2,67141,1,61420,5721,16432,50238,1,
3,f3.op0,2,67153,1,39868,27285,43441,59249,1,
3,f3.op0,2,67181,2,49720,17461,42197,58853,1,
3,f3.op0,2,67219,1,13430,53789,14993,27404,1,
3,f3.op0,2,67271,2,61808,5463,37226,57256,1,
3,f3.op0,2,67339,1,6586,60753,15998,27779,1,
3,f3.op0,2,67369,1,40472,26897,60394,65044,1,
3,f3.op0,2,67399,1,25702,41697,14297,27232,1,
3,f3.op0,2,67399,1,43088,24311,46292,37897,1,
3,f3.op0,2,67409,2,65654,1755,30680,55166,1,
3,f3.op0,2,67427,2,24774,42653,50907,16969,1,
3,f3.op0,2,67429,1,33080,34349,25098,8366,1,
3,f3.op0,2,67429,1,42296,25133,61917,20639,1,
3,f3.op0,2,67489,1,14426,53063,31442,32977,1,
3,f3.op0,2,67511,2,2740,64771,10800,3600,1,
3,f3.op0,2,67523,2,64142,3381,14879,49975,1,
3,f3.op0,2,67537,1,11224,56313,31281,10427,1,
3,f3.op0,2,67547,2,19058,48489,58239,19413,1,
3,f3.op0,2,67589,2,18070,49519,49209,16403,1,
3,f3.op0,2,67607,2,30630,36977,32108,55774,1,
3,f3.op0,2,67607,2,59116,8491,34626,11542,1,
3,f3.op0,2,67619,2,46520,21099,25279,30966,1,
3,f3.op0,2,67651,1,57314,10337,27369,9123,1,
3,f3.op0,2,67709,2,20034,47675,2939,46119,1,
3,f3.op0,2,67733,2,28948,38785,57637,41790,1,
3,f3.op0,2,67751,2,4520,63231,7275,2425,1,
3,f3.op0,2,67807,1,54480,13327,15451,50355,1,
3,f3.op0,2,67829,2,35274,32555,16844,50834,1,
3,f3.op0,2,67843,1,41336,26507,42895,59527,1,
3,f3.op0,2,67883,2,9228,58655,628,22837,1,
3,f3.op0,2,67927,1,15926,52001,4144,46666,1,
3,f3.op0,2,67931,2,19132,48799,44314,37415,1,
3,f3.op0,2,67939,1,53432,14507,16686,5562,1,
3,f3.op0,2,67943,2,40678,27265,46315,38086,1,
3,f3.op0,2,67979,2,41216,26763,18363,6121,1,
3,f3.op0,2,68053,1,30728,37325,28655,32236,1,
3,f3.op0,2,68059,1,33560,34499,40686,13562,1,
3,f3.op0,2,68087,2,6240,61847,38271,12757,1,
3,f3.op0,2,68087,2,28466,39621,3741,1247,1,
3,f3.op0,2,68113,1,34974,33139,52692,17564,1,
3,f3.op0,2,68161,1,6208,61953,53132,40431,1,
3,f3.op0,2,68209,1,42110,26099,17892,5964,1,
3,f3.op0,2,68213,2,2998,65215,47130,15710,1,
3,f3.op0,2,68213,2,51574,16639,26451,8817,1,
3,f3.op0,2,68279,2,44494,23785,35694,11898,1,
3,f3.op0,2,68279,2,44698,23581,6441,2147,1,
3,f3.op0,2,68279,2,63366,4913,48269,61609,1,
3,f3.op0,2,68281,1,47080,21201,13154,27145,1,
3,f3.op0,2,68311,1,56210,12101,1676,23329,1,
3,f3.op0,2,68329,1,45674,22655,25957,54205,1,
3,f3.op0,2,68437,1,6974,61463,2277,759,1,
3,f3.op0,2,68437,1,43350,25087,45292,60722,1,
3,f3.op0,2,68443,1,33420,35023,54212,40885,1,
3,f3.op0,2,68477,2,49866,18611,24387,8129,1,
3,f3.op0,2,68501,2,2790,65711,55687,41396,1,
3,f3.op0,2,68521,1,12786,55735,44153,37558,1,
3,f3.op0,2,68531,2,62230,6301,55844,64302,1,
3,f3.op0,2,68597,2,63042,5555,8415,2805,1,
3,f3.op0,2,68611,1,8276,60335,52868,40493,1,
3,f3.op0,2,68659,1,12640,56019,19778,29479,1,
3,f3.op0,2,68669,2,43734,24935,22158,7386,1,
3,f3.op0,2,68687,2,57356,11331,20762,52712,1,
3,f3.op0,2,68699,2,2728,65971,50129,62509,1,
3,f3.op0,2,68711,2,2400,66311,38701,35804,1,
3,f3.op0,2,68711,2,46736,21975,10448,49290,1,
3,f3.op0,2,68743,1,17062,51681,51532,63006,1,
3,f3.op0,2,68819,2,59216,9603,12471,4157,1,
3,f3.op0,2,68891,2,1586,67305,11499,3833,1,
3,f3.op0,2,68891,2,54034,14857,5567,47783,1,
3,f3.op0,2,68993,2,17576,51417,20222,52736,1,
3,f3.op0,2,69029,2,68674,355,5334,1778,1,
3,f3.op0,2,69031,1,61572,7459,502,46188,1,
3,f3.op0,2,69149,2,17306,51843,59247,19749,1,
3,f3.op0,2,69197,2,33566,35631,40386,13462,1,
3,f3.op0,2,69257,2,5928,63329,37716,12572,1,
3,f3.op0,2,69257,2,33772,35485,29564,56026,1,
3,f3.op0,2,69317,2,28058,41259,17134,28817,1,
3,f3.op0,2,69317,2,63442,5875,49143,16381,1,
3,f3.op0,2,69371,2,66936,2435,37531,35634,1,
3,f3.op0,2,69383,2,19206,50177,67873,45752,1,
3,f3.op0,2,69383,2,34720,34663,44222,60996,1,
3,f3.op0,2,69389,2,42988,26401,51567,17189,1,
3,f3.op0,2,69389,2,56062,13327,4755,1585,1,
3,f3.op0,2,69403,1,15884,53519,29986,56264,1,
3,f3.op0,2,69427,1,40932,28495,29803,56219,1,
3,f3.op0,2,69431,2,20018,49413,57033,19011,1,
3,f3.op0,2,69439,1,43958,25481,11019,3673,1,
3,f3.op0,2,69439,1,45496,23943,56564,42001,1,
3,f3.op0,2,69473,2,6796,62677,48679,39384,1,
3,f3.op0,2,69481,1,22730,46751,20597,30026,1,
3,f3.op0,2,69491,2,8780,60711,35460,11820,1,
3,f3.op0,2,69493,1,63466,6027,47683,62223,1,
3,f3.op0,2,69557,2,7038,62519,20392,29983,1,
3,f3.op0,2,69557,2,34108,35449,69290,69468,1,
3,f3.op0,2,69623,2,18420,51203,13737,4579,1,
3,f3.op0,2,69623,2,58038,11585,17522,52256,1,
3,f3.op0,2,69653,2,26148,43505,39414,13138,1,
3,f3.op0,2,69653,2,38924,30729,53605,41086,1,
3,f3.op0,2,69677,2,3200,66477,65079,21693,1,
3,f3.op0,2,69697,1,5502,64195,33195,11065,1,
3,f3.op0,2,69779,2,22646,47133,8803,26194,1,
3,f3.op0,2,69821,2,8680,61141,62484,20828,1,
3,f3.op0,2,69829,1,21342,48487,58411,66023,1,
3,f3.op0,2,69877,1,39220,30657,44039,37972,1,
3,f3.op0,2,69877,1,46858,23019,65717,45198,1,
3,f3.op0,2,69899,2,6296,63603,6243,2081,1,
3,f3.op0,2,69899,2,66520,3379,43364,61054,1,
3,f3.op0,2,69929,2,52150,17779,66793,45574,1,
3,f3.op0,2,69941,2,6130,63811,8291,49391,1,
3,f3.op0,2,70003,1,19994,50009,23218,54408,1,
3,f3.op0,2,70117,1,43698,26419,8017,49417,1,
3,f3.op0,2,70141,1,32172,37969,13032,4344,1,
3,f3.op0,2,70163,2,18690,51473,5096,48474,1,
3,f3.op0,2,70183,1,5112,65071,39732,13244,1,
3,f3.op0,2,70249,1,17080,53169,45216,15072,1,
3,f3.op0,2,70271,2,5696,64575,31516,33929,1,
3,f3.op0,2,70271,2,66734,3537,37645,35972,1,
3,f3.op0,2,70309,1,24166,46143,16417,52345,1,
3,f3.op0,2,70351,1,8832,61519,49860,16620,1,
3,f3.op0,2,70351,1,18048,52303,58717,66473,1,
3,f3.op0,2,70393,1,74,70319,60517,67101,1,
3,f3.op0,2,70423,1,18560,51863,15416,28613,1,
3,f3.op0,2,70451,2,19844,50607,9874,26775,1,
3,f3.op0,2,70451,2,27378,43073,2543,47815,1,
3,f3.op0,2,70459,1,6012,64447,60250,67056,1,
3,f3.op0,2,70489,1,48150,22339,18690,6230,1,
3,f3.op0,2,70537,1,13800,56737,21424,54166,1,
3,f3.op0,2,70549,1,11300,59249,63890,44813,1,
3,f3.op0,2,70549,1,23200,47349,18746,29765,1,
3,f3.op0,2,70657,1,38592,32065,32959,58091,1,
3,f3.op0,2,70663,1,15208,55455,16835,29166,1,
3,f3.op0,2,70709,2,42684,28025,68513,69977,1,y
3,f3.op0,2,70717,1,1068,69649,62224,67886,1,
3,f3.op0,2,70717,1,27726,42991,68161,69865,1,
3,f3.op0,2,70729,1,65500,5229,43761,14587,1,
3,f3.op0,2,70753,1,46140,24613,24773,31842,1,
3,f3.op0,2,70823,2,7820,63003,10249,27024,1,
3,f3.op0,2,70823,2,48212,22611,4628,48758,1,
3,f3.op0,2,70841,2,7210,63631,69017,70233,1,
3,f3.op0,2,70843,1,14818,56025,38388,12796,1,
3,f3.op0,2,70843,1,64808,6035,700,47462,1,
3,f3.op0,2,70849,1,7288,63561,56102,42317,1,
3,f3.op0,2,70867,1,38684,32183,8207,26358,1,
3,f3.op0,2,70877,2,49448,21429,22611,7537,1,
3,f3.op0,2,70879,1,8284,62595,47922,15974,1,
3,f3.op0,2,70891,1,20556,50335,26888,32593,1,
3,f3.op0,2,70891,1,56654,14237,14326,52036,1,
3,f3.op0,2,70901,2,15878,55023,53947,41616,1,
3,f3.op0,2,70901,2,36970,33931,31855,34252,1,
3,f3.op0,2,70919,2,21832,49087,27016,32645,1,
3,f3.op0,2,70921,1,19926,50995,1709,24210,1,
3,f3.op0,2,70949,2,61790,9159,64153,45034,1,
3,f3.op0,2,70951,1,24414,46537,29772,9924,1,
3,f3.op0,2,70969,1,45248,25721,31100,34023,1,
3,f3.op0,2,70969,1,45566,25403,13596,4532,1,
3,f3.op0,2,70991,2,50582,20409,13454,51812,1,
3,f3.op0,2,70997,2,34056,36941,37204,36067,1,
3,f3.op0,2,70999,1,42150,28849,41134,61044,1,
3,f3.op0,2,70999,1,47530,23469,10970,27323,1,
3,f3.op0,2,71039,2,9194,61845,55980,18660,1,
3,f3.op0,2,71059,1,62622,8437,47228,39429,1,
3,f3.op0,2,71143,1,59198,11945,69521,46888,1,
3,f3.op0,2,71161,1,11356,59805,48986,40049,1,
3,f3.op0,2,71161,1,27246,43915,18429,6143,1,
3,f3.op0,2,71161,1,71028,133,2508,836,1,
3,f3.op0,2,71191,1,54808,16383,43609,61997,1,
3,f3.op0,2,71233,1,22172,49061,65521,69329,1,
3,f3.op0,2,71237,2,25128,46109,31930,34389,1,
3,f3.op0,2,71237,2,41844,29393,37196,59890,1,
3,f3.op0,2,71249,2,29886,41363,815,47771,1,
3,f3.op0,2,71249,2,35788,35461,22019,54839,1,
3,f3.op0,2,71257,1,54088,17169,7571,26276,1,
3,f3.op0,2,71293,1,23288,48005,47591,39628,1,
3,f3.op0,2,71333,2,8646,62687,11121,3707,1,
3,f3.op0,2,71333,2,46714,24619,64038,21346,1,
3,f3.op0,2,71341,1,35974,35367,60103,67595,1,
3,f3.op0,2,71347,1,17604,53743,8193,2731,1,
3,f3.op0,2,71347,1,19204,52143,14447,28598,1,
3,f3.op0,2,71347,1,67936,3411,30611,33986,1,
3,f3.op0,2,71363,2,62522,8841,59130,19710,1,
3,f3.op0,2,71387,2,13322,58065,19857,6619,1,
3,f3.op0,2,71387,2,37334,34053,13762,28383,1,
3,f3.op0,2,71399,2,53640,17759,66642,22214,1,
3,f3.op0,2,71419,1,19856,51563,48896,40105,1,
3,f3.op0,2,71473,1,45880,25593,51885,17295,1,
3,f3.op0,2,71483,2,54254,17229,29942,57636,1,
3,f3.op0,2,71537,2,444,71093,38746,36761,1,
3,f3.op0,2,71537,2,39612,31925,33825,11275,1,
3,f3.op0,2,71551,1,37714,33837,43250,38267,1,
3,f3.op0,2,71563,1,30090,41473,1247,24270,1,
3,f3.op0,2,71569,1,69386,2183,8735,26768,1,
3,f3.op0,2,71593,1,4956,66637,58274,43289,1,
3,f3.op0,2,71597,2,15776,55821,70245,23415,1,
3,f3.op0,2,71647,1,20342,51305,55554,18518,1,
3,f3.op0,2,71693,2,61876,9817,27570,9190,1,y
3,f3.op0,2,71711,2,25690,46021,22992,7664,1,
3,f3.op0,2,71713,1,12164,59549,21772,55066,1,
3,f3.op0,2,71713,1,40300,31413,23942,31885,1,
3,f3.op0,2,71777,2,26202,45575,50731,40836,1,
3,f3.op0,2,71861,2,53028,18833,67079,70267,1,
3,f3.op0,2,71867,2,50672,21195,32835,10945,1,
3,f3.op0,2,71879,2,478,71401,12267,4089,1,
3,f3.op0,2,71879,2,19442,52437,34827,11609,1,
3,f3.op0,2,71881,1,38682,33199,9064,50942,1,
3,f3.op0,2,71887,1,16552,55335,66013,69929,1,
3,f3.op0,2,71899,1,44246,27653,48330,16110,1,
3,f3.op0,2,71899,1,62152,9747,16756,53518,1,
3,f3.op0,2,71909,2,22984,48925,46974,15658,1,
3,f3.op0,2,71933,2,16502,55431,49576,40503,1,
3,f3.op0,2,71941,1,46356,25585,10365,3455,1,
3,f3.op0,2,71947,1,786,71161,47441,39796,1,
3,f3.op0,2,71947,1,27264,44683,29889,9963,1,
3,f3.op0,2,71963,2,37070,34893,9337,27100,1,
3,f3.op0,2,71971,1,28898,43073,24892,56278,1,
3,f3.op0,2,72031,1,30772,41259,61167,20389,1,
3,f3.op0,2,72043,1,63540,8503,60614,44219,1,
3,f3.op0,2,72073,1,11598,60475,13145,28406,1,
3,f3.op0,2,72089,2,3736,68353,65082,21694,1,
3,f3.op0,2,72089,2,8596,63493,2367,789,1,
3,f3.op0,2,72139,1,32072,40067,70269,23423,1,
3,f3.op0,2,72139,1,51440,20699,49862,40667,1,
3,f3.op0,2,72167,2,65078,7089,41566,37911,1,
3,f3.op0,2,72223,1,18266,53957,10655,27626,1,
3,f3.op0,2,72227,2,46370,25857,61265,68573,1,
3,f3.op0,2,72277,1,6246,66031,40287,13429,1,
3,f3.op0,2,72287,2,50142,22145,70352,71642,1,
3,f3.op0,2,72337,1,528,71809,67642,70772,1,
3,f3.op0,2,72383,2,38868,33515,52568,65778,1,
3,f3.op0,2,72461,2,18334,54127,67618,46693,1,
3,f3.op0,2,72467,2,29338,43129,7772,50902,1,
3,f3.op0,2,72481,1,51802,20679,34072,59678,1,
3,f3.op0,2,72481,1,67386,5095,21330,7110,1,
3,f3.op0,2,72497,2,17890,54607,22887,7629,1,
3,f3.op0,2,72551,2,13552,58999,51186,17062,1,
3,f3.op0,2,72559,1,48236,24323,34057,59725,1,
3,f3.op0,2,72577,1,44040,28537,15899,29492,1,
3,f3.op0,2,72617,2,48496,24121,60599,68611,1,
3,f3.op0,2,72671,2,12430,60241,7555,26742,1,
3,f3.op0,2,72673,1,35492,37181,20823,6941,1,
3,f3.op0,2,72679,1,6374,66305,66788,46489,1,
3,f3.op0,2,72689,2,53200,19489,67025,70801,1,
3,f3.op0,2,72689,2,63764,8925,33701,59693,1,
3,f3.op0,2,72701,2,3728,68973,19723,30808,1,
3,f3.op0,2,72701,2,9786,62915,60422,68608,1,
3,f3.op0,2,72719,2,14290,58429,43245,14415,1,y
3,f3.op0,2,72719,2,36036,36683,17119,29946,1,
3,f3.op0,2,72733,1,33646,39087,9892,51786,1,
3,f3.op0,2,72739,1,34572,38167,70908,23636,1,
3,f3.op0,2,72739,1,40050,32689,34776,11592,1,
3,f3.op0,2,72797,2,45066,27731,52792,41863,1,
3,f3.op0,2,72869,2,61670,11199,28053,9351,1,y
3,f3.op0,2,72911,2,2750,70161,891,297,1,
3,f3.op0,2,72977,2,35946,37031,14320,29099,1,
3,f3.op0,2,72977,2,37690,35287,30296,58750,1,
3,f3.op0,2,73009,1,34792,38217,69534,23178,1,
3,f3.op0,2,73037,2,35078,37959,22567,31868,1,
3,f3.op0,2,73039,1,13132,59907,20816,31285,1,
3,f3.op0,2,73061,2,15460,57601,4475,50199,1,
3,f3.op0,2,73091,2,44274,28817,31294,34795,1,
3,f3.op0,2,73133,2,72812,321,23169,7723,1,
3,f3.op0,2,73237,1,17658,55579,17242,54572,1,
3,f3.op0,2,73259,2,69180,4079,44359,39206,1,
3,f3.op0,2,73277,2,44976,28301,32898,10966,1,
3,f3.op0,2,73303,1,2730,70573,44727,14909,1,
3,f3.op0,2,73303,1,28876,44427,58882,68496,1,
3,f3.op0,2,73331,2,11274,62057,8936,51866,1,
3,f3.op0,2,73351,1,35334,38017,64350,21450,1,
3,f3.op0,2,73363,1,30352,43011,17349,5783,1,
3,f3.op0,2,73417,1,16596,56821,53089,66641,1,
3,f3.op0,2,73433,2,42480,30953,19202,55356,1,
3,f3.op0,2,73453,1,50418,23035,56518,67808,1,
3,f3.op0,2,73453,1,67960,5493,53798,42417,1,
3,f3.op0,2,73459,1,22218,51241,18161,30540,1,
3,f3.op0,2,73477,1,22594,50883,36677,36718,1,
3,f3.op0,2,73613,2,58688,14925,67392,22464,1,
3,f3.op0,2,73651,1,25364,48287,44703,14901,1,
3,f3.op0,2,73651,1,41454,32197,46045,64449,1,
3,f3.op0,2,73651,1,60988,12663,70653,23551,1,
3,f3.op0,2,73699,1,40172,33527,46754,40151,1,
3,f3.op0,2,73699,1,47346,26353,32769,10923,1,
3,f3.op0,2,73699,1,67192,6507,42689,38796,1,
3,f3.op0,2,73709,2,19940,53769,68219,71879,1,
3,f3.op0,2,73709,2,40182,33527,73140,24380,1,
3,f3.op0,2,73771,1,27830,45941,36154,61232,1,
3,f3.op0,2,73771,1,66006,7765,26422,57988,1,y
3,f3.op0,2,73771,1,69658,4113,26720,33497,1,
3,f3.op0,2,73783,1,66492,7291,68022,22674,1,
3,f3.op0,2,73823,2,12994,60829,72840,24280,1,
3,f3.op0,2,73849,1,71134,2715,73600,73766,1,
3,f3.op0,2,73883,2,50482,23401,24081,8027,1,
3,f3.op0,2,73897,1,11760,62137,22921,56905,1,
3,f3.op0,2,74017,1,27406,46611,48814,65616,1,
3,f3.op0,2,74021,2,69168,4853,50674,41565,1,
3,f3.op0,2,74047,1,29816,44231,4656,1552,1,
3,f3.op0,2,74071,1,61132,12939,44350,64164,1,
3,f3.op0,2,74101,1,2198,71903,65970,21990,1,
3,f3.op0,2,74131,1,42976,31155,26579,33570,1,
3,f3.op0,2,74161,1,32700,41461,9398,27853,1,
3,f3.op0,2,74167,1,40390,33777,63406,70580,1,y
3,f3.op0,2,74189,2,29302,44887,8862,2954,1,
3,f3.op0,2,74201,2,52874,21327,34565,60989,1,
3,f3.op0,2,74219,2,47074,27145,42651,14217,1,
3,f3.op0,2,74219,2,55566,18653,13912,29377,1,
3,f3.op0,2,74219,2,60920,13299,61399,45206,1,
3,f3.op0,2,74293,1,6060,68233,33785,36026,1,
3,f3.op0,2,74317,1,6252,68065,784,49806,1,
3,f3.op0,2,74317,1,64424,9893,23364,7788,1,
3,f3.op0,2,74353,1,51812,22541,39926,38093,1,
3,f3.op0,2,74413,1,49428,24985,27271,58699,1,
3,f3.op0,2,74419,1,56172,18247,30674,35031,1,
3,f3.op0,2,74471,2,46286,28185,51709,42060,1,
3,f3.op0,2,74507,2,11662,62845,56982,18994,1,
3,f3.op0,2,74507,2,46654,27853,43176,14392,1,
3,f3.op0,2,74551,1,74224,327,41300,38617,1,
3,f3.op0,2,74567,2,64066,10501,66862,47143,1,
3,f3.op0,2,74609,2,11368,63241,22405,32338,1,
3,f3.op0,2,74623,1,70832,3791,14021,29548,1,
3,f3.op0,2,74699,2,18290,56409,45196,39965,1,
3,f3.op0,2,74707,1,41266,33441,41791,63735,1,
3,f3.op0,2,74707,1,68970,5737,47998,65804,1,
3,f3.op0,2,74729,2,59354,15375,47333,65597,1,
3,f3.op0,2,74731,1,28586,46145,33451,60971,1,
3,f3.op0,2,74771,2,47654,27117,66450,22150,1,
3,f3.op0,2,74821,1,13116,61705,8135,27652,1,
3,f3.op0,2,74831,2,62356,12475,16347,5449,1,
3,f3.op0,2,74873,2,39970,34903,59445,19815,1,
3,f3.op0,2,74897,2,8326,66571,44387,64727,1,
3,f3.op0,2,74903,2,39982,34921,36958,37287,1,
3,f3.op0,2,74929,1,67606,7323,32832,10944,1,
3,f3.op0,2,74941,1,69054,5887,38179,62687,1,
3,f3.op0,2,75017,2,6310,68707,8843,52959,1,
3,f3.op0,2,75017,2,40240,34777,25237,33418,1,
3,f3.op0,2,75109,1,3226,71883,14843,29984,1,
3,f3.op0,2,75109,1,63036,12073,62865,20955,1,
3,f3.op0,2,75133,1,3918,71215,74223,24741,1,
3,f3.op0,2,75133,1,36912,38221,25505,33546,1,
3,f3.op0,2,75133,1,42592,32541,21635,32256,1,
3,f3.op0,2,75161,2,71012,4149,39027,13009,1,
3,f3.op0,2,75169,1,57944,17225,14279,29816,1,
3,f3.op0,2,75169,1,61056,14113,17220,5740,1,
3,f3.op0,2,75211,1,38156,37055,53369,42860,1,
3,f3.op0,2,75211,1,47128,28083,38472,12824,1,
3,f3.op0,2,75239,2,49378,25861,30263,60247,1,
3,f3.op0,2,75289,1,70686,4603,72167,49152,1,
3,f3.op0,2,75307,1,72998,2309,34126,61580,1,
3,f3.op0,2,75347,2,67232,8115,58690,44679,1,
3,f3.op0,2,75353,2,73616,1737,71438,74048,1,
3,f3.op0,2,75377,2,74570,807,30684,10228,1,
3,f3.op0,2,75407,2,31988,43419,68122,47843,1,
3,f3.op0,2,75431,2,10662,64769,23928,7976,1,
3,f3.op0,2,75431,2,13176,62255,68031,22677,1,
3,f3.op0,2,75521,2,47150,28371,24515,58519,1,
3,f3.op0,2,75527,2,7934,67593,54198,18066,1,
3,f3.op0,2,75527,2,17980,57547,49882,41803,1,
3,f3.op0,2,75553,1,65992,9561,66535,72547,1,
3,f3.op0,2,75557,2,11498,64059,42237,14079,1,
3,f3.op0,2,75571,1,73354,2217,28767,9589,1,
3,f3.op0,2,75577,1,59726,15851,22581,7527,1,
3,f3.op0,2,75619,1,49652,25967,3295,51511,1,
3,f3.op0,2,75659,2,11724,63935,48178,41279,1,
3,f3.op0,2,75683,2,22984,52699,49718,67028,1,
3,f3.op0,2,75707,2,46598,29109,23819,58411,1,
3,f3.op0,2,75731,2,5888,69843,47215,40982,1,
3,f3.op0,2,75821,2,11146,64675,21578,57740,1,
3,f3.op0,2,75853,1,15604,60249,19934,31929,1,
3,f3.op0,2,75853,1,59272,16581,22708,58138,1,
3,f3.op0,2,75883,1,30640,45243,44843,40242,1,
3,f3.op0,2,75883,1,37060,38823,58142,44675,1,
3,f3.op0,2,75883,1,60810,15073,7841,27908,1,
3,f3.op0,2,75931,1,4394,71537,62767,71543,1,
3,f3.op0,2,75967,1,45868,30099,393,131,1,
3,f3.op0,2,75967,1,55326,20641,54990,18330,1,
3,f3.op0,2,75967,1,60814,15153,66506,47491,1,
3,f3.op0,2,75989,2,23560,52429,10737,3579,1,
3,f3.op0,2,75997,1,25382,50615,17929,56641,1,
3,f3.op0,2,76001,2,11046,64955,4114,26705,1,
3,f3.op0,2,76079,2,4346,71733,29662,35247,1,
3,f3.op0,2,76079,2,75576,503,60027,20009,1,
3,f3.op0,2,76081,1,57000,19081,48186,16062,1,
3,f3.op0,2,76091,2,4556,71535,17100,5700,1,
3,f3.op0,2,76091,2,29896,46195,16908,5636,1,
3,f3.op0,2,76123,1,29532,46591,67076,47733,1,
3,f3.op0,2,76129,1,42640,33489,13109,29746,1,
3,f3.op0,2,76147,1,40180,35967,17125,56473,1,
3,f3.op0,2,76147,1,73264,2883,74667,24889,1,
3,f3.op0,2,76157,2,57372,18785,5597,52637,1,
3,f3.op0,2,76213,1,9492,66721,22200,7400,1,
3,f3.op0,2,76213,1,64154,12059,16382,30865,1,
3,f3.op0,2,76213,1,68572,7641,2909,26374,1,
3,f3.op0,2,76231,1,72016,4215,214,50892,1,
3,f3.op0,2,76243,1,8556,67687,7796,28013,1,
3,f3.op0,2,76243,1,12184,64059,23468,33237,1,
3,f3.op0,2,76303,1,56746,19557,31180,61262,1,
3,f3.op0,2,76333,1,66714,9619,41614,64760,1,
3,f3.op0,2,76379,2,51632,24747,58253,70337,1,
3,f3.op0,2,76379,2,55142,21237,54463,43614,1,
3,f3.op0,2,76403,2,51750,24653,55742,69516,1,
3,f3.op0,2,76403,2,65660,10743,27381,9127,1,
3,f3.op0,2,76463,2,26914,49549,3083,52003,1,
3,f3.op0,2,76487,2,21042,55445,10637,54537,1,
3,f3.op0,2,76487,2,73534,2953,52240,42909,1,
3,f3.op0,2,76519,1,38880,37639,53674,68904,1,
3,f3.op0,2,76519,1,63784,12735,51383,42634,1,
3,f3.op0,2,76537,1,6706,69831,6447,2149,1,
3,f3.op0,2,76543,1,58798,17745,21390,7130,1,
3,f3.op0,2,76579,1,51396,25183,52826,43135,1,
3,f3.op0,2,76579,1,52524,24055,38462,38347,1,
3,f3.op0,2,76603,1,51748,24855,36997,63401,1,
3,f3.op0,2,76631,2,30958,45673,4517,52593,1,
3,f3.op0,2,76679,2,73460,3219,58084,44921,1,
3,f3.op0,2,76717,1,63450,13267,65436,21812,1,
3,f3.op0,2,76757,2,46812,29945,5454,1818,1,
3,f3.op0,2,76777,1,21702,55075,63173,46650,1,
3,f3.op0,2,76777,1,40698,36079,36547,63367,1,
3,f3.op0,2,76819,1,25060,51759,901,51513,1,
3,f3.op0,2,76819,1,35720,41099,37073,37964,1,
3,f3.op0,2,76819,1,41840,34979,76195,76611,1,
3,f3.op0,2,76829,2,68952,7877,11867,55175,1,
3,f3.op0,2,76831,1,35436,41395,22604,33145,1,
3,f3.op0,2,76907,2,57022,19885,54143,69319,1,
3,f3.op0,2,76949,2,43402,33547,10248,3416,1,
3,f3.op0,2,76963,1,58778,18185,44069,40344,1,
3,f3.op0,2,76991,2,12590,64401,71124,23708,1,
3,f3.op0,2,76991,2,31628,45363,5227,27406,1,
3,f3.op0,2,76991,2,36236,40755,66064,47685,1,
3,f3.op0,2,76991,2,55862,21129,22132,33041,1,
3,f3.op0,2,77041,1,18128,58913,48742,67608,1,
3,f3.op0,2,77081,2,838,76243,27947,60703,1,
3,f3.op0,2,77081,2,41002,36079,181,25754,1,
3,f3.op0,2,77153,2,47774,29379,51136,42763,1,
3,f3.op0,2,77153,2,69492,7661,74200,50451,1,
3,f3.op0,2,77171,2,28362,48809,71812,49661,1,
3,f3.op0,2,77171,2,66576,10595,46466,66936,1,
3,f3.op0,2,77237,2,2196,75041,614,51696,1,
3,f3.op0,2,77267,2,50342,26925,46397,66977,1,
3,f3.op0,2,77269,1,8316,68953,174,58,1,
3,f3.op0,2,77269,1,20092,57177,37986,12662,1,
3,f3.op0,2,77269,1,40150,37119,43031,40100,1,
3,f3.op0,2,77291,2,24984,52307,74292,24764,1,
3,f3.op0,2,77291,2,47626,29665,69880,49057,1,
3,f3.op0,2,77323,1,33202,44121,49537,68061,1,
3,f3.op0,2,77351,2,11088,66263,23359,33570,1,
3,f3.op0,2,77351,2,13428,63923,40624,39325,1,
3,f3.op0,2,77359,1,40672,36687,65979,21993,1,
3,f3.op0,2,77369,2,21664,55705,66255,22085,1,
3,f3.op0,2,77377,1,24262,53115,66946,73900,1,
3,f3.op0,2,77377,1,33088,44289,5099,27492,1,
3,f3.op0,2,77377,1,68818,8559,22239,7413,1,
3,f3.op0,2,77419,1,32272,45147,12887,30102,1,
3,f3.op0,2,77477,2,35848,41629,14892,4964,1,
3,f3.op0,2,77491,1,31422,46069,11854,55612,1,
3,f3.op0,2,77549,2,5146,72403,67195,48248,1,
3,f3.op0,2,77551,1,53926,23625,59838,19946,1,
3,f3.op0,2,77551,1,59050,18501,49741,68281,1,
3,f3.op0,2,77563,1,22636,54927,29312,35625,1,
3,f3.op0,2,77569,1,2982,74587,6926,28165,1,
3,f3.op0,2,77569,1,4806,72763,39330,13110,1,
3,f3.op0,2,77569,1,55994,21575,29211,9737,1,
3,f3.op0,2,77591,2,1736,75855,47953,41848,1,
3,f3.op0,2,77611,1,47348,30263,42620,40077,1,
3,f3.op0,2,77647,1,65204,12443,61789,72361,1,
3,f3.op0,2,77659,1,47632,30027,57308,44989,1,
3,f3.op0,2,77711,2,73706,4005,39056,64826,1,y
3,f3.op0,2,77719,1,69494,8225,11001,3667,1,
3,f3.op0,2,77719,1,69826,7893,38,25919,1,
3,f3.op0,2,77723,2,9994,67729,75739,51154,1,
3,f3.op0,2,77723,2,58840,18883,22604,59350,1,
3,f3.op0,2,77731,1,62780,14951,23420,33717,1,
3,f3.op0,2,77773,1,18258,59515,10319,29364,1,
3,f3.op0,2,77783,2,6706,71077,485,52017,1,
3,f3.op0,2,77783,2,14946,62837,20895,6965,1,
3,f3.op0,2,77783,2,44658,33125,50314,42699,1,
3,f3.op0,2,77797,1,75656,2141,5282,27693,1,
3,f3.op0,2,77839,1,50144,27695,73180,76286,1,
3,f3.op0,2,77839,1,72542,5297,1196,26345,1,
3,f3.op0,2,77863,1,62852,15011,29187,9729,1,
3,f3.op0,2,77867,2,4800,73067,14583,4861,1,
3,f3.op0,2,77867,2,10306,67561,14527,30798,1,y
3,f3.op0,2,77867,2,18576,59291,39117,13039,1,
3,f3.op0,2,77893,1,33448,44445,44881,66889,1,
3,f3.op0,2,77929,1,31332,46597,19483,58447,1,
3,f3.op0,2,77951,2,62938,15013,18241,32064,1,
3,f3.op0,2,77969,2,73760,4209,39447,13149,1,
3,f3.op0,2,77977,1,65374,12603,57569,45182,1,
3,f3.op0,2,78017,2,73156,4861,54938,70324,1,
3,f3.op0,2,78049,1,21268,56781,3964,53354,1,
3,f3.op0,2,78101,2,53532,24569,44126,66776,1,
3,f3.op0,2,78101,2,70180,7921,102,34,1,
3,f3.op0,2,78157,1,57922,20235,24487,60267,1,
3,f3.op0,2,78167,2,46574,31593,2040,680,1,
3,f3.op0,2,78193,1,5000,73193,42674,40289,1,
3,f3.op0,2,78229,1,39572,38657,264,88,1,
3,f3.op0,2,78233,2,63450,14783,27209,61225,1,
3,f3.op0,2,78259,1,25346,52913,69620,49293,1,
3,f3.op0,2,78277,1,67964,10313,39687,13229,1,
3,f3.op0,2,78283,1,46740,31543,36418,64328,1,
3,f3.op0,2,78301,1,23832,54469,68279,48860,1,
3,f3.op0,2,78307,1,74750,3557,66146,48151,1,
3,f3.op0,2,78427,1,28246,50181,9574,55476,1,
3,f3.op0,2,78437,2,49838,28599,33358,37265,1,
3,f3.op0,2,78439,1,66254,12185,32596,63158,1,
3,f3.op0,2,78467,2,50178,28289,36763,38410,1,
3,f3.op0,2,78509,2,28574,49935,50423,69147,1,
3,f3.op0,2,78509,2,69272,9237,59382,19794,1,
3,f3.op0,2,78511,1,75028,3483,29996,36169,1,
3,f3.op0,2,78539,2,63644,14895,65780,74286,1,
3,f3.op0,2,78593,2,36592,42001,24285,8095,1,
3,f3.op0,2,78643,1,31982,46661,7527,2509,1,
3,f3.op0,2,78649,1,59046,19603,13774,57024,1,
3,f3.op0,2,78649,1,63332,15317,34448,37699,1,
3,f3.op0,2,78653,2,11986,66667,66951,22317,1,
3,f3.op0,2,78653,2,54174,24479,26486,61264,1,
3,f3.op0,2,78691,1,32382,46309,25809,8603,1,
3,f3.op0,2,78707,2,44018,34689,24236,60550,1,
3,f3.op0,2,78779,2,8132,70647,19924,32901,1,
3,f3.op0,2,78787,1,26508,52279,20464,59346,1,
3,f3.op0,2,78787,1,51752,27035,34209,11403,1,
3,f3.op0,2,78787,1,66056,12731,21590,33459,1,
3,f3.op0,2,78803,2,65384,13419,19126,32643,1,
3,f3.op0,2,78857,2,14498,64359,13484,57066,1,
3,f3.op0,2,78857,2,14680,64177,78474,26158,1,
3,f3.op0,2,78887,2,28690,50197,20576,59450,1,
3,f3.op0,2,78919,1,24632,54287,31174,63004,1,
3,f3.op0,2,78929,2,26710,52219,51631,43520,1,
3,f3.op0,2,78977,2,32478,46499,64277,74077,1,
3,f3.op0,2,78979,1,66628,12351,33801,11267,1,
3,f3.op0,2,79063,1,66320,12743,47495,42186,1,
3,f3.op0,2,79111,1,40850,38261,25770,8590,1,
3,f3.op0,2,79139,2,30010,49129,22189,33776,1,
3,f3.op0,2,79159,1,36684,42475,64760,47973,1,
3,f3.op0,2,79159,1,41048,38111,8437,55585,1,
3,f3.op0,2,79187,2,4252,74935,20000,59458,1,
3,f3.op0,2,79193,2,15724,63469,40382,66256,1,
3,f3.op0,2,79229,2,33558,45671,72539,76999,1,
3,f3.op0,2,79231,1,5886,73345,67101,22367,1,
3,f3.op0,2,79273,1,19812,59461,14734,57760,1,
3,f3.op0,2,79273,1,52800,26473,61080,20360,1,
3,f3.op0,2,79279,1,13426,65853,30862,63140,1,
3,f3.op0,2,79309,1,11732,67577,411,137,1,
3,f3.op0,2,79333,1,34340,44993,75544,78070,1,
3,f3.op0,2,79337,2,3974,75363,9716,56130,1,
3,f3.op0,2,79337,2,26982,52355,66656,75110,1,
3,f3.op0,2,79349,2,12624,66725,75335,78011,1,
3,f3.op0,2,79357,1,21422,57935,57113,45490,1,
3,f3.op0,2,79367,2,51040,28327,20084,59606,1,
3,f3.op0,2,79411,1,64956,14455,48774,16258,1,
3,f3.op0,2,79433,2,7278,72155,14,52960,1,
3,f3.op0,2,79433,2,44830,34603,31304,63390,1,
3,f3.op0,2,79433,2,61262,18171,55311,18437,1,
3,f3.op0,2,79493,2,12758,66735,21694,33729,1,
3,f3.op0,2,79493,2,25146,54347,68759,75915,1,
3,f3.op0,2,79531,1,74116,5415,64638,21546,1,
3,f3.op0,2,79549,1,11530,68019,2072,27207,1,
3,f3.op0,2,79579,1,25038,54541,12979,57379,1,
3,f3.op0,2,79601,2,57658,21943,76988,78730,1,
3,f3.op0,2,79621,1,788,78833,59888,46503,1,
3,f3.op0,2,79621,1,13196,66425,65930,48517,1,
3,f3.op0,2,79627,1,66544,13083,30143,36590,1,
3,f3.op0,2,79631,2,33194,46437,20766,6922,1,
3,f3.op0,2,79631,2,72854,6777,59657,72973,1,
3,f3.op0,2,79633,1,10152,69481,32387,37340,1,
3,f3.op0,2,79669,1,22750,56919,64694,48121,1,
3,f3.op0,2,79699,1,52588,27111,23362,60920,1,
3,f3.op0,2,79757,2,62194,17563,23618,61044,1,
3,f3.op0,2,79801,1,53806,25995,12599,30800,1,
3,f3.op0,2,79801,1,58350,21451,18465,6155,1,
3,f3.op0,2,79813,1,35662,44151,10257,3419,1,
3,f3.op0,2,79817,2,13662,66155,23425,34414,1,
3,f3.op0,2,79829,2,24520,55309,43150,40993,1,
3,f3.op0,2,79829,2,63776,16053,2761,27530,1,
3,f3.op0,2,79841,2,63830,16011,17477,59053,1,
3,f3.op0,2,79889,2,34710,45179,76920,25640,1,
3,f3.op0,2,79889,2,74034,5855,73299,24433,1,
3,f3.op0,2,79903,1,60840,19063,57673,72493,1,
3,f3.op0,2,79907,2,44716,35191,69819,23273,1,
3,f3.op0,2,79939,1,20222,59717,43032,14344,1,
3,f3.op0,2,79943,2,8450,71493,16929,5643,1,
3,f3.op0,2,79943,2,16544,63399,79461,26487,1,
3,f3.op0,2,79943,2,71672,8271,37944,12648,1,
3,f3.op0,2,79967,2,68780,11187,26142,8714,1,
3,f3.op0,2,79999,1,22094,57905,56588,45529,1,
3,f3.op0,2,80039,2,17892,62147,31890,10630,1,
3,f3.op0,2,80071,1,47402,32669,30134,36735,1,
3,f3.op0,2,80107,1,39360,40747,4538,28215,1,
3,f3.op0,2,80107,1,56886,23221,32275,64163,1,
3,f3.op0,2,80167,1,6970,73197,1312,53882,1,
3,f3.op0,2,80177,2,52962,27215,48395,69583,1,
3,f3.op0,2,80207,2,2214,77993,79678,53295,1,
3,f3.op0,2,80231,2,14120,66111,66817,49016,1,
3,f3.op0,2,80239,1,53648,26591,5518,55332,1,
3,f3.op0,2,80251,1,3348,76903,64463,48238,1,
3,f3.op0,2,80263,1,50316,29947,7950,2650,1,
3,f3.op0,2,80287,1,13038,67249,15204,5068,1,
3,f3.op0,2,80287,1,74042,6245,79316,53201,1,
3,f3.op0,2,80309,2,8860,71449,69800,76806,1,
3,f3.op0,2,80309,2,32800,47509,356,53658,1,
3,f3.op0,2,80329,1,66152,14177,42093,14031,1,
3,f3.op0,2,80363,2,28190,52173,30390,10130,1,
3,f3.op0,2,80369,2,54446,25923,38597,66445,1,
3,f3.op0,2,80407,1,23880,56527,50793,16931,1,
3,f3.op0,2,80429,2,788,79641,12847,31092,1,
3,f3.op0,2,80429,2,72560,7869,39701,66853,1,
3,f3.op0,2,80471,2,14478,65993,78432,26144,1,
3,f3.op0,2,80471,2,74458,6013,25919,62287,1,
3,f3.op0,2,80513,2,994,79519,8001,2667,1,
3,f3.op0,2,80527,1,30930,49597,28875,9625,1,
3,f3.op0,2,80603,2,77728,2875,17581,32728,1,
3,f3.op0,2,80627,2,19120,61507,80285,80513,1,
3,f3.op0,2,80629,1,60812,19817,40054,67104,1,
3,f3.op0,2,80651,2,11064,69587,46629,15543,1,
3,f3.op0,2,80671,1,43096,37575,12370,57904,1,
3,f3.op0,2,80677,1,44076,36601,61728,20576,1,
3,f3.op0,2,80687,2,6248,74439,65141,75505,1,
3,f3.op0,2,80713,1,13516,67197,38737,66721,1,
3,f3.op0,2,80713,1,76462,4251,8430,2810,1,
3,f3.op0,2,80777,2,11920,68857,43220,68258,1,
3,f3.op0,2,80849,2,53976,26873,56111,72603,1,
3,f3.op0,2,80863,1,2728,78135,76654,79460,1,
3,f3.op0,2,80863,1,27840,53023,56426,45763,1,
3,f3.op0,2,80917,1,56986,23931,46903,69579,1,
3,f3.op0,2,80917,1,61236,19681,80596,80810,1,
3,f3.op0,2,80929,1,49466,31463,71961,23987,1,
3,f3.op0,2,80933,2,57036,23897,73321,51418,1,
3,f3.op0,2,80933,2,74530,6403,64123,48352,1,
3,f3.op0,2,80963,2,58476,22487,28890,9630,1,
3,f3.op0,2,80989,1,11430,69559,61578,20526,1,
3,f3.op0,2,81001,1,25818,55183,39232,67078,1,
3,f3.op0,2,81017,2,74266,6751,69634,50217,1,
3,f3.op0,2,81043,1,35448,45595,41826,13942,1,
3,f3.op0,2,81047,2,49582,31465,40418,67504,1,
3,f3.op0,2,81047,2,72042,9005,67582,49543,1,
3,f3.op0,2,81119,2,2672,78447,68361,22787,1,
3,f3.op0,2,81131,2,27700,53431,24700,35277,1,
3,f3.op0,2,81223,1,45754,35469,26999,36074,1,
3,f3.op0,2,81283,1,6568,74715,37864,66810,1,
3,f3.op0,2,81283,1,56774,24509,35161,65909,1,
3,f3.op0,2,81293,2,10686,70607,50936,71174,1,
3,f3.op0,2,81299,2,34974,46325,35778,11926,1,
3,f3.op0,2,81331,1,17688,63643,57684,19228,1,
3,f3.op0,2,81343,1,41482,39861,26067,8689,1,
3,f3.op0,2,81349,1,18174,63175,53963,45104,1,
3,f3.op0,2,81349,1,51588,29761,47999,43116,1,
3,f3.op0,2,81353,2,59200,22153,70007,77571,1,y
3,f3.op0,2,81359,2,36284,45075,19114,33491,1,
3,f3.op0,2,81371,2,4352,77019,14834,59192,1,
3,f3.op0,2,81421,1,42482,38939,35204,38875,1,
3,f3.op0,2,81439,1,30710,50729,47848,70242,1,
3,f3.op0,2,81463,1,27850,53613,49247,43570,1,
3,f3.op0,2,81509,2,13864,67645,53624,72214,1,
3,f3.op0,2,81509,2,74874,6635,13390,31633,1,
3,f3.op0,2,81527,2,648,80879,3929,55661,1,
3,f3.op0,2,81551,2,22768,58783,38788,40113,1,
3,f3.op0,2,81637,1,74370,7267,66064,76446,1,
3,f3.op0,2,81649,1,25290,56359,54755,45468,1,
3,f3.op0,2,81703,1,4254,77449,53957,45220,1,
3,f3.op0,2,81707,2,29536,52171,71976,23992,1,
3,f3.op0,2,81761,2,72958,8803,70633,50798,1,
3,f3.op0,2,81761,2,80458,1303,59576,74366,1,
3,f3.op0,2,81799,1,9952,71847,20367,6789,1,
3,f3.op0,2,81817,1,3340,78477,58218,19406,1,
3,f3.op0,2,81817,1,53176,28641,27049,63561,1,
3,f3.op0,2,81847,1,78560,3287,52939,72211,1,
3,f3.op0,2,81869,2,28756,53113,62351,75363,1,
3,f3.op0,2,81919,1,47440,34479,67316,49745,1,
3,f3.op0,2,81919,1,48932,32987,18633,6211,1,
3,f3.op0,2,81919,1,63166,18753,16386,5462,1,
3,f3.op0,2,81919,1,74452,7467,18183,6061,1,
3,f3.op0,2,81929,2,35706,46223,66290,76716,1,
3,f3.op0,2,81943,1,56516,25427,68262,22754,1,
3,f3.op0,2,81967,1,8066,73901,42153,14051,1,
3,f3.op0,2,82009,1,47080,34929,53820,17940,1,
3,f3.op0,2,82013,2,58622,23391,76205,80077,1,
3,f3.op0,2,82021,1,32578,49443,38780,40267,1,
3,f3.op0,2,82031,2,22556,59475,43977,14659,1,
3,f3.op0,2,82031,2,57998,24033,36926,66996,1,
3,f3.op0,2,82039,1,81392,647,20290,61456,1,
3,f3.op0,2,82073,2,77994,4079,43788,14596,1,
3,f3.op0,2,82129,1,34138,47991,39359,40496,1,
3,f3.op0,2,82129,1,41430,40699,38859,12953,1,
3,f3.op0,2,82129,1,65514,16615,41057,41062,1,
3,f3.op0,2,82129,1,67452,14677,39345,13115,1,
3,f3.op0,2,82153,1,37142,45011,56903,46352,1,
3,f3.op0,2,82163,2,42474,39689,11847,3949,1,
3,f3.op0,2,82193,2,78582,3611,39574,40589,1,
3,f3.op0,2,82223,2,45914,36309,42113,68853,1,y
3,f3.op0,2,82241,2,16476,65765,64748,76410,1,
3,f3.op0,2,82339,1,59758,22581,68608,77762,1,
3,f3.op0,2,82349,2,63430,18919,77806,53385,1,
3,f3.op0,2,82373,2,37544,44829,61654,48009,1,
3,f3.op0,2,82393,1,40336,42057,42778,69188,1,
3,f3.op0,2,82457,2,63202,19255,75181,52546,1,
3,f3.op0,2,82469,2,42482,39987,47504,70814,1,
3,f3.op0,2,82471,1,5622,76849,55279,73407,1,
3,f3.op0,2,82493,2,27946,54547,36866,67284,1,
3,f3.op0,2,82529,2,24986,57543,39428,68162,1,
3,f3.op0,2,82531,1,66794,15737,60110,47547,1,
3,f3.op0,2,82549,1,13144,69405,44142,14714,1,
3,f3.op0,2,82549,1,74100,8449,75747,25249,1,
3,f3.op0,2,82591,1,7526,75065,7746,2582,1,
3,f3.op0,2,82591,1,15920,66671,8443,57875,1,
3,f3.op0,2,82601,2,17390,65211,80402,81868,1,
3,f3.op0,2,82601,2,55032,27569,40804,41135,1,
3,f3.op0,2,82633,1,63330,19303,75360,25120,1,
3,f3.op0,2,82651,1,22548,60103,675,225,1,
3,f3.op0,2,82651,1,38760,43891,38446,67916,1,
3,f3.op0,2,82651,1,80320,2331,157,55153,1,
3,f3.op0,2,82723,1,69154,13569,6210,2070,1,
3,f3.op0,2,82727,2,39926,42801,15223,32650,1,
3,f3.op0,2,82759,1,48256,34503,26865,8955,1,
3,f3.op0,2,82763,2,8028,74735,45375,15125,1,
3,f3.op0,2,82793,2,6298,76495,79782,26594,1,
3,f3.op0,2,82811,2,77534,5277,14345,59989,1,
3,f3.op0,2,82813,1,3562,79251,30531,10177,1,
3,f3.op0,2,82837,1,50144,32693,29452,65042,1,
3,f3.op0,2,82847,2,21242,61605,51704,72466,1,
3,f3.op0,2,82883,2,55564,27319,51907,44930,1,
3,f3.op0,2,82981,1,24226,58755,68463,22821,1,
3,f3.op0,2,82997,2,12918,70079,26323,36440,1,
3,f3.op0,2,83003,2,61396,21607,25738,36247,1,
3,f3.op0,2,83009,2,794,82215,25697,63905,1,
3,f3.op0,2,83009,2,32196,50813,9590,58536,1,
3,f3.op0,2,83023,1,16780,66243,57779,46934,1,
3,f3.op0,2,83047,1,53466,29581,22950,7650,1,
3,f3.op0,2,83071,1,45374,37697,70480,78874,1,
3,f3.op0,2,83071,1,45896,37175,45965,43012,1,
3,f3.op0,2,83071,1,71248,11823,74810,52627,1,
3,f3.op0,2,83177,2,47402,35775,24474,8158,1,
3,f3.op0,2,83177,2,52352,30825,16386,5462,1,
3,f3.op0,2,83207,2,63926,19281,1043,55819,1,
3,f3.op0,2,83219,2,46386,36833,3682,28967,1,
3,f3.op0,2,83219,2,47474,35745,63017,76485,1,
3,f3.op0,2,83243,2,26386,56857,10466,58984,1,
3,f3.op0,2,83269,1,32920,50349,17031,5677,1,
3,f3.op0,2,83357,2,28432,54925,48676,44011,1,
3,f3.op0,2,83357,2,43000,40357,75094,52817,1,
3,f3.op0,2,83431,1,42188,41243,18125,33852,1,
3,f3.op0,2,83437,1,66512,16925,27646,64840,1,
3,f3.op0,2,83459,2,75648,7811,61815,20605,1,
3,f3.op0,2,83597,2,73114,10483,25993,36530,1,
3,f3.op0,2,83609,2,39158,44451,61496,76238,1,
3,f3.op0,2,83639,2,66052,17587,8043,2681,1,
3,f3.op0,2,83641,1,31056,52585,24187,63823,1,
3,f3.op0,2,83653,1,59040,24613,83555,55736,1,
3,f3.op0,2,83701,1,48630,35071,60377,48026,1,
3,f3.op0,2,83717,2,59918,23799,54383,73939,1,
3,f3.op0,2,83773,1,60226,23547,69087,23029,1,
3,f3.op0,2,83777,2,5078,78699,35926,39901,1,
3,f3.op0,2,83791,1,750,83041,77932,81838,1,
3,f3.op0,2,83833,1,39262,44571,36102,12034,1,
3,f3.op0,2,83843,2,49152,34691,55726,46523,1,
3,f3.op0,2,83857,1,26874,56983,83802,27934,1,
3,f3.op0,2,83857,1,55470,28387,66873,22291,1,
3,f3.op0,2,83869,1,67496,16373,18590,34153,1,
3,f3.op0,2,83891,2,7416,76475,37715,68499,1,
3,f3.op0,2,83903,2,15858,68045,74300,80702,1,
3,f3.op0,2,83903,2,80312,3591,66924,22308,1,
3,f3.op0,2,83933,2,32140,51793,24521,64129,1,
3,f3.op0,2,83987,2,78144,5843,32720,66898,1,
3,f3.op0,2,84011,2,74172,9839,57748,47253,1,
3,f3.op0,2,84017,2,14630,69387,5566,29861,1,
3,f3.op0,2,84017,2,48022,35995,25237,36418,1,
3,f3.op0,2,84047,2,43842,40205,48518,72204,1,
3,f3.op0,2,84059,2,44452,39607,43151,70423,1,
3,f3.op0,2,84059,2,47772,36287,4803,1601,1,
3,f3.op0,2,84061,1,77468,6593,71168,51743,1,
3,f3.op0,2,84121,1,28134,55987,1715,28612,1,
3,f3.op0,2,84127,1,62018,22109,56382,18794,1,
3,f3.op0,2,84127,1,75902,8225,3913,57389,1,
3,f3.op0,2,84191,2,19372,64819,37274,68552,1,
3,f3.op0,2,84191,2,48722,35469,44932,43041,1,
3,f3.op0,2,84223,1,10660,73563,38220,12740,1,
3,f3.op0,2,84223,1,28846,55377,303,101,1,
3,f3.op0,2,84247,1,7494,76753,60646,76380,1,
3,f3.op0,2,84263,2,866,83397,37456,40573,1,
3,f3.op0,2,84307,1,33936,50371,66214,78276,1,y
3,f3.op0,2,84307,1,64956,19351,58809,19603,1,
3,f3.op0,2,84313,1,27522,56791,67224,22408,1,
3,f3.op0,2,84313,1,82160,2153,41985,13995,1,
3,f3.op0,2,84349,1,69304,15045,11763,3921,1,
3,f3.op0,2,84377,2,28618,55759,81739,55372,1,
3,f3.op0,2,84389,2,26462,57927,54048,18016,1,
3,f3.op0,2,84407,2,36966,47441,54212,74342,1,
3,f3.op0,2,84407,2,56130,28277,66920,78578,1,
3,f3.op0,2,84421,1,8502,75919,49420,72754,1,
3,f3.op0,2,84421,1,11058,73363,5242,58028,1,
3,f3.op0,2,84443,2,18738,65705,13263,4421,1,
3,f3.op0,2,84481,1,67212,17269,23926,64296,1,
3,f3.op0,2,84503,2,30036,54467,60330,20110,1,
3,f3.op0,2,84653,2,42746,41907,31354,38669,1,
3,f3.op0,2,84653,2,47954,36699,78230,82512,1,
3,f3.op0,2,84659,2,28100,56559,27355,37338,1,
3,f3.op0,2,84673,1,82438,2235,83743,84363,1,
3,f3.op0,2,84701,2,3830,80871,24696,8232,1,
3,f3.op0,2,84809,2,2076,82733,52958,74192,1,
3,f3.op0,2,84811,1,37708,47103,57544,75722,1,
3,f3.op0,2,84827,2,43086,41741,69849,23283,1,
3,f3.op0,2,84871,1,39010,45861,57521,47464,1,
3,f3.op0,2,84871,1,63980,20891,15093,5031,1,
3,f3.op0,2,84919,1,61410,23509,11723,32214,1,
3,f3.op0,2,84947,2,4606,80341,46555,43834,1,
3,f3.op0,2,84947,2,7542,77405,35451,11817,1,
3,f3.op0,2,84967,1,17568,67399,68951,51306,1,
3,f3.op0,2,84967,1,50744,34223,52154,45707,1,
3,f3.op0,2,84977,2,70454,14523,22144,35707,1,
3,f3.op0,2,84979,1,20470,64509,37841,40940,1,
3,f3.op0,2,85009,1,79600,5409,26194,65404,1,y
3,f3.op0,2,85021,1,58584,26437,15865,61969,1,
3,f3.op0,2,85037,2,23104,61933,12002,60692,1,
3,f3.op0,2,85061,2,32676,52385,32249,67457,1,
3,f3.op0,2,85091,2,72146,12945,10838,60340,1,y
3,f3.op0,2,85103,2,16182,68921,49588,44897,1,
3,f3.op0,2,85109,2,41254,43855,34239,11413,1,
3,f3.op0,2,85147,1,14924,70223,83133,27711,1,
3,f3.op0,2,85147,1,22160,62987,74663,53270,1,
3,f3.op0,2,85147,1,58652,26495,3249,1083,1,
3,f3.op0,2,85159,1,31046,54113,24263,36474,1,
3,f3.op0,2,85201,1,14150,71051,28560,9520,1,
3,f3.op0,2,85223,2,24556,60667,64617,21539,1,
3,f3.op0,2,85223,2,48610,36613,27884,66110,1,
3,f3.op0,2,85229,2,68598,16631,17812,34347,1,
3,f3.op0,2,85229,2,84936,293,82327,55852,1,
3,f3.op0,2,85237,1,24962,60275,36892,69122,1,
3,f3.op0,2,85237,1,62006,23231,21586,64020,1,
3,f3.op0,2,85303,1,60850,24453,23056,64554,1,
3,f3.op0,2,85331,2,32,85299,56573,75745,1,
3,f3.op0,2,85439,2,9690,75749,65277,21759,1,
3,f3.op0,2,85447,1,15750,69697,28165,66353,1,
3,f3.op0,2,85469,2,13796,71673,50288,73742,1,
3,f3.op0,2,85531,1,10878,74653,1196,28909,1,
3,f3.op0,2,85571,2,4746,80825,31092,10364,1,
3,f3.op0,2,85601,2,6892,78709,7070,59424,1,
3,f3.op0,2,85607,2,56856,28751,990,330,1,
3,f3.op0,2,85621,1,37406,48215,44343,14781,1,
3,f3.op0,2,85621,1,80454,5167,1033,57425,1,
3,f3.op0,2,85627,1,76988,8639,17024,34217,1,
3,f3.op0,2,85639,1,51798,33841,63087,21029,1,
3,f3.op0,2,85643,2,60760,24883,13176,4392,1,
3,f3.op0,2,85643,2,79550,6093,66035,79107,1,
3,f3.op0,2,85711,1,606,85105,6254,30655,1,
3,f3.op0,2,85733,2,24404,61329,65093,78853,1,
3,f3.op0,2,85781,2,31286,54495,30708,10236,1,
3,f3.op0,2,85793,2,620,85173,28205,66597,1,
3,f3.op0,2,85793,2,23664,62129,68407,51400,1,
3,f3.op0,2,85817,2,34044,51773,17576,63070,1,
3,f3.op0,2,85819,1,52334,33485,33536,39785,1,
3,f3.op0,2,85889,2,28088,57801,43086,14362,1,
3,f3.op0,2,85889,2,31176,54713,55701,18567,1,
3,f3.op0,2,85903,1,71440,14463,81952,84586,1,
3,f3.op0,2,86017,1,16048,69969,74616,24872,1,
3,f3.op0,2,86017,1,42644,43373,15664,62566,1,
3,f3.op0,2,86027,2,63068,22959,82643,84899,1,
3,f3.op0,2,86029,1,82212,3817,31330,67796,1,
3,f3.op0,2,86111,2,414,85697,52927,46346,1,
3,f3.op0,2,86111,2,29834,56277,10388,60870,1,
3,f3.op0,2,86117,2,43198,42919,75714,25238,1,
3,f3.op0,2,86117,2,58756,27361,74782,53633,1,
3,f3.op0,2,86131,1,40682,45449,69494,51875,1,
3,f3.op0,2,86179,1,54494,31685,61012,77790,1,
3,f3.op0,2,86197,1,8234,77963,28814,38337,1,
3,f3.op0,2,86209,1,20050,66159,19808,35339,1,
3,f3.op0,2,86269,1,40742,45527,70395,23465,1,
3,f3.op0,2,86287,1,17710,68577,68847,22949,1,
3,f3.op0,2,86293,1,71082,15211,74227,82271,1,
3,f3.op0,2,86351,2,54342,32009,9410,60704,1,
3,f3.op0,2,86357,2,61580,24777,40570,42309,1,
3,f3.op0,2,86369,2,72528,13841,46270,44213,1,
3,f3.op0,2,86371,1,61350,25021,41281,71341,1,
3,f3.op0,2,86389,1,500,85889,8728,60502,1,
3,f3.op0,2,86461,1,2842,83619,11781,3927,1,
3,f3.op0,2,86467,1,15662,70805,42249,14083,1,
3,f3.op0,2,86533,1,8904,77629,51624,17208,1,
3,f3.op0,2,86533,1,31610,54923,59099,48544,1,
3,f3.op0,2,86539,1,32362,54177,14128,62402,1,
3,f3.op0,2,86573,2,4810,81763,20607,6869,1,
3,f3.op0,2,86629,1,76998,9631,63060,21020,1,
3,f3.op0,2,86677,1,60220,26457,39821,42166,1,
3,f3.op0,2,86677,1,61530,25147,5647,59667,1,
3,f3.op0,2,86729,2,17224,69505,21308,64922,1,
3,f3.op0,2,86861,2,3130,83731,84759,28253,1,
3,f3.op0,2,86923,1,84248,2675,12925,62257,1,
3,f3.op0,2,86951,2,4390,82561,55846,47599,1,
3,f3.op0,2,86993,2,1918,85075,60130,49041,1,
3,f3.op0,2,87037,1,13284,73753,61227,20409,1,
3,f3.op0,2,87037,1,38404,48633,9887,32308,1,
3,f3.op0,2,87037,1,64380,22657,23759,36932,1,y
3,f3.op0,2,87041,2,8562,78479,35640,11880,1,
3,f3.op0,2,87049,1,56782,30267,78682,84260,1,
3,f3.op0,2,87071,2,81810,5261,38468,70870,1,
3,f3.op0,2,87083,2,77974,9109,70667,81611,1,
3,f3.op0,2,87103,1,31352,55751,51634,75280,1,
3,f3.op0,2,87251,2,8094,79157,79541,84681,1,
3,f3.op0,2,87251,2,24490,62761,57376,48209,1,
3,f3.op0,2,87253,1,4692,82561,45695,44316,1,
3,f3.op0,2,87257,2,32660,54597,74003,82839,1,
3,f3.op0,2,87277,1,42354,44923,45552,15184,1,
3,f3.op0,2,87313,1,75650,11663,1972,58866,1,
3,f3.op0,2,87323,2,25594,61729,57908,77518,1,
3,f3.op0,2,87359,2,15018,72341,53500,46953,1,
3,f3.op0,2,87359,2,23194,64165,27381,9127,1,
3,f3.op0,2,87383,2,83504,3879,29530,38971,1,
3,f3.op0,2,87403,1,12896,74507,75771,25257,1,
3,f3.op0,2,87421,1,22306,65115,75168,25056,1,
3,f3.op0,2,87481,1,8858,78623,14722,63228,1,
3,f3.op0,2,87481,1,16762,70719,15874,63612,1,
3,f3.op0,2,87509,2,8940,78569,24740,66586,1,
3,f3.op0,2,87509,2,11250,76259,16081,34530,1,
3,f3.op0,2,87509,2,58340,29169,85063,57524,1,
3,f3.op0,2,87511,1,36678,50833,48900,16300,1,
3,f3.op0,2,87511,1,41044,46467,40520,42677,1,
3,f3.op0,2,87517,1,41322,46195,44890,73308,1,
3,f3.op0,2,87541,1,46606,40935,78552,26184,1,
3,f3.op0,2,87557,2,1190,86367,61983,20661,1,
3,f3.op0,2,87587,2,17154,70433,20533,36040,1,
3,f3.op0,2,87587,2,70074,17513,12612,4204,1,
3,f3.op0,2,87589,1,29442,58147,78680,55423,1,
3,f3.op0,2,87623,2,1624,85999,2449,30024,1,
3,f3.op0,2,87643,1,12106,75537,12506,33383,1,
3,f3.op0,2,87683,2,49812,37871,21890,65752,1,
3,f3.op0,2,87697,1,86434,1263,28719,9573,1,
3,f3.op0,2,87719,2,5376,82343,18659,64699,1,
3,f3.op0,2,87721,1,57894,29827,21061,65501,1,
3,f3.op0,2,87751,1,50838,36913,61561,79021,1,
3,f3.op0,2,87751,1,75360,12391,58453,77985,1,
3,f3.op0,2,87803,2,70890,16913,51412,46405,1,
3,f3.op0,2,87811,1,42066,45745,80868,26956,1,
3,f3.op0,2,87869,2,3142,84727,85862,87200,1,
3,f3.op0,2,87881,2,39938,47943,50486,75416,1,
3,f3.op0,2,87887,2,15118,72769,20121,6707,1,
3,f3.op0,2,87887,2,44092,43795,79082,84952,1,
3,f3.op0,2,87911,2,40970,46941,38676,12892,1,
3,f3.op0,2,87931,1,5206,82725,80567,56166,1,
3,f3.op0,2,87931,1,51246,36685,54953,47628,1,
3,f3.op0,2,87959,2,73656,14303,35229,11743,1,
3,f3.op0,2,88001,2,20608,67393,21294,7098,1,
3,f3.op0,2,88001,2,70612,17389,25578,8526,1,
3,f3.op0,2,88019,2,81126,6893,10072,32697,1,
3,f3.op0,2,88093,1,31922,56171,46882,74356,1,
3,f3.op0,2,88117,1,46058,42059,59192,49103,1,
3,f3.op0,2,88129,1,40748,47381,60953,49694,1,
3,f3.op0,2,88177,1,77832,10345,77792,55323,1,
3,f3.op0,2,88289,2,6118,82171,66634,51641,1,
3,f3.op0,2,88301,2,77288,11013,846,282,1,
3,f3.op0,2,88337,2,8882,79455,14114,63596,1,
3,f3.op0,2,88411,1,44076,44335,72799,83207,1,
3,f3.op0,2,88463,2,40052,48411,68355,22785,1,
3,f3.op0,2,88499,2,86146,2353,37190,71396,1,
3,f3.op0,2,88513,1,41694,46819,55203,18401,1,
3,f3.op0,2,88513,1,82146,6367,39104,42539,1,
3,f3.op0,2,88607,2,40410,48197,21451,36686,1,
3,f3.op0,2,88609,1,13310,75299,37439,42016,1,
3,f3.op0,2,88651,1,11614,77037,58274,48975,1,
3,f3.op0,2,88661,2,24944,63717,11445,3815,1,
3,f3.op0,2,88667,2,13242,75425,81844,56837,1,
3,f3.op0,2,88667,2,18006,70661,4528,31065,1,
3,f3.op0,2,88667,2,51350,37317,55666,48111,1,
3,f3.op0,2,88667,2,80014,8653,60961,49876,1,
3,f3.op0,2,88729,1,13838,74891,58293,19431,1,
3,f3.op0,2,88741,1,2220,86521,21001,66161,1,
3,f3.op0,2,88741,1,45912,42829,43122,14374,1,
3,f3.op0,2,88789,1,22212,66577,18,6,1,
3,f3.op0,2,88807,1,10372,78435,60031,79215,1,
3,f3.op0,2,88807,1,40418,48389,31058,39955,1,
3,f3.op0,2,88811,2,50194,38617,15223,34678,1,
3,f3.op0,2,88817,2,49398,39419,59003,78879,1,
3,f3.op0,2,88819,1,59752,29067,39398,42739,1,
3,f3.op0,2,88843,1,24246,64597,41067,13689,1,
3,f3.op0,2,88867,1,3334,85533,29766,9922,1,
3,f3.op0,2,88873,1,73994,14879,86116,87954,1,
3,f3.op0,2,88897,1,83024,5873,88387,88727,1,
3,f3.op0,2,88903,1,33498,55405,30855,10285,1,
3,f3.op0,2,88937,2,50032,38905,596,59490,1,
3,f3.op0,2,88937,2,63550,25387,34962,11654,1,
3,f3.op0,2,88951,1,5432,83519,56179,78027,1,
3,f3.op0,2,88951,1,64644,24307,45158,44703,1,
3,f3.op0,2,88969,1,82240,6729,18006,6002,1,
3,f3.op0,2,89021,2,46824,42197,5248,31423,1,
3,f3.op0,2,89057,2,74604,14453,39876,13292,1,
3,f3.op0,2,89069,2,66830,22239,23932,37667,1,
3,f3.op0,2,89069,2,70964,18105,23824,37631,1,
3,f3.op0,2,89087,2,37530,51557,56817,18939,1,
3,f3.op0,2,89123,2,77908,11215,56891,78379,1,
3,f3.op0,2,89137,1,25400,63737,70037,53058,1,
3,f3.op0,2,89203,1,8122,81081,3745,60717,1,
3,f3.op0,2,89213,2,7272,81941,62798,80408,1,
3,f3.op0,2,89213,2,15590,73623,35190,11730,1,
3,f3.op0,2,89213,2,76998,12215,13330,34181,1,
3,f3.op0,2,89227,1,27582,61645,64899,21633,1,
3,f3.op0,2,89237,2,14034,75203,54221,77565,1,
3,f3.op0,2,89269,1,55332,33937,35091,11697,1,
3,f3.op0,2,89317,1,17452,71865,80476,86370,1,
3,f3.op0,2,89317,1,27194,62123,76680,25560,1,
3,f3.op0,2,89329,1,10404,78925,73523,54284,1,
3,f3.op0,2,89363,2,65562,23801,56136,18712,1,
3,f3.op0,2,89371,1,33144,56227,22047,7349,1,
3,f3.op0,2,89371,1,85280,4091,48557,45976,1,
3,f3.op0,2,89387,2,71946,17441,54830,77868,1,
3,f3.op0,2,89393,2,85018,4375,11906,63564,1,
3,f3.op0,2,89399,2,17462,71937,14226,4742,1,
3,f3.op0,2,89399,2,73980,15419,67473,22491,1,
3,f3.op0,2,89399,2,86642,2757,46580,75126,1,
3,f3.op0,2,89413,1,13968,75445,54331,77719,1,
3,f3.op0,2,89417,2,21698,67719,82014,27338,1,
3,f3.op0,2,89443,1,22716,66727,65682,21894,1,
3,f3.op0,2,89443,1,87018,2425,48958,75948,1,
3,f3.op0,2,89449,1,12014,77435,6440,31963,1,
3,f3.op0,2,89449,1,26180,63269,19224,6408,1,
3,f3.op0,2,89491,1,11002,78489,50058,16686,1,
3,f3.op0,2,89527,1,21050,68477,34007,41178,1,
3,f3.op0,2,89561,2,11486,78075,7504,32355,1,
3,f3.op0,2,89567,2,76182,13385,45440,74858,1,
3,f3.op0,2,89599,1,2222,87377,61573,80257,1,
3,f3.op0,2,89599,1,48460,41139,44517,14839,1,
3,f3.op0,2,89603,2,74656,14947,47149,45584,1,
3,f3.op0,2,89611,1,3000,86611,27846,9282,1,
3,f3.op0,2,89669,2,42536,47133,82284,27428,1,
3,f3.op0,2,89681,2,16220,73461,21633,7211,1,
3,f3.op0,2,89681,2,40006,49675,66396,22132,1,
3,f3.op0,2,89753,2,79292,10461,21892,37215,1,
3,f3.op0,2,89779,1,6826,82953,54576,18192,1,
3,f3.op0,2,89797,1,20550,69247,48421,76005,1,
3,f3.op0,2,89797,1,47074,42723,18988,66194,1,
3,f3.op0,2,89809,1,32654,57155,57349,78989,1,
3,f3.op0,2,89809,1,83816,5993,4192,61270,1,
3,f3.op0,2,89833,1,50118,39715,23002,67556,1,
3,f3.op0,2,89899,1,8022,81877,55141,78313,1,
3,f3.op0,2,89917,1,40722,49195,52767,17589,1,
3,f3.op0,2,89923,1,9186,80737,59525,49816,1,
3,f3.op0,2,89923,1,24412,65511,15661,65169,1,
3,f3.op0,2,89939,2,44802,45137,67406,82428,1,
3,f3.op0,2,90001,1,30680,59321,87416,59139,1,
3,f3.op0,2,90019,1,10014,80005,30717,10239,1,
3,f3.op0,2,90023,2,82540,7483,43183,44402,1,y
3,f3.op0,2,90031,1,18580,71451,36501,12167,1,
3,f3.op0,2,90059,2,44682,45377,79995,26665,1,
3,f3.op0,2,90089,2,13554,76535,53572,47887,1,
3,f3.op0,2,90089,2,32372,57717,42330,14110,1,
3,f3.op0,2,90121,1,22714,67407,76313,55478,1,
3,f3.op0,2,90127,1,66790,23337,1590,530,1,
3,f3.op0,2,90191,2,73800,16391,48512,76298,1,
3,f3.op0,2,90197,2,16584,73613,46178,75524,1,
3,f3.op0,2,90199,1,61916,28283,34573,71657,1,
3,f3.op0,2,90203,2,53780,36423,40217,73541,1,
3,f3.op0,2,90203,2,71220,18983,34752,11584,1,
3,f3.op0,2,90373,1,90088,285,22607,37660,1,
3,f3.op0,2,90379,1,65792,24587,75205,85321,1,
3,f3.op0,2,90437,2,23530,66907,87925,59454,1,
3,f3.op0,2,90473,2,8946,81527,5997,1999,1,
3,f3.op0,2,90473,2,35646,54827,17752,36075,1,
3,f3.op0,2,90481,1,43184,47297,29836,70266,1,
3,f3.op0,2,90499,1,8376,82123,5968,62322,1,
3,f3.op0,2,90499,1,64250,26249,11200,64066,1,
3,f3.op0,2,90533,2,5076,85457,85276,58603,1,
3,f3.op0,2,90533,2,6292,84241,74323,54952,1,
3,f3.op0,2,90617,2,34148,56469,62595,20865,1,
3,f3.op0,2,90619,1,62564,28055,43813,75017,1,
3,f3.op0,2,90631,1,24102,66529,15300,5100,1,
3,f3.op0,2,90631,1,37522,53109,31237,70833,1,
3,f3.op0,2,90631,1,59062,31569,24804,8268,1,
3,f3.op0,2,90631,1,69780,20851,80119,87127,1,
3,f3.op0,2,90641,2,16436,74205,26455,39032,1,
3,f3.op0,2,90647,2,66678,23969,33732,11244,1,
3,f3.op0,2,90659,2,14226,76433,37822,42827,1,
3,f3.op0,2,90677,2,84874,5803,6041,62465,1,
3,f3.op0,2,90697,1,89754,943,17258,35985,1,
3,f3.op0,2,90703,1,36650,54053,72974,54559,1,
3,f3.op0,2,90703,1,81928,8775,62643,20881,1,
3,f3.op0,2,90787,1,8994,81793,82981,88185,1,
3,f3.op0,2,90787,1,23054,67733,75702,25234,1,
3,f3.op0,2,90803,2,62640,28163,6591,2197,1,
3,f3.op0,2,90821,2,30332,60489,18584,66742,1,y
3,f3.op0,2,90823,1,46894,43929,64160,51661,1,
3,f3.op0,2,90833,2,35334,55499,83924,88530,1,
3,f3.op0,2,90833,2,66682,24151,33547,41460,1,
3,f3.op0,2,90841,1,16446,74395,3095,31312,1,
3,f3.op0,2,90841,1,56152,34689,46992,15664,1,
3,f3.op0,2,90841,1,75154,15687,2745,915,1,
3,f3.op0,2,90841,1,79716,11125,24600,8200,1,
3,f3.op0,2,90907,1,33136,57771,14850,4950,1,
3,f3.op0,2,90907,1,41948,48959,20954,37287,1,
3,f3.op0,2,90947,2,73068,17879,28196,70030,1,
3,f3.op0,2,90971,2,21694,69277,84129,28043,1,
3,f3.op0,2,91019,2,24064,66955,49851,16617,1,
3,f3.op0,2,91079,2,80224,10855,68442,22814,1,
3,f3.op0,2,91081,1,23696,67385,13638,4546,1,
3,f3.op0,2,91151,2,57622,33529,73405,54852,1,
3,f3.op0,2,91153,1,62400,28753,31281,10427,1,
3,f3.op0,2,91193,2,28746,62447,86737,59310,1,
3,f3.op0,2,91193,2,64544,26649,49393,46862,1,
3,f3.op0,2,91237,1,25494,65743,54937,79137,1,
3,f3.op0,2,91237,1,80404,10833,24352,68942,1,
3,f3.op0,2,91243,1,16660,74583,48287,46510,1,
3,f3.op0,2,91243,1,67702,23541,45849,15283,1,
3,f3.op0,2,91283,2,11966,79317,86237,89601,1,
3,f3.op0,2,91309,1,4542,86767,51837,17279,1,
3,f3.op0,2,91331,2,82890,8441,48442,46591,1,
3,f3.op0,2,91367,2,67810,23557,51814,47727,1,y
3,f3.op0,2,91381,1,24870,66511,11697,3899,1,
3,f3.op0,2,91397,2,11600,79797,61352,81382,1,
3,f3.op0,2,91411,1,79930,11481,9771,3257,1,
3,f3.op0,2,91433,2,33790,57643,82072,57835,1,
3,f3.op0,2,91433,2,42056,49377,33625,41686,1,
3,f3.op0,2,91453,1,41550,49903,78219,26073,1,
3,f3.op0,2,91459,1,72228,19231,8802,2934,1,
3,f3.op0,2,91513,1,4366,87147,67786,83604,1,
3,f3.op0,2,91529,2,42300,49229,89321,90793,1,
3,f3.op0,2,91573,1,90934,639,9234,3078,1,
3,f3.op0,2,91583,2,80924,10659,70877,84681,1,
3,f3.op0,2,91621,1,6234,85387,49836,16612,1,
3,f3.op0,2,91757,2,18780,72977,82681,58146,1,
3,f3.op0,2,91771,1,18720,73051,20290,67944,1,
3,f3.op0,2,91781,2,11348,80433,80492,88018,1,
3,f3.op0,2,91781,2,80694,11087,20226,6742,1,
3,f3.op0,2,91781,2,89998,1783,23366,68976,1,
3,f3.op0,2,91801,1,76004,15797,28134,9378,1,
3,f3.op0,2,91807,1,8886,82921,34170,11390,1,
3,f3.op0,2,91807,1,50412,41395,20259,6753,1,
3,f3.op0,2,91813,1,21228,70585,78600,26200,1,
3,f3.op0,2,91823,2,23598,68225,20783,68143,1,
3,f3.op0,2,91823,2,88882,2941,89121,29707,1,
3,f3.op0,2,91867,1,26524,65343,68059,83931,1,
3,f3.op0,2,91867,1,52214,39653,11683,65139,1,
3,f3.op0,2,91939,1,81340,10599,8655,2885,1,
3,f3.op0,2,91957,1,15168,76789,70179,23393,1,
3,f3.op0,2,91997,2,80430,11567,18213,6071,1,
3,f3.op0,2,92041,1,71738,20303,21980,38007,1,
3,f3.op0,2,92077,1,46202,45875,75290,55789,1,
3,f3.op0,2,92143,1,77560,14583,58654,80980,1,
3,f3.op0,2,92173,1,4438,87735,991,61779,1,
3,f3.op0,2,92173,1,39124,53049,82512,27504,1,
3,f3.op0,2,92203,1,64000,28203,7514,33239,1,
3,f3.op0,2,92219,2,55660,36559,2926,31715,1,
3,f3.op0,2,92219,2,89174,3045,84653,89697,1,
3,f3.op0,2,92237,2,22192,70045,66431,83635,1,
3,f3.op0,2,92297,2,15620,76677,81353,88649,1,
3,f3.op0,2,92317,1,51636,40681,38963,43760,1,
3,f3.op0,2,92353,1,22744,69609,42721,75809,1,
3,f3.op0,2,92363,2,22572,69791,25100,69942,1,
3,f3.op0,2,92369,2,72384,19985,16263,5421,1,
3,f3.op0,2,92377,1,15076,77301,56235,18745,1,
3,f3.op0,2,92377,1,76334,16043,5284,63346,1,
3,f3.op0,2,92387,2,16368,76019,80324,88366,1,
3,f3.op0,2,92467,1,52862,39605,83693,58720,1,
3,f3.op0,2,92467,1,54842,37625,29740,71558,1,
3,f3.op0,2,92479,1,67304,25175,87906,29302,1,
3,f3.op0,2,92489,2,81792,10697,87724,60071,1,
3,f3.op0,2,92503,1,89976,2527,28382,40295,1,
3,f3.op0,2,92551,1,68820,23731,82563,27521,1,
3,f3.op0,2,92593,1,36196,56397,34861,73349,1,
3,f3.op0,2,92627,2,8032,84595,74634,24878,1,
3,f3.op0,2,92641,1,88346,4295,91207,92163,1,
3,f3.op0,2,92647,1,8406,84241,7018,64104,1,
3,f3.op0,2,92657,2,74682,17975,16524,5508,1,
3,f3.op0,2,92671,1,174,92497,5004,1668,1,
3,f3.op0,2,92683,1,4624,88059,34989,11663,1,
3,f3.op0,2,92707,1,30390,62317,21861,7287,1,
3,f3.op0,2,92717,2,51640,41077,83385,27795,1,
3,f3.op0,2,92723,2,62176,30547,9635,65027,1,
3,f3.op0,2,92737,1,19260,73477,36452,43063,1,
3,f3.op0,2,92737,1,44706,48031,61754,51497,1,
3,f3.op0,2,92753,2,58608,34145,45612,15204,1,
3,f3.op0,2,92761,1,55756,37005,37899,12633,1,
3,f3.op0,2,92767,1,32054,60713,45330,15110,1,
3,f3.op0,2,92789,2,10756,82033,88556,91378,1,
3,f3.op0,2,92789,2,52810,39979,80486,88688,1,
3,f3.op0,2,92849,2,77386,15463,89403,29801,1,y
3,f3.op0,2,92861,2,74754,18107,92236,61699,1,
3,f3.op0,2,92863,1,1298,91565,89196,29732,1,
3,f3.op0,2,92927,2,76970,15957,17209,36712,1,
3,f3.op0,2,92927,2,92426,501,32467,41798,1,
3,f3.op0,2,92941,1,92326,615,43096,76326,1,
3,f3.op0,2,92951,2,4630,88321,17082,5694,1,
3,f3.op0,2,92951,2,16264,76687,81438,27146,1,
3,f3.op0,2,92957,2,62578,30379,3010,31989,1,
3,f3.op0,2,92959,1,36694,56265,51245,48068,1,
3,f3.op0,2,92993,2,43074,49919,27192,9064,1,
3,f3.op0,2,93001,1,86658,6343,28021,71341,1,
3,f3.op0,2,93047,2,50926,42121,40566,13522,1,
3,f3.op0,2,93059,2,44636,48423,44217,14739,1,
3,f3.op0,2,93083,2,20204,72879,42552,14184,1,
3,f3.op0,2,93083,2,33012,60071,14573,66913,1,
3,f3.op0,2,93083,2,80726,12357,26164,39749,1,
3,f3.op0,2,93139,1,2090,91049,18924,6308,1,
3,f3.op0,2,93241,1,55074,38167,19134,6378,1,
3,f3.op0,2,93241,1,70226,23015,72509,55250,1,
3,f3.op0,2,93257,2,40642,52615,25141,39466,1,
3,f3.op0,2,93281,2,3166,90115,30601,41294,1,
3,f3.op0,2,93281,2,7396,85885,37081,43454,1,
3,f3.op0,2,93287,2,42608,50679,55501,49596,1,
3,f3.op0,2,93307,1,83216,10091,81967,89527,1,
3,f3.op0,2,93323,2,78504,14819,8906,65184,1,
3,f3.op0,2,93337,1,88898,4439,33537,11179,1,
3,f3.op0,2,93407,2,56226,37181,41538,13846,1,
3,f3.op0,2,93487,1,86292,7195,46113,15371,1,
3,f3.op0,2,93503,2,47858,45645,12524,66510,1,
3,f3.op0,2,93553,1,19094,74459,71803,86303,1,
3,f3.op0,2,93563,2,26602,66961,85303,59622,1,
3,f3.op0,2,93637,1,69930,23707,43656,14552,1,
3,f3.op0,2,93637,1,89086,4551,15700,67658,1,
3,f3.op0,2,93739,1,48294,45445,25055,39598,1,
3,f3.op0,2,93739,1,75344,18395,3031,63503,1,
3,f3.op0,2,93763,1,89634,4129,85599,28533,1,
3,f3.op0,2,93811,1,4230,89581,2260,63294,1,
3,f3.op0,2,93827,2,44558,49269,48789,16263,1,
3,f3.op0,2,93887,2,54096,39791,47872,47253,1,
3,f3.op0,2,93889,1,11948,81941,33227,42372,1,
3,f3.op0,2,93937,1,71494,22443,9437,34458,1,
3,f3.op0,2,93949,1,24726,69223,57066,19022,1,
3,f3.op0,2,93949,1,45980,47969,61927,83275,1,
3,f3.op0,2,93949,1,60378,33571,5898,1966,1,y
3,f3.op0,2,93983,2,40616,53367,22656,7552,1,
3,f3.op0,2,93997,1,62342,31655,67991,53996,1,
3,f3.op0,2,94007,2,20506,73501,86001,28667,1,
3,f3.op0,2,94049,2,21110,72939,37655,75251,1,
3,f3.op0,2,94049,2,22036,72013,11669,66589,1,
3,f3.op0,2,94049,2,26168,67881,78161,88753,1,
3,f3.op0,2,94049,2,70614,23435,18964,37671,1,
3,f3.op0,2,94079,2,92948,1131,57743,81967,1,
3,f3.op0,2,94099,1,37750,56349,59438,51179,1,
3,f3.op0,2,94109,2,29476,64633,53904,17968,1,
3,f3.op0,2,94151,2,60878,33273,44240,77514,1,
3,f3.op0,2,94169,2,10370,83799,57730,50633,1,
3,f3.op0,2,94201,1,25578,68623,30853,73085,1,
3,f3.op0,2,94229,2,3308,90921,81406,58545,1,
3,f3.op0,2,94253,2,13308,80945,45909,15303,1,
3,f3.op0,2,94273,1,59836,34437,56761,81769,1,
3,f3.op0,2,94291,1,56470,37821,52896,17632,1,
3,f3.op0,2,94291,1,91644,2647,75391,87991,1,
3,f3.op0,2,94321,1,16760,77561,67414,85352,1,
3,f3.op0,2,94343,2,78784,15559,29921,72869,1,
3,f3.op0,2,94343,2,88224,6119,35783,74823,1,
3,f3.op0,2,94351,1,19482,74869,55849,81517,1,
3,f3.op0,2,94351,1,75296,19055,94061,62804,1,
3,f3.op0,2,94397,2,73650,20747,40284,13428,1,
3,f3.op0,2,94399,1,59238,35161,66297,22099,1,
3,f3.op0,2,94439,2,9384,85055,75051,25017,1,
3,f3.op0,2,94463,2,45490,48973,2585,63837,1,
3,f3.op0,2,94477,1,25736,68741,82616,59031,1,
3,f3.op0,2,94477,1,74528,19949,48815,47764,1,
3,f3.op0,2,94483,1,43410,51073,7560,2520,1,
3,f3.op0,2,94513,1,80616,13897,62251,83759,1,
3,f3.op0,2,94529,2,30734,63795,30158,73072,1,
3,f3.op0,2,94529,2,74460,20069,75732,25244,1,
3,f3.op0,2,94603,1,83926,10677,92861,62488,1,
3,f3.op0,2,94649,2,73756,20893,1242,414,1,
3,f3.op0,2,94649,2,92132,2517,7559,65619,1,
3,f3.op0,2,94693,1,80874,13819,36973,75453,1,
3,f3.op0,2,94723,1,33946,60777,73244,55989,1,
3,f3.op0,2,94727,2,32310,62417,3918,1306,1,
3,f3.op0,2,94727,2,88894,5833,45244,46657,1,y
3,f3.op0,2,94771,1,1852,92919,24648,8216,1,
3,f3.op0,2,94793,2,38682,56111,44726,78104,1,
3,f3.op0,2,94819,1,30886,63933,31642,73760,1,
3,f3.op0,2,94819,1,64676,30143,67589,54136,1,
3,f3.op0,2,94841,2,21628,73213,16899,5633,1,
3,f3.op0,2,94841,2,26394,68447,90063,30021,1,
3,f3.op0,2,94849,1,82430,12419,80520,26840,1,
3,f3.op0,2,94873,1,46210,48663,86128,91958,1,
3,f3.op0,2,94873,1,75758,19115,86199,28733,1,
3,f3.op0,2,94889,2,8456,86433,35028,11676,1,
3,f3.op0,2,94889,2,42466,52423,2335,32408,1,
3,f3.op0,2,94889,2,60274,34615,90635,93471,1,
3,f3.op0,2,94903,1,6298,88605,40772,45225,1,
3,f3.op0,2,94903,1,66274,28629,28133,41012,1,
3,f3.op0,2,94907,2,22878,72029,19998,6666,1,
3,f3.op0,2,94933,1,55098,39835,71593,87153,1,
3,f3.op0,2,95003,2,49168,45835,18019,37674,1,
3,f3.op0,2,95009,2,55326,39683,13885,36298,1,
3,f3.op0,2,95083,1,84082,11001,55030,81732,1,
3,f3.op0,2,95093,2,70696,24397,34846,43313,1,
3,f3.op0,2,95107,1,25380,69727,12961,67725,1,
3,f3.op0,2,95107,1,38044,57063,6550,65588,1,
3,f3.op0,2,95111,2,5352,89759,78730,57947,1,
3,f3.op0,2,95177,2,45400,49777,88709,93021,1,
3,f3.op0,2,95177,2,92938,2239,43182,14394,1,
3,f3.op0,2,95203,1,45176,50027,12847,67751,1,
3,f3.op0,2,95203,1,61242,33961,94631,63278,1,
3,f3.op0,2,95213,2,81768,13445,15668,68698,1,
3,f3.op0,2,95231,2,10040,85191,79407,26469,1,
3,f3.op0,2,95231,2,82686,12545,52737,17579,1,
3,f3.op0,2,95239,1,20066,75173,29936,41725,1,
3,f3.op0,2,95257,1,20930,74327,41785,77433,1,
3,f3.op0,2,95273,2,78872,16401,3675,1225,1,
3,f3.op0,2,95279,2,59490,35789,59078,83212,1,
3,f3.op0,2,95311,1,63856,31455,58157,51156,1,
3,f3.op0,2,95327,2,32216,63111,60623,83759,1,
3,f3.op0,2,95327,2,87688,7639,93661,62996,1,
3,f3.op0,2,95383,1,32226,63157,62123,52502,1,
3,f3.op0,2,95393,2,30456,64937,68906,86564,1,
3,f3.op0,2,95401,1,2464,92937,24500,39967,1,
3,f3.op0,2,95419,1,36230,59189,58969,83269,1,
3,f3.op0,2,95461,1,44236,51225,73005,24335,1,
3,f3.op0,2,95467,1,50160,45307,95227,95387,1,
3,f3.op0,2,95471,2,50898,44573,18882,6294,1,
3,f3.op0,2,95507,2,36220,59287,51537,17179,1,
3,f3.op0,2,95507,2,84726,10781,11530,35679,1,
3,f3.op0,2,95549,2,72318,23231,67319,86139,1,
3,f3.op0,2,95581,1,37904,57677,28945,73369,1,
3,f3.op0,2,95603,2,81742,13861,18360,6120,1,
3,f3.op0,2,95633,2,10344,85289,2011,32548,1,
3,f3.op0,2,95701,1,24144,71557,81021,27007,1,
3,f3.op0,2,95731,1,54998,40733,20738,38823,1,
3,f3.op0,2,95747,2,1456,94291,84958,60235,1,
3,f3.op0,2,95747,2,9000,86747,81961,59236,1,
3,f3.op0,2,95747,2,81080,14667,47839,47862,1,
3,f3.op0,2,95789,2,76602,19187,10971,3657,1,
3,f3.op0,2,95803,1,59548,36255,95150,63651,1,
3,f3.op0,2,95819,2,34946,60873,71596,55805,1,
3,f3.op0,2,95819,2,82494,13325,52943,81527,1,
3,f3.op0,2,95857,1,57100,38757,76667,57508,1,
3,f3.op0,2,95873,2,26606,69267,52966,49613,1,
3,f3.op0,2,95881,1,28250,67631,21619,71127,1,
3,f3.op0,2,95891,2,54388,41503,19440,6480,1,
3,f3.op0,2,95911,1,30638,65273,9872,35261,1,
3,f3.op0,2,95911,1,83802,12109,7624,66482,1,
3,f3.op0,2,95917,1,74184,21733,36946,76260,1,
3,f3.op0,2,95929,1,16726,79203,41672,45867,1,
3,f3.op0,2,96013,1,60960,35053,41469,13823,1,
3,f3.op0,2,96059,2,93658,2401,40164,13388,1,
3,f3.op0,2,96097,1,53686,42411,15912,5304,1,
3,f3.op0,2,96097,1,74034,22063,76497,25499,1,
3,f3.op0,2,96167,2,49570,46597,15743,69359,1,
3,f3.op0,2,96233,2,35592,60641,32718,10906,1,
3,f3.op0,2,96289,1,8844,87445,52967,49752,1,
3,f3.op0,2,96293,2,28766,67527,43538,78708,1,
3,f3.op0,2,96329,2,10576,85753,1550,64736,1,
3,f3.op0,2,96331,1,93668,2663,86965,93209,1,
3,f3.op0,2,96377,2,66364,30013,40785,13595,1,
3,f3.op0,2,96487,1,45704,50783,33489,11163,1,
3,f3.op0,2,96487,1,46464,50023,30748,74574,1,
3,f3.op0,2,96493,1,51038,45455,49980,16660,1,
3,f3.op0,2,96493,1,52878,43615,29850,9950,1,
3,f3.op0,2,96517,1,68990,27527,8093,34870,1,
3,f3.op0,2,96587,2,29496,67091,23194,39927,1,
3,f3.op0,2,96601,1,82234,14367,22360,71854,1,
3,f3.op0,2,96643,1,27370,69273,20629,71305,1,
3,f3.op0,2,96697,1,20042,76655,87158,61285,1,
3,f3.op0,2,96703,1,78984,17719,27268,73558,1,
3,f3.op0,2,96763,1,68794,27969,34465,75997,1,
3,f3.op0,2,96799,1,90474,6325,90752,62517,1,
3,f3.op0,2,96823,1,2414,94409,12737,36520,1,
3,f3.op0,2,96893,2,81914,14979,54638,82808,1,
3,f3.op0,2,96911,2,64706,32205,28847,74223,1,
3,f3.op0,2,96911,2,76898,20013,88164,29388,1,
3,f3.op0,2,96931,1,95004,1927,54232,82698,1,
3,f3.op0,2,96959,2,13312,83647,92317,63092,1,
3,f3.op0,2,96973,1,7192,89781,59323,84423,1,
3,f3.op0,2,96997,1,42130,54867,65066,54021,1,
3,f3.op0,2,96997,1,72538,24459,71832,23944,1,
3,f3.op0,2,97001,2,57998,39003,40735,45912,1,
3,f3.op0,2,97039,1,64326,32713,55233,18411,1,
3,f3.op0,2,97127,2,70314,26813,6231,2077,1,
3,f3.op0,2,97157,2,67724,29433,27331,41496,1,
3,f3.op0,2,97187,2,19630,77557,88759,61982,1,
3,f3.op0,2,97187,2,80444,16743,10541,68305,1,
3,f3.op0,2,97213,1,91182,6031,2465,33226,1,
3,f3.op0,2,97373,2,3686,93687,31319,75355,1,
3,f3.op0,2,97373,2,54730,42643,93133,63502,1,
3,f3.op0,2,97381,1,45090,52291,93895,96219,1,
3,f3.op0,2,97441,1,57464,39977,684,228,1,
3,f3.op0,2,97523,2,82174,15349,83211,27737,1,
3,f3.op0,2,97553,2,14228,83325,87921,29307,1,
3,f3.op0,2,97553,2,17858,79695,69354,23118,1,
3,f3.op0,2,97571,2,71002,26569,86680,61417,1,
3,f3.op0,2,97609,1,44280,53329,92136,30712,1,
3,f3.op0,2,97613,2,26452,71161,44537,79921,1,
3,f3.op0,2,97649,2,14374,83275,35715,11905,1,
3,f3.op0,2,97651,1,44670,52981,20211,6737,1,
3,f3.op0,2,97771,1,57516,40255,44715,14905,1,
3,f3.op0,2,97789,1,30668,67121,32897,43562,1,
3,f3.op0,2,97813,1,13510,84303,54820,83482,1,
3,f3.op0,2,97813,1,27256,70557,75121,90249,1,
3,f3.op0,2,97829,2,38134,59695,46708,48179,1,
3,f3.op0,2,97849,1,35674,62175,36467,44772,1,
3,f3.op0,2,97861,1,45044,52817,47449,81057,1,
3,f3.op0,2,97883,2,49354,48529,63568,53817,1,
3,f3.op0,2,97927,1,83748,14179,82267,92707,1,
3,f3.op0,2,97967,2,82422,15545,49721,81885,1,
3,f3.op0,2,97987,1,30556,67431,37704,12568,1,
3,f3.op0,2,98017,1,590,97427,23278,73104,1,
3,f3.op0,2,98017,1,86338,11679,79841,59286,1,
3,f3.op0,2,98041,1,91266,6775,10718,36253,1,
3,f3.op0,2,98101,1,58524,39577,26157,8719,1,
3,f3.op0,2,98123,2,18910,79213,85595,93947,1,
3,f3.op0,2,98129,2,53726,44403,67119,22373,1,
3,f3.op0,2,98143,1,11568,86575,77100,25700,1,
3,f3.op0,2,98227,1,44240,53987,93973,96809,1,
3,f3.op0,2,98227,1,96816,1411,33228,11076,1,
3,f3.op0,2,98297,2,24948,73349,86854,61717,1,
3,f3.op0,2,98317,1,35922,62395,32298,10766,1,
3,f3.op0,2,98323,1,76854,21469,45206,47843,1,
3,f3.op0,2,98347,1,1014,97333,89156,62501,1,
3,f3.op0,2,98347,1,42252,56095,72886,89860,1,
3,f3.op0,2,98369,2,64268,34101,92991,30997,1,
3,f3.op0,2,98369,2,70152,28217,43177,47182,1,
3,f3.op0,2,98389,1,65954,32435,15986,38125,1,
3,f3.op0,2,98407,1,25006,73401,68494,88436,1,
3,f3.op0,2,98419,1,81040,17379,19861,72233,1,
3,f3.op0,2,98453,2,82640,15813,62182,53545,1,
3,f3.op0,2,98459,2,39494,58965,27566,74828,1,
3,f3.op0,2,98473,1,89644,8829,63722,54065,1,
3,f3.op0,2,98491,1,17376,81115,11133,3711,1,
3,f3.op0,2,98491,1,26498,71993,65573,54688,1,
3,f3.op0,2,98519,2,44492,54027,51210,17070,1,
3,f3.op0,2,98543,2,55662,42881,71546,89544,1,
3,f3.op0,2,98543,2,61334,37209,95501,97529,1,
3,f3.op0,2,98563,1,2468,96095,47399,48654,1,
3,f3.op0,2,98597,2,1136,97461,53505,17835,1,
3,f3.op0,2,98621,2,14786,83835,32529,10843,1,
3,f3.op0,2,98627,2,88612,10015,56842,51823,1,
3,f3.op0,2,98639,2,50838,47801,7353,2451,1,y
3,f3.op0,2,98663,2,67026,31637,9765,3255,1,
3,f3.op0,2,98711,2,14530,84181,97544,98322,1,
3,f3.op0,2,98713,1,33942,64771,65610,21870,1,
3,f3.op0,2,98713,1,86966,11747,91351,96259,1,
3,f3.op0,2,98717,2,45396,53321,90003,30001,1,
3,f3.op0,2,98731,1,45586,53145,61671,20557,1,
3,f3.op0,2,98731,1,64754,33977,22417,73293,1,
3,f3.op0,2,98737,1,60088,38649,6839,35192,1,
3,f3.op0,2,98807,2,44858,53949,59077,52628,1,
3,f3.op0,2,98867,2,30408,68459,95368,64745,1,
3,f3.op0,2,98897,2,6564,92333,22948,40615,1,
3,f3.op0,2,98899,1,60372,38527,14134,70644,1,
3,f3.op0,2,98899,1,71858,27041,65093,54664,1,
3,f3.op0,2,98909,2,45474,53435,55340,84386,1,
3,f3.op0,2,98911,1,45904,53007,86566,94796,1,
3,f3.op0,2,98927,2,37362,61565,72869,90241,1,
3,f3.op0,2,98929,1,12292,86637,94385,64438,1,
3,f3.op0,2,98947,1,65034,33913,89633,62860,1,
3,f3.op0,2,98963,2,70372,28591,70045,56336,1,
3,f3.op0,2,98981,2,86772,12209,89622,29874,1,
3,f3.op0,2,98993,2,70360,28633,87027,29009,1,
3,f3.op0,2,98999,2,72838,26161,91172,96390,1,
3,f3.op0,2,99079,1,2762,96317,11920,70026,1,
3,f3.op0,2,99083,2,36836,62247,6116,68094,1,
3,f3.op0,2,99109,1,4346,94763,30591,10197,1,
3,f3.op0,2,99119,2,87568,11551,49748,82662,1,
3,f3.op0,2,99131,2,72216,26915,65844,21948,1,
3,f3.op0,2,99133,1,73358,25775,5136,1712,1,
3,f3.op0,2,99149,2,17342,81807,23914,41021,1,
3,f3.op0,2,99173,2,13828,85345,71181,23727,1,
3,f3.op0,2,99223,1,17040,82183,90364,96270,1,
3,f3.op0,2,99259,1,55294,43965,24066,8022,1,
3,f3.op0,2,99317,2,1534,97783,98911,66076,1,
3,f3.op0,2,99317,2,62696,36621,42041,80225,1,
3,f3.op0,2,99347,2,62904,36443,73534,57627,1,
3,f3.op0,2,99349,1,23134,76215,40879,79859,1,
3,f3.op0,2,99367,1,35168,64199,23039,40802,1,
3,f3.op0,2,99371,2,57658,41713,86864,95202,1,
3,f3.op0,2,99371,2,91106,8265,82797,27599,1,
3,f3.op0,2,99409,1,24134,75275,16985,38798,1,
3,f3.op0,2,99431,2,40590,58841,77610,25870,1,
3,f3.op0,2,99439,1,14440,84999,56954,52131,1,
3,f3.op0,2,99439,1,18246,81193,75234,25078,1,
3,f3.op0,2,99469,1,84882,14587,65368,88102,1,
3,f3.op0,2,99497,2,66168,33329,83022,27674,1,
3,f3.op0,2,99551,2,96248,3303,24360,8120,1,
3,f3.op0,2,99559,1,91372,8187,3069,1023,1,
3,f3.op0,2,99571,1,7344,92227,979,66707,1,
3,f3.op0,2,99577,1,64986,34591,41163,13721,1,
3,f3.op0,2,99623,2,1394,98229,7864,35829,1,
3,f3.op0,2,99679,1,14784,84895,65389,88249,1,
3,f3.op0,2,99761,2,25174,74587,46068,15356,1,
3,f3.op0,2,99809,2,49210,50599,30556,43455,1,
3,f3.op0,2,99823,1,98860,963,57789,19263,1,
3,f3.op0,2,99829,1,17032,82797,9959,36596,1,
3,f3.op0,2,99829,1,84068,15761,97880,65903,1,
3,f3.op0,2,99859,1,67348,32511,52888,84202,1,
3,f3.op0,2,99907,1,34020,65887,59813,53240,1,
3,f3.op0,2,99989,2,33070,66919,28597,42862,1,
3,f3.op0,2,99991,1,61444,38547,8542,69508,1,
3,f3.op0,2,99991,1,64590,35401,51326,50439,1,


==> anc/zeros_f5.csv <==
f,chi,d,p,p_mod_f,j,k,Tdigit,Bdigit,simple,slow_checked
5,f5.op0,4,37,2,6,31,19,26,1,
5,f5.op0,4,53,3,6,47,19,25,1,
5,f5.op0,4,61,1,34,27,11,51,1,
5,f5.op1,4,61,1,10,51,3,25,1,
5,f5.op0,4,73,3,26,47,50,10,1,
5,f5.op1,4,73,3,24,49,6,45,1,y
5,f5.op1,4,73,3,28,45,48,68,1,
5,f5.op1,4,89,4,52,37,60,12,1,
5,f5.op1,4,97,2,28,69,11,41,1,
5,f5.op0,4,101,1,92,9,70,14,1,
5,f5.op0,4,137,2,112,25,135,27,1,
5,f5.op0,4,149,4,30,119,127,85,1,
5,f5.op1,4,149,4,88,61,140,28,1,
5,f5.op0,4,157,2,44,113,119,118,1,
5,f5.op1,4,181,1,104,77,67,122,1,
5,f5.op1,4,181,1,138,43,14,39,1,
5,f5.op0,4,193,3,8,185,6,117,1,
5,f5.op1,4,193,3,166,27,71,130,1,
5,f5.op0,4,197,2,168,29,66,92,1,
5,f5.op1,4,197,2,182,15,2,158,1,
5,f5.op0,4,229,4,66,163,214,226,1,
5,f5.op1,4,229,4,16,213,118,161,1,
5,f5.op1,4,233,3,6,227,67,60,1,
5,f5.op1,4,233,3,216,17,182,83,1,
5,f5.op0,4,241,1,196,45,152,175,1,
5,f5.op1,4,281,1,46,235,145,29,1,
5,f5.op0,4,293,3,164,129,61,188,1,
5,f5.op1,4,293,3,288,5,252,109,1,
5,f5.op0,4,337,2,108,229,265,53,1,
5,f5.op0,4,337,2,170,167,244,251,1,
5,f5.op0,4,337,2,182,155,170,34,1,
5,f5.op1,4,389,4,102,287,323,298,1,
5,f5.op1,4,389,4,154,235,209,353,1,
5,f5.op0,4,409,4,198,211,307,225,1,
5,f5.op0,4,421,1,50,371,230,46,1,
5,f5.op1,4,421,1,90,331,379,160,1,
5,f5.op1,4,433,3,416,17,259,225,1,
5,f5.op0,4,449,4,50,399,209,401,1,
5,f5.op1,4,457,2,130,327,347,435,1,
5,f5.op0,4,461,1,2,459,156,400,1,
5,f5.op0,4,461,1,376,85,261,421,1,
5,f5.op0,4,521,1,18,503,407,394,1,
5,f5.op1,4,541,1,116,425,212,367,1,
5,f5.op1,4,557,2,336,221,375,75,1,
5,f5.op0,4,593,3,540,53,277,174,1,
5,f5.op1,4,641,1,262,379,412,467,1,
5,f5.op1,4,653,3,34,619,186,429,1,
5,f5.op1,4,653,3,260,393,442,219,1,
5,f5.op1,4,653,3,556,97,610,122,1,
5,f5.op1,4,661,1,640,21,33,271,1,
5,f5.op0,4,673,3,152,521,550,110,1,
5,f5.op0,4,701,1,48,653,27,426,1,
5,f5.op1,4,701,1,42,659,589,258,1,
5,f5.op1,4,733,3,458,275,649,423,1,
5,f5.op1,4,733,3,582,151,153,617,1,
5,f5.op1,4,757,2,72,685,426,388,1,
5,f5.op1,4,757,2,464,293,38,159,1,
5,f5.op1,4,757,2,716,41,60,12,1,
5,f5.op0,4,761,1,252,509,224,197,1,
5,f5.op1,4,773,3,216,557,651,594,1,
5,f5.op1,4,773,3,760,13,143,647,1,
5,f5.op0,4,797,2,476,321,280,56,1,
5,f5.op1,4,809,4,506,303,58,497,1,
5,f5.op0,4,821,1,160,661,692,631,1,
5,f5.op1,4,821,1,504,317,256,708,1,
5,f5.op1,4,877,2,728,149,338,243,1,
5,f5.op0,4,929,4,526,403,307,433,1,y
5,f5.op0,4,937,2,68,869,446,464,1,
5,f5.op0,4,937,2,176,761,738,335,1,
5,f5.op0,4,937,2,382,555,416,458,1,
5,f5.op1,4,937,2,314,623,245,49,1,
5,f5.op0,4,941,1,82,859,289,246,1,
5,f5.op1,4,941,1,24,917,69,202,1,
5,f5.op0,4,953,3,734,219,607,312,1,
5,f5.op1,4,953,3,794,159,241,620,1,
5,f5.op0,4,1009,4,158,851,298,665,1,
5,f5.op0,4,1021,1,276,745,844,373,1,
5,f5.op0,4,1021,1,652,369,171,851,1,
5,f5.op0,4,1021,1,928,93,482,709,1,
5,f5.op1,4,1021,1,324,697,850,170,1,
5,f5.op1,4,1021,1,886,135,743,557,1,
5,f5.op1,4,1033,3,412,621,28,832,1,
5,f5.op1,4,1033,3,892,141,483,923,1,
5,f5.op0,4,1049,4,244,805,743,778,1,
5,f5.op0,4,1049,4,576,473,700,140,1,
5,f5.op0,4,1061,1,692,369,706,990,1,
5,f5.op0,4,1093,3,220,873,602,339,1,
5,f5.op0,4,1093,3,876,217,210,42,1,
5,f5.op0,4,1093,3,1020,73,284,494,1,
5,f5.op0,4,1097,2,304,793,648,349,1,
5,f5.op1,4,1097,2,346,751,1069,872,1,
5,f5.op1,4,1097,2,812,285,1095,219,1,
5,f5.op1,4,1109,4,732,377,653,796,1,
5,f5.op0,4,1117,2,676,441,216,490,1,
5,f5.op1,4,1117,2,434,683,651,577,1,
5,f5.op1,4,1117,2,884,233,724,815,1,
5,f5.op1,4,1117,2,1098,19,141,475,1,
5,f5.op1,4,1193,3,936,257,810,162,1,
5,f5.op1,4,1193,3,1130,63,581,832,1,
5,f5.op1,4,1213,3,1052,161,1108,1192,1,
5,f5.op0,4,1217,2,432,785,1014,933,1,y
5,f5.op1,4,1237,2,1080,157,385,77,1,
5,f5.op0,4,1249,4,528,721,144,1028,1,
5,f5.op0,4,1249,4,1120,129,592,618,1,
5,f5.op0,4,1277,2,658,619,1168,489,1,
5,f5.op1,4,1277,2,962,315,868,429,1,
5,f5.op1,4,1289,4,104,1185,888,951,1,
5,f5.op0,4,1297,2,678,619,637,1165,1,
5,f5.op0,4,1301,1,990,311,1170,234,1,
5,f5.op1,4,1321,1,1118,203,1299,524,1,
5,f5.op1,4,1361,1,480,881,620,124,1,
5,f5.op1,4,1361,1,584,777,767,970,1,
5,f5.op1,4,1381,1,834,547,991,1303,1,
5,f5.op1,4,1381,1,1352,29,87,846,1,
5,f5.op1,4,1409,4,990,419,534,1234,1,
5,f5.op0,4,1429,4,258,1171,490,98,1,
5,f5.op0,4,1429,4,348,1081,1185,237,1,
5,f5.op1,4,1429,4,804,625,650,130,1,
5,f5.op0,4,1453,3,830,623,398,1242,1,
5,f5.op1,4,1453,3,1308,145,168,1196,1,
5,f5.op0,4,1493,3,1048,445,1383,1471,1,
5,f5.op0,4,1549,4,510,1039,304,1300,1,
5,f5.op1,4,1549,4,422,1127,708,1071,1,
5,f5.op0,4,1601,1,356,1245,1147,1190,1,
5,f5.op1,4,1601,1,648,953,1280,256,1,
5,f5.op0,4,1609,4,62,1547,111,344,1,
5,f5.op1,4,1613,3,518,1095,1170,234,1,
5,f5.op0,4,1637,2,98,1539,370,74,1,
5,f5.op1,4,1637,2,632,1005,402,1390,1,
5,f5.op0,4,1657,2,490,1167,740,148,1,
5,f5.op0,4,1657,2,930,727,1211,905,1,
5,f5.op1,4,1657,2,66,1591,58,343,1,
5,f5.op1,4,1657,2,534,1123,1553,642,1,
5,f5.op1,4,1657,2,774,883,168,365,1,
5,f5.op1,4,1657,2,822,835,1613,654,1,
5,f5.op1,4,1693,3,548,1145,115,23,1,
5,f5.op0,4,1697,2,1668,29,1422,1642,1,
5,f5.op1,4,1733,3,1118,615,1679,1029,1,
5,f5.op1,4,1741,1,46,1695,1074,563,1,
5,f5.op1,4,1741,1,1266,475,60,12,1,y
5,f5.op1,4,1753,3,770,983,665,133,1,
5,f5.op0,4,1777,2,1648,129,891,889,1,
5,f5.op1,4,1777,2,376,1401,1575,315,1,
5,f5.op1,4,1777,2,1384,393,1552,1732,1,
5,f5.op1,4,1801,1,418,1383,432,1167,1,
5,f5.op1,4,1861,1,1546,315,1758,1096,1,
5,f5.op1,4,1861,1,1734,127,1831,1855,1,
5,f5.op0,4,1877,2,652,1225,1412,1784,1,
5,f5.op1,4,1877,2,552,1325,1617,1825,1,
5,f5.op1,4,1877,2,1634,243,1437,1789,1,
5,f5.op0,4,1913,3,810,1103,1523,1835,1,
5,f5.op1,4,1933,3,742,1191,1466,1453,1,
5,f5.op0,4,1973,3,1884,89,63,1591,1,
5,f5.op1,4,1973,3,302,1671,961,1376,1,
5,f5.op1,4,1997,2,616,1381,30,6,1,
5,f5.op0,4,2017,2,316,1701,405,81,1,
5,f5.op0,4,2017,2,1728,289,639,1338,1,
5,f5.op1,4,2017,2,328,1689,1898,783,1,
5,f5.op0,4,2053,3,780,1273,2047,820,1,
5,f5.op0,4,2053,3,2010,43,148,1672,1,
5,f5.op0,4,2069,4,1030,1039,1259,1907,1,
5,f5.op0,4,2081,1,410,1671,1252,1499,1,
5,f5.op0,4,2081,1,1440,641,252,1299,1,
5,f5.op1,4,2081,1,878,1203,1466,1958,1,
5,f5.op0,4,2137,2,1124,1013,549,1392,1,
5,f5.op0,4,2237,2,1104,1133,1500,300,1,
5,f5.op0,4,2237,2,1966,271,1514,1645,1,
5,f5.op1,4,2237,2,824,1413,996,1094,1,
5,f5.op0,4,2269,4,1856,413,1454,2106,1,
5,f5.op1,4,2269,4,308,1961,584,1932,1,
5,f5.op1,4,2269,4,546,1723,275,55,1,
5,f5.op0,4,2293,3,1646,647,1781,1732,1,
5,f5.op1,4,2341,1,1572,769,1153,1167,1,
5,f5.op0,4,2377,2,128,2249,2258,927,1,
5,f5.op1,4,2381,1,2316,65,1562,1741,1,
5,f5.op0,4,2389,4,914,1475,2280,456,1,
5,f5.op1,4,2393,3,2296,97,1546,1745,1,
5,f5.op1,4,2417,2,908,1509,336,1034,1,
5,f5.op0,4,2441,1,1954,487,425,85,1,
5,f5.op1,4,2473,3,616,1857,1065,213,1,
5,f5.op0,4,2521,1,1770,751,1501,2317,1,
5,f5.op1,4,2521,1,794,1727,1534,811,1,
5,f5.op1,4,2549,4,1676,873,2164,2472,1,
5,f5.op1,4,2557,2,2190,367,129,1560,1,
5,f5.op0,4,2593,3,656,1937,198,2114,1,
5,f5.op1,4,2609,4,2424,185,2136,949,1,
5,f5.op0,4,2617,2,1428,1189,1909,1952,1,
5,f5.op1,4,2657,2,2558,99,914,1777,1,
5,f5.op0,4,2677,2,900,1777,858,707,1,
5,f5.op1,4,2677,2,1598,1079,2167,2575,1,
5,f5.op1,4,2677,2,1864,813,1984,2003,1,
5,f5.op1,4,2689,4,1852,837,967,1269,1,
5,f5.op1,4,2693,3,1544,1149,2266,2069,1,
5,f5.op0,4,2713,3,1612,1101,2593,2689,1,
5,f5.op1,4,2713,3,1788,925,262,595,1,
5,f5.op0,4,2753,3,2734,19,515,103,1,
5,f5.op1,4,2753,3,1986,767,1482,847,1,
5,f5.op1,4,2789,4,1052,1737,760,152,1,
5,f5.op0,4,2797,2,214,2583,2487,2735,1,
5,f5.op1,4,2833,3,1450,1383,825,165,1,
5,f5.op1,4,2861,1,1096,1765,2547,2226,1,
5,f5.op0,4,2917,2,2894,23,309,1812,1,
5,f5.op1,4,2917,2,1166,1751,1326,1432,1,
5,f5.op0,4,2957,2,724,2233,1421,1467,1,
5,f5.op0,4,3049,4,152,2897,1176,845,1,y
5,f5.op1,4,3049,4,1098,1951,2317,1683,1,
5,f5.op1,4,3049,4,1826,1223,2122,1644,1,
5,f5.op1,4,3049,4,2230,819,2474,2934,1,
5,f5.op0,4,3109,4,826,2283,2382,1720,1,
5,f5.op0,4,3109,4,2258,851,196,661,1,
5,f5.op1,4,3109,4,2738,371,1469,2781,1,
5,f5.op0,4,3121,1,246,2875,994,823,1,
5,f5.op0,4,3121,1,1878,1243,1954,1015,1,
5,f5.op0,4,3169,4,232,2937,1886,1011,1,
5,f5.op1,4,3209,4,3110,99,1572,1598,1,
5,f5.op1,4,3217,2,1632,1585,1633,970,1,
5,f5.op1,4,3229,4,478,2751,3197,1931,1,
5,f5.op1,4,3253,3,764,2489,1107,872,1,
5,f5.op1,4,3253,3,1208,2045,2928,3188,1,
5,f5.op1,4,3257,2,802,2455,2104,2375,1,
5,f5.op0,4,3301,1,960,2341,1976,3036,1,
5,f5.op1,4,3301,1,2338,963,2404,1141,1,
5,f5.op1,4,3329,4,1258,2071,511,768,1,
5,f5.op1,4,3329,4,3222,107,1708,2339,1,
5,f5.op1,4,3373,3,1212,2161,42,683,1,
5,f5.op1,4,3373,3,1768,1605,23,2703,1,y
5,f5.op0,4,3389,4,3334,55,336,745,1,
5,f5.op1,4,3389,4,670,2719,1352,1626,1,
5,f5.op0,4,3433,3,2178,1255,2797,1246,1,
5,f5.op1,4,3433,3,2962,471,85,17,1,
5,f5.op1,4,3449,4,1666,1783,566,803,1,
5,f5.op0,4,3457,2,2668,789,696,1522,1,
5,f5.op1,4,3457,2,2266,1191,245,49,1,y
5,f5.op0,4,3461,1,562,2899,358,1456,1,
5,f5.op0,4,3461,1,2926,535,2320,464,1,
5,f5.op1,4,3461,1,3080,381,956,2960,1,
5,f5.op1,4,3517,2,1740,1777,1646,1736,1,
5,f5.op0,4,3529,4,670,2859,355,71,1,
5,f5.op0,4,3529,4,842,2687,1069,3037,1,
5,f5.op1,4,3529,4,1762,1767,73,2132,1,
5,f5.op1,4,3529,4,3296,233,1708,2459,1,
5,f5.op0,4,3533,3,604,2929,2848,3396,1,
5,f5.op1,4,3557,2,446,3111,807,3007,1,
5,f5.op1,4,3557,2,2302,1255,1826,1788,1,
5,f5.op1,4,3581,1,2190,1391,1394,995,1,
5,f5.op1,4,3581,1,3412,169,2054,1127,1,
5,f5.op0,4,3593,3,896,2697,3037,1326,1,
5,f5.op0,4,3593,3,2692,901,1342,987,1,
5,f5.op0,4,3593,3,3358,235,1450,290,1,
5,f5.op1,4,3593,3,134,3459,1638,3202,1,
5,f5.op1,4,3613,3,1040,2573,2724,1990,1,
5,f5.op1,4,3613,3,1180,2433,2862,1295,1,
5,f5.op0,4,3637,2,3042,595,2199,2622,1,
5,f5.op1,4,3637,2,3260,377,1954,2573,1,
5,f5.op0,4,3673,3,1964,1709,3374,2144,1,
5,f5.op1,4,3677,2,1590,2087,1255,251,1,
5,f5.op1,4,3697,2,342,3355,3435,687,1,
5,f5.op0,4,3701,1,1320,2381,2563,1993,1,
5,f5.op1,4,3709,4,2142,1567,1872,1858,1,
5,f5.op1,4,3709,4,2384,1325,1721,1086,1,
5,f5.op0,4,3733,3,1290,2443,24,1498,1,
5,f5.op0,4,3733,3,2264,1469,1239,1741,1,
5,f5.op0,4,3761,1,522,3239,3690,738,1,
5,f5.op0,4,3761,1,1396,2365,1116,3232,1,
5,f5.op0,4,3761,1,1654,2107,938,1692,1,
5,f5.op1,4,3761,1,648,3113,2432,2743,1,
5,f5.op0,4,3769,4,2272,1497,2101,1174,1,
5,f5.op1,4,3769,4,1822,1947,663,2394,1,
5,f5.op0,4,3793,3,950,2843,3527,1464,1,
5,f5.op1,4,3797,2,1430,2367,1186,1756,1,
5,f5.op1,4,3797,2,2998,799,2523,1264,1,
5,f5.op0,4,3821,1,3340,481,2318,1992,1,
5,f5.op0,4,3833,3,358,3475,3601,3020,1,
5,f5.op0,4,3833,3,2104,1729,109,1555,1,
5,f5.op0,4,3833,3,2194,1639,865,173,1,
5,f5.op0,4,3833,3,2558,1275,3230,646,1,
5,f5.op1,4,3833,3,870,2963,3642,1495,1,
5,f5.op1,4,3833,3,3646,187,2448,3556,1,
5,f5.op1,4,3853,3,1142,2711,3822,1535,1,
5,f5.op0,4,3877,2,3784,93,2459,2818,1,
5,f5.op0,4,3881,1,220,3661,2919,1360,1,
5,f5.op0,4,3881,1,2286,1595,450,90,1,
5,f5.op1,4,3881,1,666,3215,1333,1819,1,
5,f5.op1,4,3881,1,1578,2303,2964,1369,1,
5,f5.op0,4,3917,2,1306,2611,270,54,1,
5,f5.op1,4,3989,4,638,3351,2186,1235,1,
5,f5.op0,4,4001,1,596,3405,3770,754,1,
5,f5.op1,4,4001,1,504,3497,3845,769,1,
5,f5.op1,4,4001,1,3382,619,1449,1090,1,
5,f5.op1,4,4013,3,154,3859,2775,555,1,
5,f5.op1,4,4013,3,856,3157,897,982,1,
5,f5.op1,4,4021,1,2332,1689,1438,1896,1,
5,f5.op0,4,4049,4,1120,2929,2534,3746,1,
5,f5.op0,4,4057,2,3856,201,2362,3718,1,
5,f5.op0,4,4073,3,1366,2707,2271,2898,1,
5,f5.op0,4,4093,3,1446,2647,172,853,1,
5,f5.op1,4,4093,3,3638,455,1507,1120,1,
5,f5.op0,4,4129,4,4076,53,530,106,1,
5,f5.op1,4,4129,4,400,3729,3795,759,1,
5,f5.op0,4,4133,3,3412,721,3626,3205,1,
5,f5.op1,4,4133,3,380,3753,2824,2218,1,
5,f5.op1,4,4133,3,3268,865,2108,3728,1,
5,f5.op1,4,4153,3,1148,3005,1005,201,1,
5,f5.op1,4,4157,2,840,3317,231,1709,1,
5,f5.op1,4,4177,2,158,4019,496,1770,1,
5,f5.op1,4,4177,2,900,3277,1199,2746,1,
5,f5.op0,4,4201,1,308,3893,3399,1520,1,
5,f5.op1,4,4201,1,84,4117,2099,1260,1,
5,f5.op0,4,4217,2,1960,2257,4134,3357,1,
5,f5.op0,4,4229,4,1122,3107,1912,2074,1,
5,f5.op0,4,4229,4,1236,2993,922,1876,1,
5,f5.op0,4,4229,4,3998,231,2903,3118,1,
5,f5.op0,4,4241,1,894,3347,4219,1692,1,
5,f5.op0,4,4241,1,3304,937,2577,3060,1,
5,f5.op0,4,4253,3,744,3509,2736,3099,1,
5,f5.op1,4,4253,3,384,3869,2262,1303,1,
5,f5.op1,4,4253,3,1426,2827,748,3552,1,
5,f5.op1,4,4357,2,1620,2737,1289,2872,1,
5,f5.op0,4,4373,3,2900,1473,3800,760,1,
5,f5.op1,4,4373,3,882,3491,390,78,1,
5,f5.op0,4,4409,4,1942,2467,841,1050,1,
5,f5.op0,4,4421,1,1500,2921,2274,1339,1,
5,f5.op0,4,4421,1,3224,1197,402,2733,1,
5,f5.op1,4,4441,1,1366,3075,2045,409,1,
5,f5.op0,4,4481,1,526,3955,1289,1154,1,
5,f5.op0,4,4493,3,3958,535,3504,2498,1,
5,f5.op0,4,4513,3,4404,109,2000,400,1,
5,f5.op0,4,4517,2,1742,2775,1828,1269,1,
5,f5.op1,4,4549,4,1732,2817,1061,1122,1,
5,f5.op0,4,4561,1,460,4101,1233,2071,1,
5,f5.op0,4,4561,1,2920,1641,3178,2460,1,
5,f5.op1,4,4597,2,1720,2877,3536,2546,1,
5,f5.op0,4,4637,2,4592,45,2293,1386,1,
5,f5.op1,4,4673,3,404,4269,877,1110,1,
5,f5.op0,4,4721,1,1072,3649,4674,1879,1,
5,f5.op0,4,4729,4,2180,2549,1711,1288,1,
5,f5.op0,4,4733,3,3132,1601,938,3974,1,
5,f5.op1,4,4789,4,4206,583,1161,1190,1,
5,f5.op1,4,4793,3,1892,2901,2275,455,1,
5,f5.op0,4,4801,1,4578,223,536,3948,1,
5,f5.op0,4,4817,2,456,4361,2935,587,1,
5,f5.op0,4,4817,2,4002,815,4425,885,1,
5,f5.op1,4,4817,2,522,4295,652,3984,1,
5,f5.op0,4,4877,2,72,4805,871,2125,1,
5,f5.op1,4,4877,2,1316,3561,1340,268,1,
5,f5.op1,4,4877,2,1644,3233,2139,3354,1,
5,f5.op0,4,4889,4,302,4587,1754,4262,1,
5,f5.op1,4,4889,4,3458,1431,434,3998,1,
5,f5.op1,4,4909,4,2376,2533,2456,1473,1,
5,f5.op1,4,4909,4,3748,1161,228,2991,1,
5,f5.op1,4,4909,4,3944,965,3797,2723,1,
5,f5.op0,4,4933,3,264,4669,2628,4472,1,
5,f5.op1,4,4937,2,2138,2799,2478,1483,1,
5,f5.op1,4,4937,2,3070,1867,1362,4222,1,
5,f5.op0,4,5009,4,3144,1865,4329,4873,1,
5,f5.op0,4,5081,1,2408,2673,54,1027,1,
5,f5.op1,4,5081,1,542,4539,1436,4352,1,
5,f5.op0,4,5101,1,2220,2881,2144,1449,1,
5,f5.op1,4,5101,1,464,4637,3489,1718,1,
5,f5.op1,4,5113,3,3918,1195,2958,4682,1,
5,f5.op1,4,5197,2,3124,2073,4417,5041,1,
5,f5.op0,4,5209,4,430,4779,671,1176,1,
5,f5.op0,4,5233,3,534,4699,1749,2443,1,
5,f5.op0,4,5237,2,3674,1563,5114,4165,1,
5,f5.op0,4,5261,1,222,5039,3767,3910,1,
5,f5.op0,4,5273,3,3598,1675,5229,3155,1,
5,f5.op0,4,5273,3,5054,219,256,3215,1,
5,f5.op0,4,5281,1,4348,933,2268,2566,1,
5,f5.op0,4,5297,2,3832,1465,4313,1922,1,
5,f5.op1,4,5297,2,1078,4219,2181,2555,1,
5,f5.op1,4,5297,2,1758,3539,4565,913,1,
5,f5.op0,4,5381,1,832,4549,1449,1366,1,
5,f5.op0,4,5393,3,2466,2927,4179,2993,1,
5,f5.op1,4,5393,3,2442,2951,2257,1530,1,
5,f5.op0,4,5413,3,1808,3605,1218,4574,1,
5,f5.op0,4,5437,2,1778,3659,4567,5263,1,
5,f5.op1,4,5437,2,3894,1543,462,4442,1,
5,f5.op1,4,5437,2,5336,101,3948,1877,1,
5,f5.op1,4,5449,4,4188,1261,5248,4319,1,
5,f5.op0,4,5501,1,4974,527,1462,3593,1,
5,f5.op1,4,5501,1,5302,199,1545,309,1,
5,f5.op0,4,5521,1,3420,2101,320,64,1,
5,f5.op1,4,5521,1,5166,355,1197,3552,1,
5,f5.op0,4,5557,2,4638,919,4774,4289,1,
5,f5.op1,4,5569,4,1614,3955,869,4629,1,
5,f5.op1,4,5569,4,5136,433,1712,2570,1,
5,f5.op0,4,5573,3,850,4723,1403,4739,1,
5,f5.op0,4,5573,3,1758,3815,546,3453,1,
5,f5.op0,4,5573,3,5196,377,5516,4447,1,
5,f5.op0,4,5641,1,2452,3189,2960,592,1,
5,f5.op0,4,5641,1,4988,653,3747,4134,1,
5,f5.op1,4,5653,3,3692,1961,1596,3711,1,
5,f5.op1,4,5653,3,3996,1657,2317,1594,1,
5,f5.op0,4,5657,2,3760,1897,3779,4150,1,
5,f5.op1,4,5689,4,682,5007,4386,2015,1,
5,f5.op1,4,5693,3,3582,2111,180,36,1,
5,f5.op1,4,5717,2,4404,1313,5467,5667,1,
5,f5.op1,4,5749,4,4586,1163,1132,2526,1,
5,f5.op0,4,5801,1,828,4973,4963,3313,1,
5,f5.op0,4,5801,1,2898,2903,1920,384,1,
5,f5.op0,4,5881,1,352,5529,1763,2705,1,
5,f5.op0,4,5881,1,1390,4491,5742,4677,1,
5,f5.op0,4,5897,2,1596,4301,3519,4242,1,
5,f5.op0,4,5981,1,5236,745,3287,4246,1,
5,f5.op1,4,5981,1,2716,3265,2711,5327,1,
5,f5.op1,4,6029,4,1256,4773,4185,837,1,
5,f5.op1,4,6029,4,2852,3177,3038,4225,1,
5,f5.op1,4,6029,4,5992,37,338,3685,1,
5,f5.op0,4,6037,2,1372,4665,570,114,1,
5,f5.op1,4,6053,3,512,5541,4641,4560,1,
5,f5.op1,4,6073,3,6036,37,2794,2988,1,
5,f5.op0,4,6089,4,1230,4859,4564,5784,1,
5,f5.op0,4,6089,4,1950,4139,2265,453,1,
5,f5.op0,4,6089,4,1988,4101,3532,3142,1,
5,f5.op1,4,6089,4,72,6017,1906,1599,1,
5,f5.op1,4,6089,4,2804,3285,2767,2989,1,
5,f5.op0,4,6101,1,1844,4257,1568,2754,1,
5,f5.op1,4,6101,1,158,5943,3735,747,1,
5,f5.op1,4,6101,1,370,5731,4394,2099,1,
5,f5.op1,4,6101,1,456,5645,5194,2259,1,
5,f5.op1,4,6101,1,1992,4109,2300,460,1,
5,f5.op1,4,6121,1,5982,139,4793,3407,1,
5,f5.op1,4,6133,3,994,5139,3370,674,1,
5,f5.op1,4,6133,3,2050,4083,2183,5343,1,
5,f5.op1,4,6217,2,1460,4757,2415,483,1,
5,f5.op0,4,6221,1,3004,3217,1386,5254,1,
5,f5.op1,4,6221,1,440,5781,4684,2181,1,
5,f5.op1,4,6229,4,5234,995,3996,2045,1,
5,f5.op0,4,6277,2,2106,4171,2904,4347,1,
5,f5.op1,4,6277,2,878,5399,1257,5273,1,
5,f5.op0,4,6301,1,5826,475,1343,2789,1,
5,f5.op0,4,6317,2,3306,3011,3622,5778,1,
5,f5.op1,4,6361,1,5406,955,6197,5056,1,
5,f5.op0,4,6389,4,1834,4555,3689,5849,1,
5,f5.op0,4,6397,2,3246,3151,5337,6185,1,
5,f5.op1,4,6397,2,3798,2599,3375,675,1,
5,f5.op0,4,6421,1,5304,1117,338,2636,1,
5,f5.op1,4,6421,1,686,5735,3560,712,1,
5,f5.op0,4,6449,4,1710,4739,3777,3335,1,
5,f5.op1,4,6473,3,2422,4051,5108,6200,1,
5,f5.op0,4,6521,1,1810,4711,140,28,1,
5,f5.op0,4,6521,1,5612,909,356,5288,1,
5,f5.op0,4,6553,3,2248,4305,2790,558,1,
5,f5.op0,4,6553,3,2290,4263,2949,3211,1,
5,f5.op1,4,6553,3,3232,3321,1963,5635,1,
5,f5.op0,4,6577,2,3154,3423,5775,1155,1,
5,f5.op0,4,6577,2,3444,3133,4809,4908,1,
5,f5.op1,4,6577,2,5680,897,104,3967,1,
5,f5.op1,4,6581,1,3348,3233,1596,5584,1,
5,f5.op1,4,6661,1,3722,2939,3443,3353,1,
5,f5.op1,4,6689,4,3732,2957,1103,4234,1,
5,f5.op0,4,6701,1,3072,3629,177,4056,1,
5,f5.op1,4,6701,1,1742,4959,3940,788,1,
5,f5.op0,4,6733,3,3336,3397,3607,2068,1,
5,f5.op0,4,6733,3,6616,117,4929,3679,1,
5,f5.op1,4,6733,3,696,6037,4479,3589,1,
5,f5.op1,4,6733,3,2606,4127,1056,4251,1,
5,f5.op0,4,6761,1,324,6437,530,106,1,
5,f5.op0,4,6761,1,2836,3925,805,161,1,
5,f5.op1,4,6761,1,3320,3441,586,5526,1,
5,f5.op0,4,6781,1,3616,3165,6723,4057,1,
5,f5.op0,4,6781,1,4848,1933,1282,4325,1,
5,f5.op1,4,6829,4,5212,1617,6664,6796,1,
5,f5.op0,4,6833,3,4676,2157,732,1513,1,
5,f5.op1,4,6917,2,5174,1743,944,4339,1,
5,f5.op1,4,6961,1,5988,973,1317,4440,1,
5,f5.op0,4,6997,2,4114,2883,5982,6794,1,
5,f5.op1,4,7001,1,6370,631,2837,4768,1,
5,f5.op0,4,7057,2,1760,5297,3225,645,1,
5,f5.op0,4,7069,4,1392,5677,4160,832,1,
5,f5.op0,4,7069,4,2470,4599,6692,4166,1,
5,f5.op0,4,7109,4,3740,3369,3697,3583,1,
5,f5.op0,4,7121,1,740,6381,2591,6215,1,
5,f5.op1,4,7121,1,300,6821,4100,820,1,
5,f5.op1,4,7121,1,7020,101,4691,6635,1,
5,f5.op0,4,7129,4,632,6497,3211,2068,1,
5,f5.op1,4,7129,4,2478,4651,4755,951,1,
5,f5.op0,4,7177,2,2808,4369,3692,6480,1,
5,f5.op0,4,7177,2,6326,851,930,186,1,
5,f5.op0,4,7229,4,3684,3545,1600,320,1,
5,f5.op0,4,7253,3,182,7071,5749,4051,1,
5,f5.op1,4,7297,2,4576,2721,6977,7233,1,
5,f5.op1,4,7297,2,5992,1305,4219,5222,1,y
5,f5.op0,4,7333,3,1816,5517,6766,5753,1,
5,f5.op1,4,7333,3,5490,1843,2782,2023,1,
5,f5.op0,4,7349,4,7192,157,638,4537,1,
5,f5.op1,4,7369,4,7086,283,1167,3181,1,
5,f5.op0,4,7417,2,4604,2813,7367,7407,1,
5,f5.op1,4,7481,1,4892,2589,4365,873,1,
5,f5.op0,4,7517,2,4640,2877,529,4616,1,
5,f5.op0,4,7529,4,2088,5441,635,127,1,
5,f5.op0,4,7529,4,6810,719,4234,6870,1,
5,f5.op0,4,7537,2,3602,3935,3611,3737,1,
5,f5.op0,4,7549,4,2596,4953,5917,4203,1,
5,f5.op1,4,7549,4,5034,2515,658,4661,1,
5,f5.op0,4,7573,3,310,7263,6263,7311,1,
5,f5.op0,4,7577,2,4548,3029,3673,2250,1,y
5,f5.op1,4,7577,2,2712,4865,7525,1505,1,
5,f5.op1,4,7577,2,4154,3423,4196,3870,1,
5,f5.op0,4,7649,4,2284,5365,3625,725,1,
5,f5.op0,4,7669,4,1130,6539,2933,5188,1,
5,f5.op0,4,7669,4,2094,5575,311,1596,1,
5,f5.op0,4,7669,4,6882,787,7219,7579,1,
5,f5.op1,4,7669,4,3192,4477,4099,6955,1,
5,f5.op0,4,7717,2,6456,1261,3041,3695,1,
5,f5.op1,4,7793,3,4908,2885,5070,1014,1,
5,f5.op1,4,7817,2,1146,6671,4377,7129,1,
5,f5.op1,4,7817,2,7798,19,6561,4439,1,
5,f5.op0,4,7829,4,154,7675,6322,4396,1,
5,f5.op0,4,7829,4,7778,51,3349,6933,1,
5,f5.op0,4,7853,3,702,7151,3684,3878,1,
5,f5.op0,4,7873,3,6034,1839,636,4851,1,
5,f5.op0,4,7873,3,7488,385,1120,224,1,
5,f5.op0,4,7877,2,6390,1487,4096,3970,1,
5,f5.op0,4,7901,1,2382,5519,214,1623,1,
5,f5.op0,4,7901,1,4526,3375,4115,823,1,
5,f5.op1,4,7901,1,4926,2975,5582,5857,1,
5,f5.op0,4,7937,2,88,7849,3404,5443,1,
5,f5.op0,4,7949,4,3434,4515,1960,392,1,
5,f5.op1,4,7949,4,3644,4305,1189,6597,1,
5,f5.op1,4,7949,4,5472,2477,498,4869,1,
5,f5.op0,4,7993,3,2538,5455,1860,372,1,
5,f5.op1,4,7993,3,854,7139,6912,2981,1,
5,f5.op0,4,8009,4,4138,3871,2939,6995,1,
5,f5.op1,4,8009,4,498,7511,6664,7740,1,
5,f5.op0,4,8017,2,316,7701,3996,4006,1,
5,f5.op0,4,8069,4,562,7507,7428,6327,1,
5,f5.op1,4,8069,4,4490,3579,2150,430,1,
5,f5.op0,4,8081,1,2010,6071,382,4925,1,
5,f5.op0,4,8081,1,3308,4773,3446,7154,1,
5,f5.op0,4,8081,1,6102,1979,3738,3980,1,
5,f5.op0,4,8093,3,1426,6667,2209,3679,1,
5,f5.op0,4,8093,3,6808,1285,4185,837,1,
5,f5.op1,4,8093,3,844,7249,2737,2166,1,
5,f5.op0,4,8161,1,992,7169,5556,7640,1,
5,f5.op0,4,8161,1,5368,2793,7803,4825,1,
5,f5.op0,4,8161,1,5708,2453,4883,4241,1,
5,f5.op0,4,8161,1,6464,1697,5578,4380,1,
5,f5.op1,4,8161,1,3828,4333,2392,5375,1,
5,f5.op1,4,8209,4,4312,3897,2193,5364,1,
5,f5.op1,4,8221,1,4930,3291,657,5064,1,
5,f5.op1,4,8233,3,1840,6393,5538,7694,1,
5,f5.op1,4,8237,2,724,7513,6094,6161,1,
5,f5.op1,4,8273,3,52,8221,5674,4444,1,
5,f5.op0,4,8293,3,4938,3355,8051,6586,1,
5,f5.op0,4,8293,3,6310,1983,1590,318,1,
5,f5.op1,4,8293,3,8062,231,5774,4472,1,
5,f5.op1,4,8297,2,1552,6745,5960,1192,1,
5,f5.op1,4,8297,2,1874,6423,2406,3800,1,
5,f5.op1,4,8297,2,7134,1163,4537,7545,1,
5,f5.op0,4,8329,4,594,7735,69,6677,1,
5,f5.op1,4,8353,3,4344,4009,4372,2545,1,
5,f5.op0,4,8369,4,5470,2899,3790,758,1,
5,f5.op0,4,8389,4,2610,5779,7736,3225,1,
5,f5.op0,4,8501,1,2410,6091,3322,5765,1,
5,f5.op1,4,8513,3,2024,6489,7371,6582,1,
5,f5.op1,4,8521,1,1226,7295,5628,4534,1,
5,f5.op1,4,8521,1,2140,6381,5594,2823,1,
5,f5.op0,4,8537,2,116,8421,2578,2223,1,
5,f5.op0,4,8609,4,2082,6527,5725,1145,1,
5,f5.op0,4,8641,1,8276,365,2784,2285,1,
5,f5.op0,4,8677,2,120,8557,4959,6198,1,
5,f5.op0,4,8677,2,2220,6457,3809,5968,1,
5,f5.op0,4,8681,1,5150,3531,6884,3113,1,
5,f5.op0,4,8681,1,5474,3207,1249,1986,1,
5,f5.op0,4,8693,3,106,8587,5163,7987,1,
5,f5.op1,4,8693,3,8464,229,526,5321,1,
5,f5.op0,4,8713,3,2926,5787,6889,4863,1,
5,f5.op0,4,8713,3,8078,635,3863,7743,1,
5,f5.op1,4,8713,3,790,7923,4701,6168,1,
5,f5.op0,4,8741,1,1752,6989,5539,2856,1,
5,f5.op0,4,8741,1,2438,6303,6475,1295,1,
5,f5.op1,4,8741,1,2396,6345,5783,4653,1,
5,f5.op1,4,8741,1,5896,2845,7262,6697,1,
5,f5.op0,4,8761,1,98,8663,6232,6503,1,
5,f5.op0,4,8821,1,7412,1409,7920,1584,1,
5,f5.op1,4,8821,1,3968,4853,4456,7948,1,
5,f5.op1,4,8861,1,7910,951,8028,5150,1,
5,f5.op1,4,8893,3,8148,745,6863,8487,1,
5,f5.op0,4,8933,3,3586,5347,3839,4341,1,
5,f5.op1,4,8933,3,6524,2409,2659,4105,1,
5,f5.op0,4,8941,1,2504,6437,5225,1045,1,
5,f5.op0,4,8941,1,7218,1723,2750,550,1,
5,f5.op0,4,8941,1,8376,565,2739,2336,1,
5,f5.op1,4,8941,1,158,8783,2116,7576,1,
5,f5.op0,4,8969,4,7834,1135,8168,7015,1,
5,f5.op0,4,8969,4,8574,395,2423,5866,1,
5,f5.op0,4,9001,1,326,8675,2282,5857,1,
5,f5.op1,4,9001,1,1594,7407,1821,7565,1,
5,f5.op1,4,9001,1,6092,2909,6453,4891,1,
5,f5.op1,4,9041,1,8130,911,6790,1358,1,
5,f5.op0,4,9109,4,4116,4993,5145,1029,1,
5,f5.op1,4,9157,2,1308,7849,608,1953,1,
5,f5.op1,4,9157,2,7080,2077,4711,4605,1,
5,f5.op0,4,9161,1,398,8763,598,3784,1,
5,f5.op1,4,9173,3,2620,6553,4784,4626,1,
5,f5.op1,4,9173,3,6708,2465,4819,4633,1,
5,f5.op1,4,9221,1,4210,5011,4855,971,1,
5,f5.op0,4,9257,2,5538,3719,4659,6486,1,
5,f5.op0,4,9277,2,6762,2515,4773,2810,1,
5,f5.op1,4,9281,1,210,9071,2615,523,1,
5,f5.op1,4,9281,1,6526,2755,1722,5913,1,
5,f5.op0,4,9293,3,4846,4447,8691,7314,1,
5,f5.op1,4,9293,3,2994,6299,5093,8453,1,
5,f5.op1,4,9293,3,3718,5575,4578,8350,1,
5,f5.op0,4,9337,2,1588,7749,2386,4212,1,
5,f5.op1,4,9337,2,3474,5863,6119,6826,1,
5,f5.op0,4,9341,1,918,8423,673,3871,1,
5,f5.op1,4,9341,1,7640,1701,6659,3200,1,
5,f5.op1,4,9377,2,4092,5285,8959,7418,1,
5,f5.op0,4,9397,2,1188,8209,3478,2575,1,
5,f5.op1,4,9397,2,4516,4881,5999,6838,1,
5,f5.op0,4,9413,3,1982,7431,1209,4007,1,
5,f5.op0,4,9421,1,6258,3163,9025,1805,1,
5,f5.op0,4,9433,3,4874,4559,3206,6301,1,
5,f5.op1,4,9437,2,380,9057,8648,3617,1,
5,f5.op0,4,9497,2,1964,7533,8520,1704,1,
5,f5.op0,4,9497,2,2260,7237,732,7744,1,
5,f5.op1,4,9497,2,8088,1409,4460,892,1,
5,f5.op0,4,9533,3,7432,2101,3639,4541,1,
5,f5.op0,4,9533,3,8606,927,9153,9457,1,y
5,f5.op1,4,9613,3,8858,755,8687,3660,1,
5,f5.op0,4,9629,4,3326,6303,33,5784,1,
5,f5.op1,4,9661,1,910,8751,164,1965,1,
5,f5.op0,4,9677,2,1086,8591,2438,2423,1,
5,f5.op0,4,9697,2,1162,8535,8164,7451,1,
5,f5.op0,4,9697,2,2462,7235,3678,2675,1,
5,f5.op0,4,9781,1,4946,4835,4867,6842,1,
5,f5.op1,4,9781,1,5964,3817,2806,8386,1,
5,f5.op1,4,9781,1,7724,2057,3241,8473,1,
5,f5.op1,4,9817,2,5280,4537,4826,4892,1,
5,f5.op1,4,9829,4,3510,6319,8912,5714,1,
5,f5.op0,4,9833,3,2240,7593,8071,7514,1,
5,f5.op1,4,9833,3,9178,655,8865,1773,1,
5,f5.op0,4,9941,1,3226,6715,9827,7930,1,
5,f5.op1,4,9941,1,4638,5303,8454,3679,1,
5,f5.op1,4,9949,4,2790,7159,9937,5967,1,
5,f5.op1,4,9949,4,2926,7023,5691,3128,1,
5,f5.op1,4,9949,4,5010,4939,2836,2557,1,
5,f5.op1,4,10037,2,2422,7615,8501,5715,1,
5,f5.op0,4,10061,1,4784,5277,10033,6031,1,
5,f5.op0,4,10069,4,4964,5105,1042,4236,1,
5,f5.op1,4,10069,4,9274,795,4303,6902,1,
5,f5.op0,4,10093,3,2038,8055,7211,7498,1,
5,f5.op0,4,10133,3,9320,813,7241,7528,1,
5,f5.op1,4,10133,3,7918,2215,1059,4265,1,
5,f5.op0,4,10141,1,2040,8101,1636,8440,1,
5,f5.op0,4,10169,4,4156,6013,8192,5706,1,
5,f5.op0,4,10177,2,4298,5879,5275,1055,1,
5,f5.op0,4,10181,1,8268,1913,1981,8541,1,
5,f5.op0,4,10181,1,9016,1165,7190,1438,1,
5,f5.op1,4,10181,1,9874,307,7448,5562,1,
5,f5.op0,4,10253,3,9698,555,8090,1618,1,
5,f5.op1,4,10253,3,1524,8729,3298,8862,1,
5,f5.op0,4,10273,3,1542,8731,6668,9552,1,
5,f5.op0,4,10273,3,2938,7335,3253,8869,1,
5,f5.op1,4,10289,4,854,9435,3565,713,1,
5,f5.op0,4,10301,1,4206,6095,5836,9408,1,
5,f5.op1,4,10301,1,386,9915,1492,6479,1,
5,f5.op1,4,10313,3,6388,3925,6065,1213,1,
5,f5.op0,4,10321,1,7406,2915,9077,8008,1,
5,f5.op1,4,10321,1,7356,2965,5452,7283,1,
5,f5.op1,4,10357,2,2050,8307,168,2105,1,
5,f5.op1,4,10457,2,9922,535,2897,8945,1,
5,f5.op1,4,10477,2,9146,1331,5994,7485,1,
5,f5.op0,4,10501,1,9476,1025,2310,462,1,
5,f5.op1,4,10501,1,8604,1897,4128,5026,1,
5,f5.op0,4,10513,3,9404,1109,6350,1270,1,
5,f5.op0,4,10529,4,320,10209,1503,6618,1,
5,f5.op0,4,10529,4,586,9943,724,8568,1,
5,f5.op0,4,10529,4,5682,4847,4451,2996,1,
5,f5.op1,4,10529,4,1858,8671,2474,8918,1,
5,f5.op1,4,10529,4,8396,2133,5490,1098,1,
5,f5.op0,4,10657,2,5298,5359,7633,3658,1,
5,f5.op1,4,10657,2,2178,8479,3893,2910,1,
5,f5.op0,4,10709,4,9860,849,7581,3658,1,
5,f5.op1,4,10709,4,3250,7459,6297,5543,1,
5,f5.op1,4,10729,4,640,10089,5129,9609,1,
5,f5.op1,4,10729,4,7062,3667,144,8612,1,
5,f5.op1,4,10753,3,10278,475,7770,1554,1,
5,f5.op1,4,10781,1,2186,8595,164,2189,1,
5,f5.op0,4,10789,4,7170,3619,3757,5067,1,
5,f5.op1,4,10837,2,3694,7143,885,177,1,
5,f5.op0,4,10853,3,8054,2799,1594,4660,1,
5,f5.op0,4,10949,4,9702,1247,2879,9335,1,
5,f5.op1,4,10949,4,9372,1577,745,149,1,
5,f5.op0,4,10973,3,1530,9443,8489,6087,1,
5,f5.op0,4,10973,3,6972,4001,310,62,1,y
5,f5.op1,4,10973,3,3464,7509,5157,3226,1,
5,f5.op0,4,10993,3,3346,7647,172,2233,1,
5,f5.op1,4,11069,4,3012,8057,977,4623,1,
5,f5.op0,4,11093,3,6136,4957,3687,2956,1,
5,f5.op0,4,11093,3,6690,4403,9691,8594,1,
5,f5.op1,4,11093,3,8268,2825,2413,9357,1,
5,f5.op1,4,11093,3,10190,903,4399,5317,1,
5,f5.op1,4,11149,4,2626,8523,1192,4698,1,
5,f5.op0,4,11161,1,7360,3801,3667,7430,1,
5,f5.op1,4,11161,1,1814,9347,5840,1168,1,
5,f5.op1,4,11161,1,5418,5743,3971,9723,1,
5,f5.op1,4,11173,3,1660,9513,8026,8309,1,
5,f5.op1,4,11173,3,3782,7391,4032,3041,1,
5,f5.op1,4,11173,3,4260,6913,2016,7107,1,
5,f5.op1,4,11173,3,4664,6509,2033,9345,1,
5,f5.op0,4,11177,2,8232,2945,10216,6514,1,
5,f5.op1,4,11197,2,6596,4601,4674,7653,1,
5,f5.op0,4,11329,4,4576,6753,3836,3033,1,
5,f5.op1,4,11329,4,2710,8619,1557,4843,1,
5,f5.op0,4,11353,3,1950,9403,4646,7741,1,
5,f5.op1,4,11393,3,1982,9411,58,9126,1,
5,f5.op0,4,11437,2,11248,189,11131,6801,1,
5,f5.op0,4,11497,2,1442,10055,5598,3419,1,
5,f5.op1,4,11549,4,1168,10381,1806,2671,1,
5,f5.op1,4,11593,3,2040,9553,6036,8163,1,
5,f5.op1,4,11593,3,2426,9167,2533,9781,1,
5,f5.op1,4,11593,3,5230,6363,4873,10249,1,
5,f5.op1,4,11621,1,4124,7497,9858,6620,1,
5,f5.op0,4,11633,3,7102,4531,119,4677,1,
5,f5.op0,4,11657,2,4186,7471,2371,5137,1,
5,f5.op1,4,11657,2,4472,7185,5253,3382,1,
5,f5.op0,4,11677,2,9276,2401,3003,2936,1,
5,f5.op0,4,11681,1,46,11635,9868,6646,1,
5,f5.op0,4,11681,1,620,11061,5345,1069,1,
5,f5.op0,4,11681,1,3610,8071,4524,3241,1,
5,f5.op1,4,11681,1,2798,8883,4522,7913,1,
5,f5.op1,4,11681,1,9566,2115,3130,626,1,
5,f5.op0,4,11689,4,4326,7363,6427,5961,1,
5,f5.op0,4,11689,4,6996,4693,6972,6070,1,
5,f5.op1,4,11689,4,7548,4141,5379,10427,1,
5,f5.op1,4,11717,2,11404,313,9876,6662,1,
5,f5.op0,4,11777,2,11380,397,7186,6148,1,
5,f5.op1,4,11821,1,11658,163,7974,3959,1,
5,f5.op0,4,11833,3,11644,189,11679,7069,1,
5,f5.op1,4,11833,3,3754,8079,3453,10157,1,
5,f5.op0,4,11897,2,6822,5075,11104,9359,1,
5,f5.op0,4,11909,4,7864,4045,1453,7436,1,
5,f5.op1,4,11909,4,11072,837,7293,8604,1,
5,f5.op0,4,11933,3,210,11723,11758,11898,1,
5,f5.op0,4,11941,1,8868,3073,10684,4525,1,
5,f5.op1,4,11953,3,4786,7167,3395,679,1,
5,f5.op1,4,11969,4,8406,3563,3756,3145,1,
5,f5.op1,4,11981,1,5374,6607,11419,4680,1,
5,f5.op1,4,11981,1,7726,4255,4544,3305,1,
5,f5.op1,4,11981,1,11700,281,5989,3594,1,
5,f5.op0,4,12037,2,8158,3879,8457,11321,1,
5,f5.op1,4,12041,1,8694,3347,6398,6096,1,
5,f5.op1,4,12049,4,356,11693,10230,2046,1,
5,f5.op1,4,12097,2,3574,8523,2350,470,1,
5,f5.op0,4,12109,4,7036,5073,1519,9991,1,
5,f5.op0,4,12149,4,2606,9543,7249,11169,1,
5,f5.op1,4,12149,4,184,11965,3648,8019,1,
5,f5.op0,4,12157,2,3932,8225,4128,3257,1,
5,f5.op0,4,12157,2,5616,6541,10247,11775,1,
5,f5.op1,4,12157,2,4112,8045,6273,3686,1,
5,f5.op0,4,12241,1,730,11511,1778,5252,1,
5,f5.op0,4,12241,1,2524,9717,391,9871,1,
5,f5.op0,4,12241,1,4168,8073,12009,4850,1,
5,f5.op1,4,12241,1,2048,10193,6647,8674,1,
5,f5.op1,4,12241,1,2856,9385,8463,6589,1,
5,f5.op0,4,12269,4,2796,9473,8174,11450,1,
5,f5.op1,4,12281,1,7862,4419,6839,3824,1,
5,f5.op1,4,12281,1,10640,1641,8237,9016,1,
5,f5.op0,4,12289,4,4964,7325,525,105,1,
5,f5.op0,4,12289,4,5540,6749,7861,4030,1,
5,f5.op1,4,12329,4,7214,5115,6080,1216,1,
5,f5.op0,4,12409,4,11616,793,6673,8780,1,
5,f5.op1,4,12409,4,2148,10261,11585,2317,1,
5,f5.op0,4,12413,3,1992,10421,12176,9883,1,
5,f5.op0,4,12421,1,1930,10491,363,5041,1,
5,f5.op1,4,12421,1,694,11727,2056,10348,1,
5,f5.op1,4,12433,3,2752,9681,80,16,1,
5,f5.op1,4,12433,3,8390,4043,9517,4390,1,
5,f5.op0,4,12437,2,6830,5607,4425,885,1,
5,f5.op0,4,12457,2,4306,8151,12017,12369,1,
5,f5.op1,4,12457,2,9524,2933,9996,6982,1,
5,f5.op1,4,12473,3,10648,1825,5942,3683,1,
5,f5.op1,4,12517,2,10980,1537,11640,2328,1,
5,f5.op0,4,12541,1,1442,11099,12386,12510,1,
5,f5.op0,4,12541,1,7280,5261,8335,1667,1,
5,f5.op1,4,12541,1,2718,9823,10780,2156,1,
5,f5.op0,4,12553,3,5516,7037,2867,3084,1,
5,f5.op1,4,12569,4,7542,5027,12223,9986,1,
5,f5.op1,4,12569,4,8562,4007,12303,10002,1,
5,f5.op0,4,12577,2,86,12491,11464,9839,1,
5,f5.op0,4,12577,2,1570,11007,6505,1301,1,
5,f5.op0,4,12589,4,7006,5583,7773,9108,1,
5,f5.op0,4,12589,4,11152,1437,6288,8811,1,
5,f5.op1,4,12601,1,7450,5151,6285,1257,1,
5,f5.op0,4,12637,2,3654,8983,1538,2835,1,
5,f5.op0,4,12641,1,6664,5977,579,2644,1,
5,f5.op0,4,12653,3,3982,8671,11127,4756,1,
5,f5.op1,4,12653,3,1606,11047,1309,5323,1,y
5,f5.op1,4,12689,4,2766,9923,693,7752,1,
5,f5.op1,4,12697,2,3152,9545,4820,964,1,
5,f5.op1,4,12713,3,7296,5417,3138,10798,1,
5,f5.op1,4,12721,1,5230,7491,9106,11998,1,
5,f5.op1,4,12721,1,12450,271,710,142,1,
5,f5.op0,4,12757,2,11478,1279,5934,8841,1,
5,f5.op1,4,12757,2,9964,2793,8048,4161,1,
5,f5.op0,4,12829,4,1076,11753,2627,5657,1,
5,f5.op0,4,12853,3,11788,1065,10880,2176,1,
5,f5.op1,4,12853,3,1554,11299,209,5183,1,
5,f5.op0,4,12889,4,5528,7361,12643,10262,1,
5,f5.op0,4,12953,3,3102,9851,1593,10681,1,
5,f5.op1,4,12973,3,4182,8791,11777,4950,1,
5,f5.op0,4,13009,4,5428,7581,6678,9141,1,
5,f5.op1,4,13009,4,8480,4529,6256,3853,1,
5,f5.op0,4,13049,4,6316,6733,12398,10309,1,
5,f5.op1,4,13049,4,3384,9665,763,7982,1,
5,f5.op1,4,13049,4,8614,4435,212,5262,1,
5,f5.op0,4,13093,3,1742,11351,4202,3459,1,
5,f5.op0,4,13121,1,102,13019,11914,5007,1,
5,f5.op0,4,13121,1,3844,9277,10983,7445,1,
5,f5.op0,4,13177,2,8942,4235,9601,7191,1,
5,f5.op1,4,13217,2,9836,3381,5507,11675,1,
5,f5.op0,4,13229,4,4006,9223,6968,9331,1,
5,f5.op0,4,13229,4,7446,5783,12895,2579,1,
5,f5.op0,4,13241,1,4858,8383,4401,11473,1,
5,f5.op1,4,13249,4,8862,4387,5445,1089,1,
5,f5.op0,4,13337,2,12604,733,12550,2510,1,
5,f5.op0,4,13417,2,98,13319,1051,5577,1,
5,f5.op0,4,13417,2,456,12961,5329,9116,1,
5,f5.op0,4,13457,2,402,13055,6227,12011,1,
5,f5.op0,4,13457,2,5358,8099,13408,5373,1,
5,f5.op1,4,13457,2,8648,4809,10876,7558,1,
5,f5.op0,4,13469,4,5874,7595,10144,12804,1,
5,f5.op1,4,13513,3,3480,10033,5700,1140,1,
5,f5.op0,4,13537,2,6702,6835,8771,7169,1,
5,f5.op0,4,13649,4,12694,955,157,5491,1,
5,f5.op0,4,13669,4,1078,12591,795,159,1,
5,f5.op0,4,13681,1,4344,9337,12999,5336,1,
5,f5.op0,4,13681,1,5652,8029,11982,10605,1,
5,f5.op1,4,13681,1,10722,2959,9797,10168,1,
5,f5.op0,4,13693,3,13566,127,6126,9441,1,
5,f5.op0,4,13697,2,10654,3043,12487,13455,1,
5,f5.op0,4,13697,2,12646,1051,12251,7929,1,
5,f5.op1,4,13697,2,10244,3453,11196,7718,1,
5,f5.op0,4,13709,4,2598,11111,4818,9189,1,
5,f5.op0,4,13709,4,8762,4947,9282,7340,1,
5,f5.op0,4,13729,4,11396,2333,3865,773,1,
5,f5.op1,4,13781,1,2952,10829,5296,12084,1,
5,f5.op1,4,13841,1,13130,711,12083,7953,1,
5,f5.op1,4,13877,2,10878,2999,2235,447,1,
5,f5.op1,4,13997,2,3540,10457,2663,3332,1,
5,f5.op1,4,14009,4,6396,7613,7853,9976,1,
5,f5.op0,4,14029,4,3236,10793,7830,1566,1,
5,f5.op0,4,14029,4,5380,8649,11736,5153,1,
5,f5.op1,4,14081,1,2738,11343,11966,13658,1,
5,f5.op1,4,14081,1,12492,1589,11740,2348,1,
5,f5.op0,4,14149,4,4756,9393,5135,1027,1,
5,f5.op0,4,14173,3,11244,2929,12453,13829,1,
5,f5.op1,4,14177,2,8156,6021,8032,12948,1,
5,f5.op1,4,14177,2,10700,3477,3149,9136,1,
5,f5.op0,4,14221,1,3664,10557,10312,10595,1,
5,f5.op0,4,14293,3,6632,7661,4485,897,1,
5,f5.op1,4,14341,1,5472,8869,8704,4609,1,
5,f5.op0,4,14449,4,9622,4827,3630,726,1,
5,f5.op1,4,14449,4,5956,8493,14078,11485,1,
5,f5.op1,4,14533,3,4602,9931,838,11794,1,
5,f5.op0,4,14549,4,9458,5091,2690,538,1,
5,f5.op0,4,14557,2,7114,7443,13718,5655,1,
5,f5.op0,4,14561,1,6894,7667,310,62,1,
5,f5.op1,4,14593,3,4168,10425,14419,8721,1,
5,f5.op1,4,14593,3,5618,8975,8775,1755,1,
5,f5.op0,4,14633,3,5628,9005,11837,5294,1,
5,f5.op1,4,14653,3,1788,12865,5170,1034,1,
5,f5.op0,4,14657,2,534,14123,8026,7468,1,
5,f5.op1,4,14657,2,392,14265,1395,279,1,
5,f5.op1,4,14657,2,7670,6987,12578,5447,1,
5,f5.op0,4,14669,4,4732,9937,12406,5415,1,
5,f5.op0,4,14713,3,12720,1993,4327,3808,1,
5,f5.op0,4,14753,3,4512,10241,13040,2608,1,
5,f5.op0,4,14797,2,2030,12767,4544,9787,1,
5,f5.op0,4,14813,3,1080,13733,11226,11133,1,
5,f5.op1,4,14821,1,6528,8293,6615,1323,1,
5,f5.op1,4,14821,1,10576,4245,8512,10595,1,
5,f5.op1,4,14897,2,4796,10101,6548,4289,1,
5,f5.op1,4,14897,2,5220,9677,6248,4229,1,
5,f5.op1,4,14897,2,7066,7831,90,18,1,
5,f5.op0,4,14957,2,14416,541,14650,2930,1,
5,f5.op1,4,14957,2,1932,13025,10610,2122,1,
5,f5.op1,4,14969,4,4866,10103,1253,9232,1,
5,f5.op0,4,15101,1,1932,13169,9385,1877,1,
5,f5.op1,4,15101,1,6714,8387,14224,5865,1,
5,f5.op0,4,15137,2,14846,291,8671,7789,1,
5,f5.op1,4,15137,2,12594,2543,7533,4534,1,
5,f5.op1,4,15149,4,4198,10951,6080,1216,1,
5,f5.op0,4,15161,1,5528,9633,8122,10721,1,
5,f5.op1,4,15161,1,9208,5953,13305,2661,1,
5,f5.op0,4,15193,3,13142,2051,2753,12705,1,
5,f5.op1,4,15241,1,4552,10689,8269,4702,1,
5,f5.op0,4,15289,4,5824,9465,9818,11137,1,
5,f5.op1,4,15289,4,8038,7251,1284,12488,1,
5,f5.op1,4,15289,4,11120,4169,12622,8640,1,
5,f5.op0,4,15313,3,2036,13277,10209,8167,1,
5,f5.op0,4,15329,4,2372,12957,5314,13326,1,
5,f5.op0,4,15329,4,8294,7035,5248,10247,1,
5,f5.op0,4,15329,4,11196,4133,1995,399,1,
5,f5.op0,4,15361,1,2880,12481,10661,14421,1,
5,f5.op0,4,15361,1,5848,9513,1655,331,1,
5,f5.op0,4,15361,1,13324,2037,12509,5574,1,
5,f5.op0,4,15361,1,14042,1319,1661,12621,1,
5,f5.op0,4,15373,3,1716,13657,4199,6989,1,
5,f5.op1,4,15373,3,10866,4507,6848,13668,1,
5,f5.op0,4,15401,1,4552,10849,10050,2010,1,
5,f5.op0,4,15401,1,12284,3117,10099,5100,1,
5,f5.op0,4,15461,1,9968,5493,8617,11000,1,
5,f5.op1,4,15461,1,12834,2627,1264,3345,1,
5,f5.op0,4,15473,3,8896,6577,3101,9904,1,
5,f5.op1,4,15473,3,2150,13323,11392,5373,1,
5,f5.op1,4,15493,3,5304,10189,1814,6560,1,
5,f5.op0,4,15497,2,7718,7779,10876,8374,1,
5,f5.op0,4,15541,1,14572,969,7774,4663,1,
5,f5.op0,4,15581,1,6218,9363,7750,1550,1,
5,f5.op0,4,15601,1,9814,5787,6275,1255,1,
5,f5.op1,4,15601,1,8424,7177,2172,9795,1,
5,f5.op1,4,15601,1,14782,819,3227,10006,1,
5,f5.op0,4,15641,1,6044,9597,9480,1896,1,
5,f5.op0,4,15641,1,6622,9019,7344,4597,1,
5,f5.op1,4,15641,1,3054,12587,2132,9811,1,
5,f5.op1,4,15641,1,10798,4843,13846,15282,1,
5,f5.op1,4,15661,1,6512,9149,12086,14946,1,
5,f5.op0,4,15733,3,4756,10977,13455,2691,1,
5,f5.op1,4,15733,3,5078,10655,10101,11460,1,
5,f5.op0,4,15737,2,14854,883,4590,918,1,
5,f5.op1,4,15761,1,14628,1133,6205,1241,1,
5,f5.op0,4,15773,3,14250,1523,6949,7699,1,
5,f5.op1,4,15797,2,15332,465,9487,14535,1,
5,f5.op0,4,15877,2,7018,8859,4899,10506,1,
5,f5.op0,4,15881,1,8302,7579,12693,8891,1,
5,f5.op1,4,15889,4,5178,10711,1467,6649,1,
5,f5.op1,4,15901,1,1924,13977,13202,12181,1,
5,f5.op0,4,15913,3,38,15875,983,12927,1,
5,f5.op1,4,15973,3,11386,4587,12731,12130,1,
5,f5.op1,4,16001,1,12832,3169,923,6585,1,
5,f5.op1,4,16061,1,548,15513,3443,7113,1,
5,f5.op1,4,16069,4,6340,9729,12295,2459,1,
5,f5.op0,4,16073,3,8170,7903,10221,11688,1,
5,f5.op0,4,16073,3,10654,5419,5424,7514,1,
5,f5.op0,4,16097,2,8334,7763,10710,2142,1,
5,f5.op0,4,16097,2,14148,1949,1656,6770,1,
5,f5.op1,4,16097,2,1022,15075,2043,3628,1,
5,f5.op1,4,16097,2,14332,1765,2497,13377,1,
5,f5.op1,4,16141,1,8848,7293,4329,4094,1,
5,f5.op1,4,16141,1,9662,6479,2569,3742,1,
5,f5.op0,4,16189,4,15252,937,13693,12452,1,
5,f5.op0,4,16273,3,3076,13197,42,3263,1,
5,f5.op1,4,16301,1,11322,4979,13170,2634,1,
5,f5.op1,4,16333,3,14012,2321,7794,8092,1,
5,f5.op1,4,16361,1,1538,14823,11646,15418,1,
5,f5.op0,4,16381,1,9082,7299,8565,1713,1,
5,f5.op0,4,16417,2,15128,1289,5889,11028,1,
5,f5.op0,4,16453,3,6706,9747,11624,8906,1,
5,f5.op0,4,16477,2,5144,11333,12102,15602,1,
5,f5.op0,4,16477,2,15022,1455,11357,15453,1,
5,f5.op0,4,16493,3,1908,14585,1819,6961,1,
5,f5.op0,4,16493,3,12528,3965,16232,6545,1,
5,f5.op1,4,16561,1,9412,7149,3709,4054,1,
5,f5.op0,4,16573,3,8646,7927,3785,757,1,
5,f5.op1,4,16573,3,2118,14455,3071,10558,1,
5,f5.op1,4,16573,3,8386,8187,339,6697,1,
5,f5.op0,4,16673,3,4300,12373,4443,14227,1,
5,f5.op0,4,16693,3,1616,15077,5650,1130,1,
5,f5.op1,4,16693,3,13346,3347,979,6873,1,
5,f5.op1,4,16729,4,5758,10971,15625,3125,1,
5,f5.op1,4,16729,4,9300,7429,3461,4038,1,
5,f5.op1,4,16741,1,880,15861,3167,10678,1,
5,f5.op1,4,16741,1,11856,4885,12461,15885,1,
5,f5.op0,4,16829,4,6148,10681,12805,2561,1,
5,f5.op1,4,16901,1,10972,5929,12880,2576,1,
5,f5.op1,4,16937,2,13722,3215,11251,9025,1,
5,f5.op0,4,16981,1,4924,12057,12548,9302,1,
5,f5.op1,4,16981,1,7706,9275,1084,3613,1,
5,f5.op1,4,16981,1,15148,1833,3848,7562,1,
5,f5.op0,4,17029,4,9622,7407,3878,10993,1,
5,f5.op1,4,17029,4,15944,1085,3173,10852,1,
5,f5.op0,4,17033,3,7190,9843,765,153,1,
5,f5.op0,4,17041,1,7516,9525,429,3494,1,
5,f5.op0,4,17053,3,6170,10883,17049,10231,1,
5,f5.op1,4,17053,3,7408,9645,6653,14973,1,
5,f5.op1,4,17053,3,9104,7949,12819,9385,1,
5,f5.op0,4,17093,3,6666,10427,8167,5052,1,
5,f5.op1,4,17093,3,16158,935,15073,16689,1,
5,f5.op1,4,17117,2,4042,13075,8571,8561,1,
5,f5.op1,4,17137,2,94,17043,14529,13188,1,
5,f5.op1,4,17137,2,426,16711,12248,5877,1,
5,f5.op1,4,17137,2,1536,15601,4670,934,1,
5,f5.op0,4,17189,4,14740,2449,12189,16189,1,
5,f5.op1,4,17189,4,8820,8369,13691,6176,1,
5,f5.op0,4,17257,2,11076,6181,9938,5439,1,
5,f5.op0,4,17293,3,12448,4845,10366,12449,1,
5,f5.op0,4,17333,3,14828,2505,13205,2641,1,
5,f5.op0,4,17389,4,6586,10803,5524,15016,1,
5,f5.op1,4,17393,3,6698,10695,9006,12237,1,
5,f5.op0,4,17401,1,6478,10923,9438,8848,1,
5,f5.op0,4,17417,2,7830,9587,11193,5722,1,
5,f5.op1,4,17477,2,12682,4795,14229,13332,1,
5,f5.op0,4,17497,2,5900,11597,12182,16434,1,
5,f5.op1,4,17509,4,14376,3133,198,10545,1,
5,f5.op1,4,17509,4,15974,1535,15759,17159,1,
5,f5.op0,4,17597,2,15486,2111,11681,9375,1,
5,f5.op0,4,17609,4,16274,1335,1111,3744,1,
5,f5.op1,4,17609,4,15038,2571,1242,7292,1,
5,f5.op0,4,17681,1,2666,15015,620,124,1,
5,f5.op0,4,17681,1,7490,10191,16637,13936,1,
5,f5.op1,4,17737,2,9426,8311,7051,8505,1,
5,f5.op1,4,17749,4,6528,11221,13157,9731,1,
5,f5.op0,4,17789,4,7744,10045,1201,3798,1,
5,f5.op0,4,17789,4,14234,3555,3521,4262,1,
5,f5.op0,4,17881,1,4412,13469,17781,17861,1,
5,f5.op0,4,17881,1,12456,5425,11101,16525,1,
5,f5.op1,4,17881,1,784,17097,16981,17701,1,
5,f5.op1,4,17881,1,1408,16473,9749,5526,1,
5,f5.op1,4,17909,4,2490,15419,5344,15396,1,
5,f5.op0,4,17921,1,1852,16069,16984,6981,1,
5,f5.op1,4,17921,1,17100,821,869,3758,1,
5,f5.op0,4,17977,2,6170,11807,12871,9765,1,
5,f5.op0,4,17989,4,1200,16789,7950,1590,1,
5,f5.op0,4,18013,3,1936,16077,4865,973,1,
5,f5.op1,4,18013,3,17634,379,9993,16409,1,
5,f5.op1,4,18041,1,14490,3551,11026,16638,1,
5,f5.op1,4,18049,4,17920,129,13159,17071,1,
5,f5.op1,4,18061,1,10592,7469,3286,15106,1,
5,f5.op0,4,18133,3,6556,11577,15175,3035,1,
5,f5.op1,4,18133,3,3538,14595,1856,11251,1,
5,f5.op0,4,18149,4,17486,663,1795,359,1,
5,f5.op0,4,18149,4,17546,603,11341,5898,1,
5,f5.op1,4,18149,4,17678,471,7780,1556,1,
5,f5.op0,4,18169,4,11714,6455,15480,3096,1,
5,f5.op1,4,18169,4,5692,12477,6701,4974,1,
5,f5.op0,4,18181,1,15574,2607,5773,8427,1,
5,f5.op0,4,18229,4,10362,7867,12758,13489,1,
5,f5.op1,4,18233,3,8024,10209,3286,11597,1,
5,f5.op0,4,18253,3,678,17575,13576,13667,1,
5,f5.op0,4,18253,3,15492,2761,13994,10100,1,
5,f5.op1,4,18257,2,10202,8055,2119,11378,1,
5,f5.op1,4,18257,2,12342,5915,7347,16075,1,
5,f5.op0,4,18269,4,5320,12949,10189,16653,1,
5,f5.op0,4,18269,4,7664,10605,16626,6979,1,
5,f5.op1,4,18269,4,5176,13093,8913,12744,1,
5,f5.op0,4,18289,4,12656,5633,10096,5677,1,
5,f5.op1,4,18289,4,12776,5513,8339,16299,1,
5,f5.op0,4,18301,1,3390,14911,7914,5243,1,
5,f5.op0,4,18301,1,12380,5921,3502,11681,1,
5,f5.op1,4,18301,1,18114,187,2693,7859,1,
5,f5.op0,4,18313,3,12982,5331,16559,10637,1,
5,f5.op0,4,18329,4,11098,7231,9129,16489,1,
5,f5.op0,4,18341,1,3214,15127,18076,18288,1,
5,f5.op1,4,18341,1,10754,7587,7424,5153,1,
5,f5.op0,4,18353,3,6298,12055,15630,3126,1,
5,f5.op1,4,18353,3,16700,1653,6303,15943,1,
5,f5.op0,4,18401,1,6724,11677,15051,17731,1,
5,f5.op0,4,18413,3,6678,11735,6120,1224,1,
5,f5.op0,4,18433,3,90,18343,3928,15532,1,
5,f5.op1,4,18457,2,4780,13677,7519,12578,1,
5,f5.op0,4,18461,1,12514,5947,16251,18019,1,
5,f5.op0,4,18493,3,9328,9165,12740,2548,1,
5,f5.op0,4,18517,2,15590,2927,17386,10884,1,
5,f5.op1,4,18517,2,15226,3291,15752,17964,1,
5,f5.op0,4,18553,3,2012,16541,5329,8487,1,
5,f5.op0,4,18593,3,12500,6093,6930,1386,1,
5,f5.op0,4,18637,2,13498,5139,13061,10067,1,
5,f5.op0,4,18661,1,5956,12705,2447,11686,1,
5,f5.op1,4,18701,1,8838,9863,9495,1899,1,
5,f5.op0,4,18713,3,9384,9329,4248,15820,1,
5,f5.op0,4,18749,4,14878,3871,16353,14520,1,
5,f5.op0,4,18749,4,14954,3795,10413,13332,1,
5,f5.op1,4,18749,4,5100,13649,11177,9735,1,
5,f5.op0,4,18797,2,3566,15231,13683,6496,1,
5,f5.op1,4,18797,2,18180,617,12917,17621,1,
5,f5.op1,4,18913,3,4178,14735,8161,12980,1,
5,f5.op1,4,18973,3,9372,9601,4333,16045,1,
5,f5.op0,4,19001,1,716,18285,4639,4728,1,
5,f5.op0,4,19001,1,6342,12659,10659,5932,1,
5,f5.op1,4,19009,4,18786,223,10088,13423,1,
5,f5.op0,4,19037,2,15716,3321,642,15358,1,
5,f5.op1,4,19037,2,3466,15571,13788,6565,1,
5,f5.op1,4,19037,2,4514,14523,12693,6346,1,
5,f5.op1,4,19073,3,4970,14103,18027,7420,1,
5,f5.op0,4,19081,1,8298,10783,18095,3619,1,
5,f5.op1,4,19081,1,1804,17277,9276,17120,1,
5,f5.op0,4,19121,1,6590,12531,11573,9963,1,
5,f5.op1,4,19181,1,5006,14175,18166,18978,1,
5,f5.op1,4,19181,1,12708,6473,3448,8362,1,
5,f5.op0,4,19213,3,16768,2445,5267,4896,1,
5,f5.op1,4,19213,3,7046,12167,17670,3534,1,
5,f5.op1,4,19213,3,16598,2615,4490,898,1,
5,f5.op0,4,19237,2,15180,4057,1595,319,1,
5,f5.op0,4,19249,4,6070,13179,1418,11833,1,
5,f5.op0,4,19249,4,17820,1429,2010,402,1,
5,f5.op0,4,19249,4,18708,541,8752,9450,1,
5,f5.op1,4,19273,3,12928,6345,10782,6011,1,
5,f5.op0,4,19289,4,14574,4715,14465,2893,1,
5,f5.op1,4,19301,1,10942,8359,4939,4848,1,
5,f5.op1,4,19309,4,6216,13093,3367,8397,1,
5,f5.op1,4,19381,1,4440,14941,808,7914,1,
5,f5.op1,4,19381,1,16102,3279,18121,19129,1,
5,f5.op0,4,19417,2,698,18719,12897,18113,1,
5,f5.op0,4,19417,2,1814,17603,15398,6963,1,
5,f5.op0,4,19417,2,6910,12507,3220,644,1,
5,f5.op0,4,19417,2,9316,10101,9879,13626,1,
5,f5.op0,4,19417,2,15184,4233,9545,1909,1,
5,f5.op1,4,19421,1,17352,2069,15528,10874,1,
5,f5.op0,4,19429,4,17892,1537,14222,10616,1,
5,f5.op0,4,19433,3,14326,5107,1224,8018,1,
5,f5.op0,4,19433,3,18958,475,16144,11002,1,
5,f5.op0,4,19441,1,11196,8245,4086,16370,1,
5,f5.op1,4,19441,1,14048,5393,17924,7473,1,
5,f5.op0,4,19469,4,6580,12889,19110,3822,1,
5,f5.op0,4,19469,4,6762,12707,9988,13679,1,
5,f5.op1,4,19469,4,19368,101,10929,17761,1,
5,f5.op1,4,19501,1,4762,14739,10070,2014,1,
5,f5.op1,4,19541,1,12600,6941,7411,17115,1,
5,f5.op1,4,19553,3,4332,15221,16161,14964,1,
5,f5.op1,4,19553,3,7020,12533,2632,4437,1,
5,f5.op1,4,19577,2,1390,18187,3379,12422,1,
5,f5.op1,4,19577,2,9244,10333,13979,14542,1,
5,f5.op1,4,19577,2,19132,445,1143,4144,1,
5,f5.op0,4,19661,1,12798,6863,10644,6061,1,
5,f5.op0,4,19661,1,14618,5043,18680,3736,1,
5,f5.op0,4,19681,1,15056,4625,7325,1465,1,
5,f5.op1,4,19681,1,15472,4209,1912,12191,1,
5,f5.op0,4,19697,2,688,19009,7256,9330,1,
5,f5.op1,4,19709,4,14608,5101,16162,11116,1,
5,f5.op0,4,19753,3,6336,13417,339,7969,1,
5,f5.op0,4,19753,3,15130,4623,5314,8964,1,
5,f5.op0,4,19777,2,5902,13875,17537,19329,1,
5,f5.op0,4,19777,2,15560,4217,17766,11464,1,
5,f5.op1,4,19777,2,6994,12783,17495,3499,1,
5,f5.op1,4,19793,3,16982,2811,17315,3463,1,
5,f5.op0,4,19813,3,4760,15053,4757,4914,1,
5,f5.op0,4,19813,3,11804,8009,2066,12301,1,
5,f5.op1,4,19813,3,6508,13305,13251,14538,1,
5,f5.op0,4,19853,3,3818,16035,7950,1590,1,
5,f5.op1,4,19861,1,15800,4061,2487,12414,1,
5,f5.op1,4,19889,4,16222,3667,2869,16485,1,
5,f5.op1,4,19937,2,10788,9149,11356,10246,1,
5,f5.op0,4,19949,4,18090,1859,19636,7917,1,
5,f5.op0,4,19961,1,13246,6715,32,11983,1,
5,f5.op0,4,19993,3,16116,3877,12013,18397,1,
5,f5.op1,4,19997,2,14588,5409,1855,371,1,
5,f5.op0,4,20021,1,2622,17399,6231,17263,1,
5,f5.op1,4,20029,4,12122,7907,3707,8753,1,
5,f5.op0,4,20089,4,12590,7499,14497,10935,1,
5,f5.op0,4,20101,1,1470,18631,713,8183,1,
5,f5.op1,4,20117,2,10662,9455,8421,9731,1,
5,f5.op0,4,20129,4,9476,10653,19889,20081,1,
5,f5.op0,4,20149,4,560,19589,17397,11539,1,
5,f5.op1,4,20173,3,8474,11699,18503,19839,1,
5,f5.op1,4,20173,3,18370,1803,3691,12842,1,
5,f5.op1,4,20261,1,222,20039,5714,5195,1,
5,f5.op0,4,20269,4,5958,14311,16232,11354,1,
5,f5.op1,4,20297,2,16894,3403,3166,8752,1,
5,f5.op1,4,20341,1,1002,19339,13591,18991,1,
5,f5.op0,4,20353,3,1714,18639,14966,15205,1,
5,f5.op1,4,20353,3,6132,14221,9449,10031,1,
5,f5.op0,4,20357,2,16670,3687,5494,13313,1,
5,f5.op0,4,20389,4,11332,9057,16515,3303,1,
5,f5.op0,4,20393,3,76,20317,165,33,1,
5,f5.op1,4,20393,3,4252,16141,8206,13877,1,
5,f5.op1,4,20441,1,15334,5107,9069,5902,1,
5,f5.op1,4,20477,2,10044,10433,3561,8903,1,
5,f5.op0,4,20521,1,5256,15265,12312,14775,1,
5,f5.op0,4,20521,1,20504,17,11438,10496,1,
5,f5.op1,4,20521,1,7008,13513,18130,3626,1,
5,f5.op1,4,20521,1,16192,4329,13209,6746,1,
5,f5.op0,4,20533,3,4738,15795,6737,5454,1,
5,f5.op0,4,20549,4,14802,5747,1332,8486,1,
5,f5.op1,4,20549,4,15776,4773,9737,10167,1,
5,f5.op0,4,20593,3,5970,14623,3079,8853,1,
5,f5.op0,4,20641,1,4258,16383,138,8284,1,
5,f5.op0,4,20681,1,15324,5357,2539,4644,1,
5,f5.op1,4,20681,1,20294,387,15562,15521,1,
5,f5.op1,4,20717,2,5076,15641,8041,9895,1,
5,f5.op1,4,20717,2,15236,5481,1641,8615,1,
5,f5.op0,4,20773,3,2410,18363,15507,7256,1,y
5,f5.op0,4,20773,3,6230,14543,14738,19566,1,
5,f5.op0,4,20857,2,9874,10983,16090,3218,1,
5,f5.op0,4,20873,3,2644,18229,13549,11059,1,
5,f5.op0,4,20873,3,8164,12709,2028,17104,1,
5,f5.op0,4,20873,3,17672,3201,4297,5034,1,
5,f5.op1,4,20921,1,304,20617,13482,15249,1,
5,f5.op1,4,20921,1,11110,9811,5976,17932,1,
5,f5.op0,4,20981,1,3456,17525,33,8399,1,
5,f5.op0,4,21001,1,11078,9923,20261,20853,1,
5,f5.op1,4,21013,3,9284,11729,20085,4017,1,
5,f5.op1,4,21061,1,3774,17287,6499,5512,1,
5,f5.op1,4,21061,1,12752,8309,7205,1441,1,
5,f5.op1,4,21061,1,18416,2645,19872,16611,1,
5,f5.op1,4,21089,4,14852,6237,1621,4542,1,
5,f5.op0,4,21101,1,4322,16779,8990,1798,1,
5,f5.op0,4,21101,1,11186,9915,15568,11554,1,
5,f5.op0,4,21121,1,20392,729,157,12704,1,
5,f5.op1,4,21121,1,17282,3839,2486,17394,1,
5,f5.op1,4,21157,2,15686,5471,17097,20345,1,
5,f5.op0,4,21169,4,5798,15371,16347,11737,1,
5,f5.op0,4,21169,4,21162,7,5345,1069,1,
5,f5.op1,4,21221,1,17542,3679,18666,20710,1,
5,f5.op0,4,21313,3,204,21109,12010,2402,1,
5,f5.op0,4,21313,3,7504,13809,19356,16659,1,
5,f5.op1,4,21313,3,8294,13019,9571,14702,1,
5,f5.op1,4,21317,2,12746,8571,19892,21032,1,
5,f5.op0,4,21341,1,2428,18913,19793,12495,1,
5,f5.op0,4,21401,1,18438,2963,3348,9230,1,
5,f5.op1,4,21401,1,9874,11527,5674,5415,1,
5,f5.op1,4,21433,3,2402,19031,16930,3386,1,
5,f5.op1,4,21433,3,5718,15715,9786,14817,1,
5,f5.op0,4,21481,1,880,20601,19904,8277,1,
5,f5.op0,4,21521,1,5466,16055,7698,10148,1,
5,f5.op0,4,21521,1,9952,11569,8710,1742,1,
5,f5.op0,4,21529,4,9976,11553,17787,12169,1,
5,f5.op1,4,21529,4,15960,5569,19010,3802,1,
5,f5.op0,4,21557,2,13688,7869,16856,11994,1,
5,f5.op0,4,21557,2,20716,841,7250,1450,1,
5,f5.op0,4,21569,4,8548,13021,20631,8440,1,
5,f5.op0,4,21577,2,8718,12859,2385,477,1,
5,f5.op1,4,21577,2,7592,13985,20535,4107,1,
5,f5.op0,4,21613,3,13624,7989,17327,7788,1,
5,f5.op0,4,21617,2,608,21009,17449,16460,1,
5,f5.op0,4,21649,4,14372,7277,7697,10199,1,
5,f5.op0,4,21661,1,14652,7009,21183,12901,1,
5,f5.op1,4,21661,1,17358,4303,5177,14032,1,
5,f5.op1,4,21701,1,14940,6761,19770,3954,1,
5,f5.op1,4,21701,1,21238,463,20331,21427,1,
5,f5.op0,4,21713,3,4904,16809,5860,1172,1,
5,f5.op0,4,21713,3,9446,12267,17578,20886,1,
5,f5.op1,4,21757,2,11266,10491,19963,8344,1,
5,f5.op1,4,21757,2,15686,6071,593,4470,1,
5,f5.op0,4,21821,1,7638,14183,3167,13726,1,
5,f5.op1,4,21821,1,19384,2437,13955,2791,1,
5,f5.op0,4,21841,1,17644,4197,5639,5496,1,
5,f5.op1,4,21881,1,7746,14135,7821,19069,1,
5,f5.op0,4,21893,3,4378,17515,9943,19503,1,
5,f5.op1,4,21893,3,3706,18187,1035,207,1,
5,f5.op0,4,21929,4,17192,4737,12872,11346,1,
5,f5.op1,4,21929,4,3828,18101,8907,10553,1,
5,f5.op1,4,21937,2,16048,5889,8686,10512,1,
5,f5.op1,4,21997,2,3454,18543,17788,7957,1,
5,f5.op1,4,21997,2,12634,9363,16257,20849,1,
5,f5.op1,4,21997,2,16640,5357,16729,16544,1,
5,f5.op1,4,21997,2,16838,5159,2917,18181,1,
5,f5.op1,4,22013,3,11452,10561,4438,18498,1,y
5,f5.op0,4,22037,2,17922,4115,2893,4986,1,
5,f5.op1,4,22093,3,6188,15905,21021,17460,1,
5,f5.op1,4,22109,4,5718,16391,8850,1770,1,
5,f5.op1,4,22129,4,21502,627,16758,16629,1,
5,f5.op0,4,22133,3,10646,11487,9484,10750,1,
5,f5.op0,4,22153,3,8696,13457,18084,12478,1,
5,f5.op1,4,22157,2,19860,2297,21159,17526,1,
5,f5.op1,4,22193,3,14456,7737,4816,14279,1,
5,f5.op0,4,22229,4,1810,20419,7365,1473,1,
5,f5.op0,4,22273,3,6428,15845,8773,19573,1,
5,f5.op1,4,22349,4,17580,4769,5736,5617,1,
5,f5.op1,4,22397,2,13730,8667,7815,1563,1,
5,f5.op0,4,22409,4,10712,11697,2625,525,1,
5,f5.op1,4,22433,3,15736,6697,5164,10006,1,
5,f5.op0,4,22441,1,9164,13277,5342,14533,1,
5,f5.op0,4,22453,3,6022,16431,2064,9394,1,
5,f5.op0,4,22453,3,20196,2257,13827,7256,1,
5,f5.op0,4,22469,4,6046,16423,9340,1868,1,
5,f5.op1,4,22469,4,5040,17429,17501,7994,1,
5,f5.op1,4,22501,1,7252,15249,22092,17919,1,
5,f5.op0,4,22549,4,244,22305,3294,18698,1,
5,f5.op1,4,22549,4,17378,5171,7615,1523,1,
5,f5.op0,4,22573,3,1114,21459,15737,7662,1,
5,f5.op1,4,22573,3,3552,19021,21390,4278,1,
5,f5.op1,4,22573,3,20088,2485,22116,17967,1,
5,f5.op0,4,22621,1,3514,19107,21153,13279,1,
5,f5.op0,4,22669,4,13638,9031,11847,11437,1,
5,f5.op1,4,22697,2,26,22671,1942,18546,1,
5,f5.op1,4,22697,2,6408,16289,17166,12512,1,
5,f5.op0,4,22709,4,5418,17291,3978,14421,1,
5,f5.op0,4,22709,4,20606,2103,18148,17255,1,
5,f5.op0,4,22709,4,20648,2061,22330,4466,1,
5,f5.op1,4,22709,4,4202,18507,9544,20076,1,
5,f5.op1,4,22709,4,6990,15719,5282,10140,1,
5,f5.op0,4,22717,2,8838,13879,20739,17778,1,
5,f5.op0,4,22777,2,17518,5259,20450,4090,1,
5,f5.op1,4,22861,1,19180,3681,7824,6137,1,
5,f5.op0,4,22921,1,19398,3523,16282,17009,1,
5,f5.op0,4,22961,1,1778,21183,12380,2476,1,
5,f5.op0,4,22961,1,21388,1573,3581,19085,1,
5,f5.op0,4,22993,3,18916,4077,17015,3403,1,
5,f5.op0,4,22993,3,22612,381,14998,21394,1,
5,f5.op0,4,23053,3,6888,16165,18063,22055,1,
5,f5.op1,4,23081,1,7464,15617,8659,6348,1,
5,f5.op1,4,23081,1,17054,6027,12135,2427,1,
5,f5.op1,4,23117,2,19436,3681,18899,17650,1,
5,f5.op1,4,23173,3,19894,3279,16917,8018,1,
5,f5.op0,4,23189,4,5838,17351,22494,23050,1,
5,f5.op1,4,23201,1,12564,10637,4269,5494,1,
5,f5.op1,4,23201,1,18292,4909,13334,7307,1,
5,f5.op0,4,23269,4,4438,18831,1127,9533,1,
5,f5.op1,4,23293,3,6350,16943,2710,542,1,
5,f5.op0,4,23333,3,14636,8697,9784,11290,1,
5,f5.op1,4,23333,3,226,23107,1132,4893,1,
5,f5.op0,4,23357,2,108,23249,12201,11783,1,
5,f5.op1,4,23473,3,8290,15183,20052,8705,1,
5,f5.op1,4,23473,3,16880,6593,3728,19524,1,
5,f5.op1,4,23497,2,674,22823,7118,6123,1,
5,f5.op0,4,23537,2,5940,17597,125,25,1,
5,f5.op0,4,23549,4,12554,10995,12848,16699,1,
5,f5.op0,4,23549,4,18344,5205,461,4802,1,
5,f5.op0,4,23549,4,20970,2579,23271,9364,1,
5,f5.op0,4,23581,1,19880,3701,22970,4594,1,
5,f5.op1,4,23581,1,254,23327,11072,16363,1,
5,f5.op1,4,23581,1,16216,7365,14022,16953,1,
5,f5.op0,4,23609,4,18292,5317,13023,16770,1,
5,f5.op1,4,23609,4,990,22619,23227,14089,1,
5,f5.op1,4,23741,1,4528,19213,5144,5777,1,
5,f5.op1,4,23741,1,22636,1105,1576,19308,1,
5,f5.op0,4,23753,3,10474,13279,8144,11130,1,
5,f5.op0,4,23753,3,10900,12853,4256,15103,1,
5,f5.op0,4,23801,1,2050,21751,11966,21434,1,
5,f5.op1,4,23857,2,11666,12191,8613,6494,1,
5,f5.op0,4,23869,4,5668,18201,22318,18785,1,
5,f5.op0,4,23869,4,17070,6799,21631,9100,1,
5,f5.op1,4,23873,3,1550,22323,15411,17406,1,
5,f5.op1,4,23873,3,20272,3601,20541,18432,1,
5,f5.op0,4,23893,3,23712,181,6355,1271,1,
5,f5.op1,4,23893,3,13904,9989,14829,12523,1,
5,f5.op0,4,23917,2,518,23399,18135,3627,1,
5,f5.op1,4,23917,2,7102,16815,2228,5229,1,
5,f5.op1,4,23929,4,22988,941,13637,12299,1,
5,f5.op1,4,23957,2,3970,19987,15734,17521,1,
5,f5.op0,4,23977,2,844,23133,9119,16210,1,
5,f5.op1,4,23977,2,15594,8383,6192,20420,1,
5,f5.op1,4,23981,1,508,23473,8436,20872,1,
5,f5.op0,4,23993,3,6976,17017,3236,15043,1,
5,f5.op0,4,24001,1,15480,8521,23590,4718,1,
5,f5.op1,4,24001,1,23282,719,1363,9873,1,
5,f5.op0,4,24029,4,9306,14723,4378,15293,1,
5,f5.op0,4,24049,4,5142,18907,19513,18332,1,
5,f5.op0,4,24061,1,4918,19143,22755,4551,1,
5,f5.op0,4,24109,4,11128,12981,9127,11469,1,
5,f5.op1,4,24109,4,16076,8033,18726,8567,1,
5,f5.op1,4,24113,3,22986,1127,7596,15987,1,
5,f5.op0,4,24121,1,11246,12875,16640,3328,1,
5,f5.op0,4,24133,3,12858,11275,22526,18985,1,
5,f5.op0,4,24133,3,21318,2815,15012,7829,1,
5,f5.op0,4,24137,2,5940,18197,23931,14441,1,
5,f5.op1,4,24137,2,3266,20871,15121,12679,1,
5,f5.op1,4,24137,2,6026,18111,4735,947,1,
5,f5.op1,4,24137,2,21606,2531,12503,7328,1,
5,f5.op1,4,24169,4,19450,4719,21183,18738,1,
5,f5.op1,4,24181,1,5078,19103,11116,21568,1,
5,f5.op1,4,24197,2,17920,6277,8758,6591,1,
5,f5.op1,4,24197,2,18520,5677,11118,7063,1,
5,f5.op1,4,24197,2,23084,1113,16704,17859,1,
5,f5.op0,4,24229,4,20620,3609,368,14611,1,
5,f5.op0,4,24317,2,17528,6789,10780,2156,1,
5,f5.op0,4,24329,4,5678,18651,13091,7484,1,
5,f5.op1,4,24329,4,4444,19885,9612,11654,1,
5,f5.op0,4,24337,2,7996,16341,159,14634,1,
5,f5.op1,4,24337,2,6744,17593,11655,2331,1,
5,f5.op0,4,24373,3,4138,20235,13174,12384,1,
5,f5.op0,4,24469,4,12088,12381,17572,13302,1,
5,f5.op0,4,24469,4,12434,12035,15259,22627,1,
5,f5.op1,4,24469,4,2756,21713,81,4910,1,
5,f5.op1,4,24469,4,22438,2031,1089,19793,1,
5,f5.op1,4,24473,3,2236,22237,3436,15371,1,
5,f5.op1,4,24473,3,10166,14307,17630,3526,1,
5,f5.op1,4,24509,4,5256,19253,12183,17142,1,
5,f5.op1,4,24517,2,22052,2465,15952,22804,1,
5,f5.op0,4,24593,3,646,23947,19909,13819,1,
5,f5.op0,4,24593,3,18076,6517,22597,9438,1,
5,f5.op1,4,24697,2,14312,10385,795,159,1,
5,f5.op1,4,24697,2,23100,1597,22962,24350,1,
5,f5.op0,4,24709,4,18656,6053,9239,21615,1,
5,f5.op1,4,24733,3,16632,8101,7903,21367,1,
5,f5.op0,4,24749,4,22820,1929,21435,4287,1,
5,f5.op1,4,24749,4,13810,10939,9108,16671,1,
5,f5.op1,4,24781,1,22778,2003,19709,8898,1,
5,f5.op0,4,24809,4,14796,10013,1434,20134,1,
5,f5.op0,4,24877,2,10798,14079,24570,4914,1,
5,f5.op1,4,24877,2,2840,22037,8628,6701,1,
5,f5.op1,4,24917,2,7020,17897,10524,17055,1,
5,f5.op1,4,24953,3,23814,1139,15504,13082,1,
5,f5.op1,4,25033,3,18956,6077,20725,4145,1,
5,f5.op0,4,25057,2,10764,14293,21203,9252,1,
5,f5.op0,4,25073,3,4804,20269,2084,10446,1,
5,f5.op1,4,25073,3,20500,4573,6861,16416,1,
5,f5.op0,4,25097,2,8232,16865,21061,14251,1,
5,f5.op0,4,25121,1,24012,1109,14347,17942,1,
5,f5.op1,4,25169,4,14872,10297,15051,8044,1,
5,f5.op0,4,25229,4,21834,3395,3808,15899,1,
5,f5.op0,4,25237,2,23880,1357,13897,22969,1,
5,f5.op1,4,25253,3,15890,9363,20429,14187,1,
5,f5.op0,4,25261,1,9568,15693,20544,9161,1,
5,f5.op1,4,25301,1,8764,16537,8167,16814,1,
5,f5.op0,4,25309,4,14276,11033,12508,17687,1,
5,f5.op0,4,25309,4,15276,10033,19755,3951,1,
5,f5.op0,4,25309,4,21548,3761,4796,6021,1,
5,f5.op1,4,25409,4,11522,13887,10894,22506,1,
5,f5.op1,4,25409,4,13350,12059,4545,909,1,
5,f5.op1,4,25453,3,19850,5603,14317,7954,1,
5,f5.op1,4,25457,2,4410,21047,12926,12768,1,
5,f5.op1,4,25469,4,25112,357,11808,17643,1,
5,f5.op1,4,25537,2,11072,14465,783,5264,1,
5,f5.op1,4,25589,4,1634,23955,6371,6392,1,
5,f5.op1,4,25609,4,23046,2563,7984,22084,1,
5,f5.op1,4,25609,4,25294,315,8022,11848,1,
5,f5.op1,4,25633,3,10998,14635,10945,2189,1,
5,f5.op1,4,25673,3,17916,7757,985,197,1,
5,f5.op1,4,25673,3,19952,5721,18435,3687,1,
5,f5.op1,4,25693,3,19244,6449,11827,7504,1,
5,f5.op0,4,25717,2,1082,24635,19855,3971,1,
5,f5.op1,4,25717,2,9342,16375,7818,6707,1,
5,f5.op1,4,25717,2,16412,9305,12109,17852,1,
5,f5.op0,4,25741,1,202,25539,8243,11945,1,
5,f5.op0,4,25801,1,3370,22431,7011,22043,1,
5,f5.op1,4,25841,1,25552,289,17735,3547,1,
5,f5.op0,4,25873,3,16092,9781,15524,13454,1,
5,f5.op1,4,25873,3,18800,7073,20109,14371,1,
5,f5.op1,4,25889,4,20696,5193,7050,1410,1,
5,f5.op1,4,25913,3,17268,8645,4746,16497,1,
5,f5.op0,4,25933,3,11660,14273,20830,4166,1,
5,f5.op1,4,25933,3,23254,2679,12665,2533,1,
5,f5.op1,4,25969,4,872,25097,22118,20005,1,
5,f5.op0,4,25981,1,4732,21249,17962,19181,1,
5,f5.op1,4,25981,1,14990,10991,9230,1846,1,
5,f5.op1,4,25997,2,9746,16251,4418,6083,1,
5,f5.op1,4,26017,2,23900,2117,20843,9372,1,
5,f5.op1,4,26053,3,24234,1819,4394,11300,1,
5,f5.op1,4,26141,1,612,25529,13571,23627,1,
5,f5.op0,4,26153,3,724,25429,20193,24961,1,
5,f5.op0,4,26153,3,16618,9535,24908,25904,1,
5,f5.op0,4,26161,1,12962,13199,16946,24318,1,
5,f5.op0,4,26161,1,18834,7327,18779,8988,1,
5,f5.op1,4,26161,1,11322,14839,16828,13830,1,
5,f5.op1,4,26161,1,13866,12295,12758,13016,1,
5,f5.op0,4,26177,2,21002,5175,26125,5225,1,
5,f5.op0,4,26189,4,3274,22915,22467,14969,1,
5,f5.op0,4,26189,4,7576,18613,5757,11627,1,
5,f5.op1,4,26189,4,5042,21147,12238,18161,1,
5,f5.op0,4,26209,4,14810,11399,26111,10464,1,
5,f5.op0,4,26293,3,20474,5819,10403,23115,1,
5,f5.op1,4,26293,3,4782,21511,4264,11370,1,
5,f5.op1,4,26297,2,6634,19663,24653,10190,1,
5,f5.op1,4,26297,2,24916,1381,9432,22924,1,
5,f5.op0,4,26321,1,5610,20711,12498,13028,1,
5,f5.op1,4,26393,3,19970,6423,11861,18208,1,
5,f5.op0,4,26417,2,2718,23699,464,15943,1,
5,f5.op0,4,26417,2,16706,9711,2284,16307,1,
5,f5.op1,4,26417,2,24466,1951,3618,6007,1,
5,f5.op0,4,26437,2,14358,12079,21797,25509,1,
5,f5.op0,4,26449,4,25520,929,7295,1459,1,
5,f5.op1,4,26489,4,7840,18649,8305,1661,1,
5,f5.op1,4,26489,4,11524,14965,21209,25433,1,
5,f5.op0,4,26497,2,7260,19237,8029,17504,1,
5,f5.op1,4,26497,2,20978,5519,21409,20180,1,
5,f5.op0,4,26501,1,11294,15207,12011,23603,1,
5,f5.op0,4,26513,3,3484,23029,7890,1578,1,
5,f5.op0,4,26513,3,26152,361,16950,3390,1,
5,f5.op0,4,26557,2,14644,11913,17322,24710,1,
5,f5.op1,4,26557,2,1482,25075,15582,24362,1,
5,f5.op0,4,26597,2,16532,10065,14430,2886,1,
5,f5.op1,4,26669,4,18586,8083,11082,12884,1,
5,f5.op0,4,26693,3,13750,12943,13113,23977,1,
5,f5.op0,4,26693,3,15208,11485,11059,12889,1,
5,f5.op1,4,26693,3,23390,3303,10742,7487,1,
5,f5.op1,4,26713,3,16884,9829,12594,13204,1,
5,f5.op1,4,26717,2,9286,17431,15290,3058,1,
5,f5.op1,4,26717,2,18844,7873,16968,8737,1,
5,f5.op0,4,26801,1,3372,23429,7999,6960,1,
5,f5.op0,4,26833,3,8884,17949,14348,24336,1,
5,f5.op0,4,26861,1,840,26021,1238,10992,1,
5,f5.op1,4,26881,1,6158,20723,9272,17983,1,
5,f5.op1,4,26881,1,21728,5153,23080,4616,1,
5,f5.op1,4,26881,1,22630,4251,8022,17733,1,
5,f5.op0,4,26893,3,10820,16073,21688,25852,1,
5,f5.op0,4,26993,3,6180,20813,24424,15682,1,
5,f5.op0,4,26993,3,24938,2055,18897,9178,1,
5,f5.op1,4,27017,2,14430,12587,15532,24720,1,
5,f5.op1,4,27061,1,15864,11197,12943,13413,1,
5,f5.op0,4,27073,3,1390,25683,14937,8402,1,
5,f5.op0,4,27077,2,22228,4849,17070,3414,1,
5,f5.op1,4,27077,2,9330,17747,5209,17288,1,
5,f5.op1,4,27109,4,2974,24135,22235,4447,1,
5,f5.op0,4,27197,2,23094,4103,18130,3626,1,
5,f5.op1,4,27197,2,18180,9017,3660,732,1,
5,f5.op0,4,27241,1,5284,21957,21708,15238,1,
5,f5.op0,4,27277,2,24236,3041,21109,20588,1,
5,f5.op1,4,27281,1,2050,25231,24724,10401,1,
5,f5.op0,4,27337,2,8010,19327,5525,1105,1,
5,f5.op0,4,27437,2,18076,9361,7333,6954,1,
5,f5.op1,4,27437,2,3838,23599,5882,23126,1,
5,f5.op0,4,27449,4,18720,8729,14098,19289,1,
5,f5.op0,4,27481,1,1390,26091,10723,13137,1,
5,f5.op1,4,27581,1,7914,19667,7375,1475,1,
5,f5.op1,4,27617,2,9806,17811,21991,15445,1,
5,f5.op0,4,27673,3,3624,24049,8596,18323,1,
5,f5.op1,4,27701,1,26592,1109,6764,6893,1,
5,f5.op1,4,27733,3,2376,25357,20660,4132,1,
5,f5.op0,4,27737,2,14218,13519,8205,1641,1,
5,f5.op0,4,27773,3,7248,20525,2007,5956,1,
5,f5.op0,4,27793,3,13806,13987,15034,14124,1,
5,f5.op0,4,27817,2,374,27443,9891,13105,1,
5,f5.op1,4,27893,3,8152,19741,4042,6387,1,
5,f5.op1,4,27893,3,19608,8285,9039,12965,1,
5,f5.op0,4,27901,1,4694,23207,19514,9483,1,
5,f5.op1,4,27917,2,17384,10533,17564,20263,1,
5,f5.op0,4,27997,2,5510,22487,12282,24854,1,
5,f5.op0,4,27997,2,7562,20435,1250,250,1,
5,f5.op1,4,27997,2,1094,26903,25127,27423,1,
5,f5.op0,4,28001,1,2186,25815,24825,4965,1,
5,f5.op0,4,28001,1,15128,12873,11373,13475,1,
5,f5.op0,4,28001,1,18220,9781,8273,12855,1,
5,f5.op0,4,28001,1,19448,8553,23416,27084,1,
5,f5.op0,4,28069,4,11808,16261,10307,13289,1,
5,f5.op1,4,28069,4,90,27979,25037,16235,1,
5,f5.op1,4,28069,4,27782,287,26235,5247,1,
5,f5.op0,4,28081,1,22282,5799,26696,27804,1,
5,f5.op1,4,28201,1,1056,27145,17700,3540,1,
5,f5.op1,4,28201,1,4752,23449,3013,11883,1,
5,f5.op1,4,28201,1,5204,22997,13754,8391,1,
5,f5.op1,4,28201,1,6858,21343,861,22733,1,
5,f5.op0,4,28277,2,6252,22025,4811,12273,1,
5,f5.op0,4,28277,2,6744,21533,4938,6643,1,
5,f5.op0,4,28277,2,27756,521,2079,17382,1,
5,f5.op1,4,28297,2,17418,10879,1549,17288,1,
5,f5.op0,4,28349,4,4186,24163,17971,9264,1,
5,f5.op1,4,28349,4,7680,20669,13959,25471,1,
5,f5.op1,4,28349,4,26590,1759,26989,28077,1,
5,f5.op0,4,28429,4,2564,25865,18307,15033,1,
5,f5.op0,4,28429,4,27012,1417,27521,11190,1,
5,f5.op0,4,28433,3,26656,1777,10232,7733,1,
5,f5.op0,4,28477,2,17324,11153,26036,16598,1,
5,f5.op0,4,28477,2,26090,2387,14448,8585,1,
5,f5.op1,4,28493,3,15598,12895,10698,24934,1,
5,f5.op0,4,28513,3,2564,25949,23565,4713,1,
5,f5.op0,4,28513,3,23506,5007,13885,2777,1,
5,f5.op0,4,28513,3,27320,1193,3776,17863,1,
5,f5.op1,4,28513,3,20474,8039,9795,1959,1,
5,f5.op1,4,28549,4,9662,18887,18692,15158,1,
5,f5.op0,4,28573,3,10128,18445,25127,10740,1,
5,f5.op1,4,28573,3,8562,20011,27109,16851,1,
5,f5.op1,4,28573,3,13216,15357,18169,15063,1,
5,f5.op0,4,28621,1,22540,6081,10530,2106,1,
5,f5.op0,4,28649,4,17364,11285,10341,7798,1,
5,f5.op1,4,28657,2,27390,1267,21088,9949,1,
5,f5.op0,4,28669,4,10676,17993,11540,2308,1,
5,f5.op0,4,28697,2,25518,3179,20245,4049,1,
5,f5.op1,4,28789,4,1902,26887,16857,14887,1,
5,f5.op0,4,28793,3,17942,10851,12707,8300,1,
5,f5.op0,4,28793,3,27752,1041,22308,27496,1,
5,f5.op0,4,28813,3,7556,21257,11784,13882,1,
5,f5.op1,4,28813,3,13140,15673,5947,6952,1,
5,f5.op1,4,28813,3,28504,309,10520,2104,1,
5,f5.op0,4,28817,2,8402,20415,23694,22029,1,
5,f5.op0,4,28817,2,8988,19829,12205,2441,1,
5,f5.op0,4,28901,1,1392,27509,13153,14191,1,
5,f5.op1,4,28901,1,23404,5497,15198,14600,1,
5,f5.op1,4,28901,1,26734,2167,10924,7965,1,
5,f5.op1,4,28909,4,24082,4827,4290,858,1,
5,f5.op0,4,28921,1,1666,27255,8356,24808,1,
5,f5.op0,4,28933,3,9948,18985,7962,7379,1,
5,f5.op0,4,28933,3,21136,7797,7014,12976,1,
5,f5.op1,4,28933,3,16720,12213,27552,11297,1,
5,f5.op0,4,28949,4,3796,25153,13151,8420,1,
5,f5.op1,4,28961,1,20020,8941,23733,16331,1,
5,f5.op1,4,29009,4,12908,16101,13287,14261,1,
5,f5.op1,4,29009,4,16338,12671,14354,26078,1,
5,f5.op0,4,29021,1,8728,20293,15094,8823,1,
5,f5.op1,4,29033,3,6290,22743,24627,10732,1,
5,f5.op0,4,29077,2,19636,9441,7509,18948,1,
5,f5.op1,4,29137,2,696,28441,19651,15585,1,
5,f5.op1,4,29137,2,12224,16913,28448,11517,1,
5,f5.op0,4,29221,1,26038,3183,4090,818,1,
5,f5.op1,4,29221,1,25620,3601,1508,11990,1,
5,f5.op0,4,29269,4,218,29051,1051,6064,1,
5,f5.op1,4,29429,4,8362,21067,17397,15251,1,
5,f5.op0,4,29437,2,20002,9435,8175,1635,1,
5,f5.op0,4,29453,3,4496,24957,4304,12642,1,
5,f5.op1,4,29473,3,5230,24243,9467,7788,1,
5,f5.op0,4,29501,1,622,28879,7111,25023,1,
5,f5.op0,4,29537,2,24906,4631,28667,29363,1,
5,f5.op0,4,29569,4,1358,28211,9147,13657,1,
5,f5.op0,4,29573,3,19272,10301,24803,28619,1,
5,f5.op1,4,29573,3,27904,1669,21605,4321,1,
5,f5.op1,4,29629,4,10610,19019,22303,22238,1,
5,f5.op0,4,29641,1,8280,21361,19231,27559,1,
5,f5.op0,4,29669,4,27098,2571,11743,20150,1,
5,f5.op0,4,29669,4,28566,1103,3112,12490,1,
5,f5.op1,4,29717,2,10632,19085,26787,29131,1,
5,f5.op0,4,29741,1,24376,5365,11934,8335,1,
5,f5.op0,4,29789,4,8774,21015,17206,9399,1,
5,f5.op0,4,29833,3,16252,13581,11775,2355,1,
5,f5.op0,4,29837,2,24806,5031,10869,20076,1,
5,f5.op1,4,29837,2,6628,23209,10439,19990,1,
5,f5.op1,4,29837,2,11604,18233,29137,29697,1,
5,f5.op1,4,29837,2,24574,5263,10914,20085,1,
5,f5.op1,4,29837,2,24668,5169,9987,25867,1,
5,f5.op0,4,29881,1,3750,26131,4028,12758,1,
5,f5.op0,4,29881,1,29652,229,1276,24160,1,
5,f5.op0,4,29989,4,27278,2711,24295,4859,1,
5,f5.op0,4,30013,3,10128,19885,1450,290,1,
5,f5.op0,4,30013,3,25680,4333,24846,22977,1,
5,f5.op1,4,30029,4,12338,17691,15555,3111,1,
5,f5.op1,4,30089,4,8648,21441,11094,26290,1,
5,f5.op1,4,30113,3,15788,14325,22379,16521,1,
5,f5.op1,4,30113,3,18252,11861,26525,5305,1,
5,f5.op0,4,30133,3,15140,14993,3246,18729,1,
5,f5.op1,4,30161,1,15980,14181,14471,27023,1,
5,f5.op0,4,30197,2,26656,3541,17483,9536,1,
5,f5.op1,4,30241,1,4670,25571,18761,27945,1,
5,f5.op0,4,30293,3,6362,23931,24372,10933,1,
5,f5.op1,4,30293,3,20888,9405,29115,5823,1,
5,f5.op0,4,30389,4,11352,19037,25064,29324,1,
5,f5.op1,4,30389,4,18132,12257,29589,30229,1,
5,f5.op0,4,30497,2,1598,28899,18888,9877,1,
5,f5.op0,4,30497,2,19022,11475,27341,17667,1,
5,f5.op1,4,30553,3,6700,23853,10509,14323,1,
5,f5.op1,4,30593,3,26818,3775,1890,378,1,
5,f5.op0,4,30649,4,15514,15135,21548,22699,1,
5,f5.op1,4,30649,4,21530,9119,13710,2742,1,
5,f5.op0,4,30677,2,22238,8439,10326,14336,1,
5,f5.op1,4,30689,4,16560,14129,11578,20729,1,
5,f5.op1,4,30689,4,23700,6989,9331,8004,1,
5,f5.op0,4,30697,2,19914,10783,11372,26832,1,
5,f5.op1,4,30697,2,280,30417,22468,10633,1,
5,f5.op1,4,30697,2,10812,19885,22312,29020,1,
5,f5.op0,4,30713,3,27182,3531,26807,11504,1,
5,f5.op1,4,30757,2,23374,7383,6211,13545,1,
5,f5.op0,4,30781,1,7162,23619,14068,15126,1,
5,f5.op0,4,30781,1,17290,13491,28869,11930,1,
5,f5.op1,4,30853,3,13198,17655,9803,26643,1,
5,f5.op0,4,30881,1,25068,5813,19421,28589,1,
5,f5.op0,4,30881,1,28858,2023,11541,27013,1,
5,f5.op0,4,30893,3,9810,21083,25224,17402,1,
5,f5.op0,4,30893,3,23526,7367,21369,16631,1,
5,f5.op0,4,30941,1,30210,731,15168,15410,1,
5,f5.op0,4,30949,4,980,29969,18420,3684,1,
5,f5.op0,4,30949,4,17422,13527,25995,5199,1,
5,f5.op0,4,30949,4,25366,5583,25903,23750,1,
5,f5.op0,4,30977,2,7628,23349,3507,25483,1,
5,f5.op0,4,30977,2,20258,10719,8749,20336,1,
5,f5.op0,4,30977,2,24872,6105,5788,7353,1,
5,f5.op1,4,31013,3,19554,11459,27451,24098,1,
5,f5.op1,4,31033,3,28864,2169,23310,4662,1,
5,f5.op0,4,31069,4,9890,21179,7930,1586,1,
5,f5.op0,4,31069,4,30042,1027,28243,24290,1,
5,f5.op0,4,31069,4,30440,629,29804,30816,1,
5,f5.op0,4,31081,1,11122,19959,23469,10910,1,
5,f5.op1,4,31121,1,1492,29629,17757,22224,1,
5,f5.op1,4,31153,3,17582,13571,15439,15549,1,
5,f5.op1,4,31153,3,18230,12923,18025,3605,1,
5,f5.op1,4,31237,2,12562,18675,17652,28520,1,
5,f5.op1,4,31249,4,6968,24281,12703,21290,1,
5,f5.op1,4,31249,4,11062,20187,1121,6474,1,
5,f5.op1,4,31249,4,15308,15941,25453,23840,1,
5,f5.op0,4,31277,2,10802,20475,11588,8573,1,
5,f5.op0,4,31333,3,20426,10907,6383,26343,1,
5,f5.op1,4,31337,2,18862,12475,19912,29052,1,
5,f5.op1,4,31469,4,7088,24381,3054,25786,1,
5,f5.op1,4,31469,4,8782,22687,13232,15234,1,
5,f5.op0,4,31489,4,7754,23735,24194,30030,1,
5,f5.op1,4,31489,4,20982,10507,21025,4205,1,
5,f5.op1,4,31513,3,30006,1507,15003,28211,1,
5,f5.op0,4,31517,2,23998,7519,11783,8660,1,
5,f5.op1,4,31517,2,5498,26019,19811,16569,1,
5,f5.op0,4,31573,3,7490,24083,11123,27483,1,
5,f5.op1,4,31601,1,12514,19087,12415,2483,1,
5,f5.op0,4,31721,1,19540,12181,18847,22802,1,
5,f5.op0,4,31721,1,27358,4363,26530,5306,1,
5,f5.op0,4,31729,4,21864,9865,8110,1622,1,
5,f5.op1,4,31741,1,16018,15723,11424,8633,1,
5,f5.op1,4,31793,3,14758,17035,27773,30989,1,
5,f5.op1,4,31817,2,2244,29573,25023,11368,1,
5,f5.op0,4,31849,4,29980,1869,3494,26178,1,
5,f5.op1,4,31849,4,25492,6357,9070,1814,1,
5,f5.op1,4,31873,3,26034,5839,24203,30339,1,
5,f5.op1,4,31873,3,27232,4641,22355,4471,1,
5,f5.op1,4,31973,3,15236,16737,898,25758,1,
5,f5.op0,4,31981,1,11034,20947,15956,28776,1,
5,f5.op1,4,32009,4,6818,25191,5039,26615,1,
5,f5.op0,4,32057,2,88,31969,24548,11321,1,
5,f5.op0,4,32057,2,8054,24003,24222,30490,1,
5,f5.op1,4,32057,2,1498,30559,13955,2791,1,
5,f5.op0,4,32077,2,16018,16059,13856,15602,1,
5,f5.op1,4,32077,2,7688,24389,11051,15041,1,
5,f5.op0,4,32089,4,4026,28063,11768,21607,1,
5,f5.op1,4,32089,4,24118,7971,24581,11334,1,
5,f5.op1,4,32173,3,2516,29657,3395,679,1,
5,f5.op1,4,32173,3,22940,9233,19506,23205,1,
5,f5.op0,4,32189,4,23390,8799,32110,6422,1,
5,f5.op1,4,32213,3,15594,16619,4458,26662,1,
5,f5.op0,4,32237,2,7918,24319,12794,21901,1,
5,f5.op1,4,32237,2,5192,27045,14088,9265,1,
5,f5.op1,4,32261,1,11792,20469,22061,30221,1,
5,f5.op0,4,32309,4,11592,20717,7365,1473,1,
5,f5.op0,4,32309,4,23074,9235,6364,27120,1,
5,f5.op0,4,32321,1,12838,19483,23760,4752,1,
5,f5.op1,4,32321,1,23268,9053,26249,11714,1,
5,f5.op1,4,32321,1,32270,51,23636,30584,1,
5,f5.op0,4,32341,1,13448,18893,8493,14635,1,
5,f5.op0,4,32341,1,15116,17225,7277,20860,1,
5,f5.op1,4,32341,1,24616,7725,17325,3465,1,
5,f5.op1,4,32341,1,26532,5809,19756,29824,1,
5,f5.op0,4,32353,3,23048,9305,17324,16406,1,
5,f5.op0,4,32353,3,30420,1933,13174,15576,1,
5,f5.op1,4,32353,3,29996,2357,27964,18534,1,
5,f5.op0,4,32377,2,19654,12723,23028,11081,1,
5,f5.op0,4,32377,2,26938,5439,12310,2462,1,
5,f5.op1,4,32377,2,13220,19157,21391,17229,1,
5,f5.op0,4,32413,3,8380,24033,7716,20991,1,
5,f5.op1,4,32413,3,15060,17353,7845,1569,1,
5,f5.op0,4,32429,4,976,31453,5795,1159,1,
5,f5.op1,4,32429,4,30650,1779,32269,32397,1,
5,f5.op1,4,32497,2,7254,25243,15944,22687,1,
5,f5.op1,4,32533,3,21274,11259,15169,16047,1,
5,f5.op0,4,32537,2,288,32249,25833,11674,1,
5,f5.op1,4,32569,4,25902,6667,25621,11638,1,
5,f5.op0,4,32573,3,23580,8993,28062,12127,1,
5,f5.op0,4,32609,4,5758,26851,9844,28056,1,
5,f5.op1,4,32609,4,12416,20193,20142,17072,1,
5,f5.op0,4,32621,1,2022,30599,2235,447,1,
5,f5.op0,4,32621,1,21214,11407,5185,1037,1,y
5,f5.op1,4,32633,3,17316,15317,18631,23306,1,
5,f5.op0,4,32653,3,2188,30465,31426,25877,1,
5,f5.op1,4,32717,2,10008,22709,589,19748,1,
5,f5.op1,4,32749,4,698,32051,4301,7410,1,
5,f5.op0,4,32789,4,12648,20141,8465,1693,1,
5,f5.op0,4,32797,2,550,32247,21373,10834,1,
5,f5.op0,4,32801,1,3404,29397,18138,16748,1,
5,f5.op1,4,32801,1,20004,12797,10710,2142,1,
5,f5.op1,4,32833,3,8666,24167,4416,20583,1,
5,f5.op0,4,32869,4,28390,4479,15098,22741,1,
5,f5.op1,4,32909,4,11078,21831,10505,2101,1,
5,f5.op1,4,32917,2,5312,27605,26308,11845,1,
5,f5.op1,4,32917,2,16902,16015,20362,30406,1,
5,f5.op0,4,32941,1,9442,23499,12583,15693,1,
5,f5.op0,4,32941,1,26728,6213,30190,6038,1,
5,f5.op1,4,32941,1,13154,19787,2026,26758,1,
5,f5.op1,4,32941,1,15578,17363,27008,18578,1,
5,f5.op0,4,32957,2,13286,19671,30776,19338,1,
5,f5.op0,4,33029,4,26564,6465,23185,4637,1,
5,f5.op0,4,33037,2,9226,23811,13896,15994,1,
5,f5.op0,4,33037,2,21020,12017,23270,4654,1,
5,f5.op1,4,33037,2,2912,30125,5395,1079,1,
5,f5.op1,4,33037,2,30798,2239,26488,11905,1,
5,f5.op0,4,33053,3,31350,1703,9456,21723,1,
5,f5.op0,4,33073,3,29848,3225,2779,13785,1,
5,f5.op1,4,33073,3,22794,10279,31870,6374,1,
5,f5.op0,4,33113,3,25006,8107,1024,13450,1,
5,f5.op0,4,33149,4,9806,23343,6887,14637,1,
5,f5.op0,4,33161,1,2910,30251,29879,12608,1,
5,f5.op0,4,33181,1,24702,8479,19889,10614,1,
5,f5.op0,4,33181,1,28120,5061,25039,11644,1,
5,f5.op1,4,33181,1,5272,27909,9893,15251,1,
5,f5.op0,4,33289,4,7644,25645,6670,1334,1,
5,f5.op1,4,33289,4,12954,20335,9635,1927,1,
5,f5.op1,4,33301,1,2090,31211,28525,5705,1,
5,f5.op1,4,33301,1,11422,21879,8325,1665,1,
5,f5.op1,4,33317,2,24980,8337,24919,24974,1,y
5,f5.op0,4,33329,4,19606,13723,2836,7233,1,
5,f5.op1,4,33329,4,19296,14033,16077,16547,1,
5,f5.op1,4,33349,4,17184,16165,14331,9536,1,
5,f5.op0,4,33461,1,3568,29893,18810,3762,1,
5,f5.op1,4,33469,4,17638,15831,28533,25788,1,
5,f5.op1,4,33469,4,30952,2517,29396,12573,1,
5,f5.op0,4,33529,4,27934,5595,29146,12535,1,
5,f5.op1,4,33569,4,14544,19025,21639,31183,1,
5,f5.op1,4,33577,2,23358,10219,11020,2204,1,
5,f5.op0,4,33581,1,5462,28119,33336,33532,1,
5,f5.op1,4,33613,3,26694,6919,9818,28854,1,
5,f5.op1,4,33617,2,11572,22045,27066,18860,1,
5,f5.op0,4,33629,4,28346,5283,2804,27464,1,
5,f5.op0,4,33629,4,31682,1947,13086,9343,1,
5,f5.op1,4,33629,4,28720,4909,22160,4432,1,
5,f5.op1,4,33637,2,7584,26053,29930,5986,1,
5,f5.op1,4,33641,1,8150,25491,3361,27585,1,
5,f5.op1,4,33641,1,28004,5637,31330,6266,1,
5,f5.op0,4,33721,1,3954,29767,12191,29415,1,
5,f5.op0,4,33721,1,15326,18395,19528,17394,1,
5,f5.op0,4,33721,1,16198,17523,13188,16126,1,
5,f5.op0,4,33773,3,20994,12779,583,27135,1,
5,f5.op1,4,33797,2,11098,22699,17835,3567,1,
5,f5.op1,4,33809,4,3516,30293,2427,14009,1,
5,f5.op1,4,33809,4,20366,13443,18876,10537,1,
5,f5.op0,4,33829,4,22106,11723,18682,17268,1,
5,f5.op1,4,33829,4,16222,17607,18498,23997,1,
5,f5.op1,4,33857,2,23740,10117,6235,1247,1,
5,f5.op0,4,33889,4,14922,18967,2772,14110,1,
5,f5.op0,4,33893,3,10744,23149,20842,10947,1,
5,f5.op1,4,33893,3,21846,12047,9008,28916,1,
5,f5.op1,4,33941,1,1668,32273,14730,2946,1,
5,f5.op1,4,33961,1,18470,15491,16694,10131,1,
5,f5.op1,4,33961,1,26502,7459,22629,11318,1,
5,f5.op1,4,33997,2,13260,20737,31898,13179,1,
5,f5.op0,4,34057,2,25802,8255,26073,12026,1,
5,f5.op0,4,34061,1,17226,16835,15198,16664,1,
5,f5.op1,4,34061,1,23918,10143,23353,18295,1,
5,f5.op0,4,34141,1,22152,11989,14890,2978,1,
5,f5.op1,4,34141,1,10318,23823,12253,16107,1,
5,f5.op0,4,34157,2,3654,30503,30830,6166,1,
5,f5.op0,4,34213,3,27508,6705,6627,8168,1,
5,f5.op1,4,34213,3,11408,22805,2549,14195,1,
5,f5.op1,4,34217,2,17820,16397,18218,10487,1,
5,f5.op1,4,34253,3,8136,26117,25516,25655,1,y
5,f5.op0,4,34261,1,6924,27337,22146,31838,1,
5,f5.op1,4,34261,1,19346,14915,2556,27920,1,
5,f5.op0,4,34273,3,22426,11847,33490,6698,1,
5,f5.op1,4,34273,3,9190,25083,7677,8390,1,
5,f5.op1,4,34273,3,34080,193,11636,22891,1,
5,f5.op0,4,34297,2,8068,26229,282,27494,1,
5,f5.op0,4,34301,1,23058,11243,1755,351,1,
5,f5.op1,4,34337,2,25266,9071,30669,26736,1,
5,f5.op0,4,34369,4,2122,32247,4408,21503,1,
5,f5.op0,4,34369,4,3130,31239,34363,27494,1,
5,f5.op0,4,34381,1,29526,4855,19074,10691,1,
5,f5.op1,4,34421,1,19220,15201,25455,5091,1,y
5,f5.op1,4,34429,4,8716,25713,27171,12320,1,
5,f5.op1,4,34429,4,8832,25597,18824,31308,1,
5,f5.op0,4,34501,1,1712,32789,15285,3057,1,
5,f5.op0,4,34513,3,30102,4411,12488,30108,1,
5,f5.op0,4,34549,4,17258,17291,20420,4084,1,
5,f5.op1,4,34549,4,23516,11033,21384,31916,1,
5,f5.op1,4,34589,4,31366,3223,5377,14911,1,
5,f5.op1,4,34673,3,26988,7685,26728,33084,1,
5,f5.op0,4,34693,3,4728,29965,15423,30839,1,
5,f5.op0,4,34693,3,33870,823,10995,2199,1,
5,f5.op0,4,34721,1,23572,11149,8170,1634,1,
5,f5.op0,4,34721,1,31442,3279,17031,31183,1,
5,f5.op0,4,34729,4,22624,12105,12010,2402,1,
5,f5.op1,4,34729,4,28318,6411,29354,33654,1,
5,f5.op0,4,34757,2,3194,31563,728,7097,1,
5,f5.op1,4,34757,2,4192,30565,7433,8438,1,
5,f5.op1,4,34897,2,14480,20417,30324,27003,1,
5,f5.op0,4,34949,4,28192,6757,23805,4761,1,
5,f5.op0,4,34949,4,29656,5293,2151,7420,1,
5,f5.op0,4,34961,1,32286,2675,1536,28276,1,
5,f5.op1,4,34961,1,16978,17983,5810,1162,1,
5,f5.op1,4,35069,4,606,34463,22851,11584,1,
5,f5.op0,4,35081,1,6052,29029,21407,25330,1,
5,f5.op0,4,35129,4,19676,15453,6812,15414,1,y
5,f5.op0,4,35201,1,5942,29259,24250,4850,1,
5,f5.op0,4,35201,1,13836,21365,10166,30194,1,
5,f5.op0,4,35221,1,19272,15949,12865,2573,1,
5,f5.op1,4,35221,1,11526,23695,15431,31263,1,
5,f5.op0,4,35257,2,4084,31173,4993,8050,1,
5,f5.op0,4,35281,1,33438,1843,8622,22893,1,
5,f5.op0,4,35317,2,24936,10381,8252,29904,1,
5,f5.op1,4,35317,2,1112,34205,1789,21548,1,
5,f5.op0,4,35353,3,8316,27037,33839,20909,1,
5,f5.op1,4,35353,3,3972,31381,403,28363,1,
5,f5.op0,4,35381,1,2540,32841,4332,22095,1,
5,f5.op1,4,35381,1,2572,32809,2889,7654,1,
5,f5.op0,4,35393,3,20800,14593,4500,900,1,
5,f5.op1,4,35393,3,5636,29757,17005,3401,1,
5,f5.op1,4,35437,2,34874,563,5830,1166,1,
5,f5.op0,4,35449,4,15456,19993,26707,19521,1,
5,f5.op0,4,35449,4,27334,8115,34124,35184,1,
5,f5.op1,4,35449,4,4606,30843,23397,18859,1,
5,f5.op1,4,35449,4,24136,11313,12642,16708,1,
5,f5.op0,4,35521,1,7034,28487,28909,12886,1,
5,f5.op0,4,35521,1,12866,22655,33971,35211,1,
5,f5.op1,4,35537,2,6514,29023,3416,14898,1,
5,f5.op0,4,35569,4,28072,7497,4824,29420,1,
5,f5.op0,4,35573,3,21304,14269,19457,11006,1,
5,f5.op1,4,35593,3,26536,9057,7656,22887,1,
5,f5.op1,4,35597,2,19582,16015,30687,34615,1,
5,f5.op0,4,35677,2,30624,5053,7868,8709,1,
5,f5.op1,4,35677,2,18828,16849,19542,32450,1,
5,f5.op1,4,35729,4,3460,32269,15355,3071,1,
5,f5.op1,4,35729,4,4772,30957,6879,29959,1,
5,f5.op0,4,35753,3,14382,21371,24416,26335,1,
5,f5.op0,4,35753,3,16842,18911,10390,2078,1,
5,f5.op0,4,35753,3,18562,17191,5864,15474,1,
5,f5.op1,4,35753,3,23946,11807,34972,14145,1,
5,f5.op1,4,35797,2,23354,12443,3196,14958,1,
5,f5.op1,4,35809,4,9182,26627,32425,6485,1,
5,f5.op0,4,35897,2,33268,2629,17998,10779,1,
5,f5.op1,4,35969,4,35216,753,7028,22987,1,
5,f5.op0,4,35977,2,19340,16637,8967,30575,1,
5,f5.op0,4,35993,3,1264,34729,31308,35056,1,
5,f5.op0,4,35993,3,7792,28201,10471,23690,1,
5,f5.op0,4,36013,3,5630,30383,25901,26788,1,
5,f5.op1,4,36037,2,30432,5605,4047,29639,1,
5,f5.op0,4,36073,3,25372,10701,30373,34933,1,
5,f5.op0,4,36097,2,4798,31299,7339,23126,1,
5,f5.op0,4,36097,2,20372,15725,7241,15887,1,
5,f5.op0,4,36109,4,3706,32403,10910,2182,1,
5,f5.op1,4,36109,4,31208,4901,32053,28076,1,
5,f5.op0,4,36161,1,852,35309,29374,13107,1,
5,f5.op0,4,36161,1,15822,20339,28289,12890,1,
5,f5.op1,4,36161,1,5880,30281,1233,14711,1,
5,f5.op0,4,36209,4,14264,21945,13612,17206,1,
5,f5.op0,4,36209,4,29306,6903,31465,6293,1,
5,f5.op1,4,36209,4,10470,25739,21099,33187,1,
5,f5.op0,4,36217,2,21018,15199,11182,31210,1,
5,f5.op0,4,36277,2,15394,20883,23577,33737,1,
5,f5.op1,4,36293,3,12544,23749,18847,11028,1,
5,f5.op0,4,36313,3,31932,4381,29828,35016,1,
5,f5.op1,4,36341,1,33826,2515,6615,1323,1,
5,f5.op1,4,36353,3,406,35947,13008,31684,1,
5,f5.op1,4,36457,2,18916,17541,32341,21051,1,
5,f5.op1,4,36469,4,8278,28191,254,29226,1,
5,f5.op1,4,36469,4,17122,19347,5991,8492,1,
5,f5.op1,4,36469,4,23220,13249,7706,8835,1,
5,f5.op0,4,36473,3,15280,21193,11881,24260,1,
5,f5.op1,4,36473,3,3482,32991,19484,18486,1,
5,f5.op1,4,36473,3,23754,12719,32398,35658,1,
5,f5.op0,4,36493,3,18504,17989,8182,8935,1,
5,f5.op0,4,36497,2,1420,35077,28613,13022,1,
5,f5.op1,4,36497,2,18354,18143,20112,33220,1,
5,f5.op0,4,36529,4,13652,22877,9442,16500,1,
5,f5.op0,4,36541,1,4578,31963,5600,1120,1,
5,f5.op0,4,36541,1,4968,31573,35345,7069,1,
5,f5.op0,4,36541,1,13414,23127,18502,25625,1,y
5,f5.op0,4,36541,1,26838,9703,19806,33194,1,
5,f5.op0,4,36541,1,27938,8603,28230,5646,1,
5,f5.op0,4,36541,1,36316,225,20786,33390,1,
5,f5.op0,4,36629,4,30750,5879,33434,35990,1,
5,f5.op0,4,36637,2,12952,23685,25660,5132,1,
5,f5.op1,4,36637,2,1370,35267,4949,22972,1,
5,f5.op1,4,36637,2,17222,19415,12438,9815,1,
5,f5.op0,4,36653,3,35610,1043,6517,8634,1,
5,f5.op1,4,36653,3,20228,16425,15411,25074,1,
5,f5.op0,4,36677,2,1650,35027,6750,1350,1,
5,f5.op0,4,36677,2,21164,15513,20982,33538,1,
5,f5.op1,4,36677,2,25422,11255,23560,4712,1,
5,f5.op1,4,36677,2,33438,3239,28709,27748,1,
5,f5.op1,4,36697,2,2482,34215,17299,25478,1,
5,f5.op0,4,36709,4,8770,27939,12029,31773,1,
5,f5.op1,4,36709,4,35830,879,19141,11170,1,
5,f5.op1,4,36721,1,7194,29527,1603,15009,1,
5,f5.op0,4,36761,1,18324,18437,4089,8170,1,
5,f5.op1,4,36761,1,34588,2173,15870,3174,1,
5,f5.op0,4,36781,1,21828,14953,25761,34577,1,
5,f5.op1,4,36781,1,23282,13499,1868,15086,1,
5,f5.op1,4,36781,1,32026,4755,12499,9856,1,
5,f5.op0,4,36793,3,34044,2749,11864,17090,1,
5,f5.op1,4,36809,4,33970,2839,13897,17503,1,
5,f5.op1,4,36821,1,25294,11527,23928,19514,1,
5,f5.op1,4,36821,1,27672,9149,21008,18930,1,
5,f5.op1,4,36833,3,6966,29867,27657,12898,1,
5,f5.op1,4,36877,2,21372,15505,21760,4352,1,
5,f5.op0,4,36913,3,29616,7297,21639,19093,1,
5,f5.op1,4,36929,4,25798,11131,17151,10816,1,
5,f5.op1,4,36973,3,17508,19465,31370,6274,1,
5,f5.op0,4,37013,3,34778,2235,22173,34045,1,
5,f5.op1,4,37013,3,5350,31663,33970,6794,1,
5,f5.op1,4,37013,3,16320,20693,1566,22521,1,
5,f5.op0,4,37057,2,30132,6925,31781,21179,1,
5,f5.op0,4,37061,1,25854,11207,5322,23301,1,
5,f5.op0,4,37061,1,36978,83,30879,13588,1,
5,f5.op1,4,37097,2,27170,9927,26566,20152,1,
5,f5.op1,4,37117,2,14630,22487,28401,20527,1,
5,f5.op1,4,37189,4,26296,10893,29925,5985,1,
5,f5.op0,4,37201,1,33158,4043,10595,2119,1,
5,f5.op0,4,37217,2,2586,34631,12862,32346,1,
5,f5.op0,4,37253,3,7802,29451,19723,33747,1,
5,f5.op1,4,37253,3,24320,12933,3125,625,1,
5,f5.op0,4,37273,3,3900,33373,32016,28767,1,
5,f5.op0,4,37273,3,23306,13967,17410,3482,1,
5,f5.op1,4,37273,3,12194,25079,34070,6814,1,
5,f5.op0,4,37277,2,3248,34029,20030,4006,1,
5,f5.op0,4,37313,3,148,37165,18967,11256,1,
5,f5.op0,4,37313,3,26966,10347,16665,3333,1,
5,f5.op0,4,37321,1,18466,18855,19039,11272,1,
5,f5.op1,4,37321,1,21614,15707,9742,24341,1,
5,f5.op1,4,37369,4,6760,30609,21275,4255,1,
5,f5.op1,4,37369,4,21198,16171,25486,12571,1,
5,f5.op0,4,37397,2,10748,26649,33989,29236,1,
5,f5.op0,4,37409,4,4936,32473,1689,30265,1,
5,f5.op1,4,37441,1,4132,33309,27880,5576,1,
5,f5.op1,4,37501,1,10302,27199,37326,37466,1,
5,f5.op0,4,37517,2,8066,29451,16889,25888,1,
5,f5.op0,4,37537,2,34544,2993,30925,6185,1,
5,f5.op0,4,37549,4,25690,11859,4577,15935,1,
5,f5.op0,4,37573,3,34074,3499,12440,2488,1,
5,f5.op0,4,37589,4,33828,3761,30621,13642,1,
5,f5.op0,4,37633,3,19516,18117,7150,1430,1,
5,f5.op1,4,37633,3,23176,14457,14033,32913,1,
5,f5.op1,4,37633,3,31254,6379,8587,9244,1,
5,f5.op1,4,37649,4,34286,3363,19366,11403,1,
5,f5.op0,4,37693,3,2266,35427,36147,14768,1,
5,f5.op0,4,37693,3,13076,24617,16632,10865,1,
5,f5.op1,4,37693,3,23716,13977,12757,10090,1,
5,f5.op0,4,37717,2,18610,19107,32709,29172,1,
5,f5.op1,4,37781,1,13284,24497,30945,6189,1,
5,f5.op0,4,37813,3,25250,12563,26973,35645,1,
5,f5.op1,4,37861,1,31518,6343,26313,20407,1,
5,f5.op1,4,37957,2,23464,14493,8916,16966,1,
5,f5.op1,4,37993,3,31200,6793,31309,21459,1,
5,f5.op1,4,37997,2,21534,16463,29307,36259,1,
5,f5.op1,4,38053,3,29756,8297,25356,27903,1,
5,f5.op0,4,38113,3,17550,20563,23187,12260,1,
5,f5.op1,4,38113,3,10252,27861,2167,8056,1,
5,f5.op0,4,38153,3,37204,949,35314,22324,1,
5,f5.op1,4,38177,2,148,38029,34260,6852,1,
5,f5.op0,4,38237,2,27648,10589,16466,18588,1,
5,f5.op0,4,38261,1,1230,37031,37920,7584,1,
5,f5.op0,4,38281,1,18726,19555,25358,20384,1,
5,f5.op0,4,38317,2,37634,683,38169,30624,1,y
5,f5.op0,4,38321,1,9896,28425,1534,7971,1,
5,f5.op1,4,38321,1,13914,24407,5599,8784,1,
5,f5.op0,4,38329,4,20758,17571,36272,22586,1,
5,f5.op0,4,38333,3,37888,445,34951,29990,1,
5,f5.op0,4,38393,3,11624,26769,3571,23750,1,
5,f5.op1,4,38393,3,32040,6353,22366,27509,1,
5,f5.op0,4,38449,4,36518,1931,8925,1785,1,
5,f5.op1,4,38449,4,24518,13931,23955,4791,1,
5,f5.op0,4,38453,3,8540,29913,20753,34913,1,
5,f5.op0,4,38453,3,17136,21317,35590,7118,1,
5,f5.op1,4,38461,1,3906,34555,36814,15055,1,
5,f5.op0,4,38501,1,25116,13385,5500,1100,1,
5,f5.op1,4,38501,1,1310,37191,18427,26786,1,
5,f5.op1,4,38501,1,1768,36733,18539,11408,1,
5,f5.op1,4,38561,1,12940,25621,6771,32203,1,
5,f5.op1,4,38569,4,15418,23151,19492,19326,1,
5,f5.op0,4,38593,3,5380,33213,32013,37277,1,
5,f5.op0,4,38593,3,17966,20627,3515,703,1,
5,f5.op1,4,38593,3,17494,21099,30781,29312,1,
5,f5.op0,4,38629,4,37676,953,29667,21385,1,
5,f5.op1,4,38653,3,30728,7925,3044,16070,1,
5,f5.op1,4,38693,3,8250,30443,19448,34844,1,
5,f5.op1,4,38693,3,30676,8017,16562,11051,1,
5,f5.op0,4,38729,4,1226,37503,16352,18762,1,
5,f5.op0,4,38729,4,38250,479,16657,18823,1,
5,f5.op0,4,38749,4,19076,19673,29933,29236,1,
5,f5.op0,4,38749,4,27034,11715,33386,14427,1,
5,f5.op1,4,38749,4,16318,22431,32823,29814,1,
5,f5.op1,4,38749,4,22804,15945,36033,30456,1,
5,f5.op1,4,38861,1,38504,357,19516,34992,1,
5,f5.op0,4,38873,3,30258,8615,23514,20252,1,
5,f5.op1,4,38873,3,10430,28443,29488,36996,1,
5,f5.op1,4,38873,3,11842,27031,1315,263,1,
5,f5.op1,4,38917,2,14148,24769,24471,20461,1,
5,f5.op1,4,38921,1,1138,37783,29033,21375,1,
5,f5.op1,4,38921,1,3338,35583,4508,16470,1,
5,f5.op1,4,38953,3,12676,26277,34094,22400,1,
5,f5.op0,4,38993,3,29644,9349,36409,22879,1,
5,f5.op0,4,39089,4,15190,23899,20621,11942,1,
5,f5.op1,4,39089,4,12980,26109,530,106,1,
5,f5.op1,4,39089,4,24506,14583,16395,3279,1,
5,f5.op1,4,39097,2,5802,33295,35810,7162,1,
5,f5.op0,4,39113,3,5456,33657,6274,16900,1,
5,f5.op1,4,39157,2,15812,23345,25463,12924,1,
5,f5.op0,4,39161,1,11812,27349,11590,2318,1,
5,f5.op0,4,39161,1,24308,14853,12001,33729,1,
5,f5.op0,4,39161,1,30066,9095,14009,10634,1,
5,f5.op1,4,39217,2,13546,25671,8034,25137,1,
5,f5.op1,4,39217,2,33698,5519,14894,26509,1,
5,f5.op1,4,39229,4,16504,22725,22803,28098,1,
5,f5.op1,4,39233,3,28258,10975,37932,15433,1,
5,f5.op1,4,39241,1,16440,22801,24805,4961,1,
5,f5.op1,4,39241,1,32382,6859,28236,37040,1,
5,f5.op0,4,39293,3,25396,13897,5950,1190,1,
5,f5.op0,4,39293,3,35870,3423,4170,834,1,
5,f5.op0,4,39313,3,12934,26379,21936,27975,1,
5,f5.op1,4,39313,3,15152,24161,14722,10807,1,
5,f5.op0,4,39317,2,34760,4557,36337,38721,1,
5,f5.op1,4,39317,2,21226,18091,25048,12873,1,
5,f5.op1,4,39317,2,28534,10783,5873,9038,1,
5,f5.op1,4,39341,1,27704,11637,123,15761,1,
5,f5.op1,4,39341,1,31924,7417,26089,13086,1,
5,f5.op1,4,39373,3,21414,17959,37629,23275,1,
5,f5.op0,4,39409,4,18382,21027,4834,32494,1,
5,f5.op1,4,39409,4,4066,35343,3261,8534,1,
5,f5.op1,4,39409,4,25728,13681,11241,10130,1,
5,f5.op0,4,39461,1,7238,32223,31707,30018,1,
5,f5.op0,4,39461,1,13732,25729,37150,7430,1,
5,f5.op0,4,39461,1,19588,19873,25124,12917,1,
5,f5.op0,4,39509,4,17134,22375,38255,7651,1,
5,f5.op0,4,39509,4,35266,4243,5953,24896,1,
5,f5.op0,4,39521,1,33142,6379,15513,18911,1,
5,f5.op0,4,39569,4,30890,8679,17041,11322,1,
5,f5.op0,4,39581,1,9614,29967,38911,39447,1,
5,f5.op0,4,39581,1,12814,26767,34889,14894,1,
5,f5.op1,4,39581,1,25812,13769,11759,10268,1,
5,f5.op1,4,39581,1,33570,6011,13057,26360,1,
5,f5.op1,4,39761,1,24680,15081,7292,25315,1,
5,f5.op0,4,39769,4,22154,17615,29300,5860,1,
5,f5.op1,4,39821,1,684,39137,9078,17744,1,
5,f5.op1,4,39821,1,19586,20235,36883,23305,1,
5,f5.op1,4,39821,1,33518,6303,27001,37257,1,
5,f5.op0,4,39841,1,50,39791,33221,38517,1,
5,f5.op1,4,39841,1,2304,37537,8590,1718,1,
5,f5.op1,4,39857,2,31908,7949,16108,11193,1,
5,f5.op0,4,39869,4,26972,12897,5491,9072,1,
5,f5.op1,4,39877,2,3986,35891,9335,1867,1,
5,f5.op1,4,39877,2,35016,4861,7657,33433,1,
5,f5.op0,4,39901,1,18032,21869,1632,24267,1,
5,f5.op0,4,39929,4,2352,37577,14898,26937,1,
5,f5.op1,4,39929,4,33164,6765,39248,31807,1,
5,f5.op1,4,39937,2,11442,28495,18250,3650,1,
5,f5.op1,4,39953,3,9292,30661,9944,17970,1,
5,f5.op0,4,39989,4,10254,29735,1187,16233,1,
5,f5.op1,4,39989,4,16464,23525,24272,20850,1,
5,f5.op1,4,39989,4,39000,989,10766,10151,1,
5,f5.op1,4,40009,4,9866,30143,32605,6521,1,
5,f5.op0,4,40037,2,21374,18663,1093,8226,1,
5,f5.op1,4,40189,4,26786,13403,17468,27607,1,
5,f5.op1,4,40189,4,39118,1071,2915,583,1,
5,f5.op1,4,40213,3,140,40073,8184,17722,1,
5,f5.op0,4,40237,2,31704,8533,1578,8363,1,
5,f5.op1,4,40241,1,33170,7071,12257,26596,1,
5,f5.op0,4,40289,4,6780,33509,36009,39433,1,
5,f5.op0,4,40357,2,33040,7317,11929,26600,1,
5,f5.op1,4,40357,2,6712,33645,30348,14141,1,
5,f5.op0,4,40429,4,35250,5179,39770,7954,1,
5,f5.op0,4,40493,3,14524,25969,28621,30020,1,
5,f5.op0,4,40493,3,38280,2213,36060,7212,1,
5,f5.op1,4,40493,3,34876,5617,19178,36230,1,y
5,f5.op0,4,40529,4,6618,33911,17522,19716,1,
5,f5.op0,4,40529,4,19198,21331,3715,743,1,
5,f5.op1,4,40529,4,35884,4645,19791,12064,1,
5,f5.op0,4,40577,2,11272,29305,30490,6098,1,
5,f5.op0,4,40577,2,16442,24135,12810,2562,1,
5,f5.op0,4,40577,2,27050,13527,34714,31289,1,
5,f5.op1,4,40597,2,32892,7705,11121,18463,1,
5,f5.op1,4,40609,4,21014,19595,18952,20034,1,
5,f5.op1,4,40637,2,1180,39457,32344,30851,1,
5,f5.op0,4,40693,3,15232,25461,9056,26227,1,
5,f5.op1,4,40709,4,30220,10489,38059,40179,1,
5,f5.op0,4,40801,1,35936,4865,17165,3433,1,
5,f5.op1,4,40829,4,7852,32977,27288,29955,1,
5,f5.op1,4,40849,4,29810,11039,17349,36149,1,
5,f5.op0,4,40853,3,15492,25361,25954,21532,1,
5,f5.op0,4,40853,3,35950,4903,10677,10306,1,
5,f5.op0,4,40897,2,22788,18109,30585,6117,1,
5,f5.op1,4,40897,2,17568,23329,13968,10973,1,
5,f5.op0,4,40933,3,14946,25987,23549,21083,1,
5,f5.op1,4,40933,3,17048,23885,37786,32117,1,
5,f5.op0,4,40949,4,28554,12395,39973,32564,1,
5,f5.op1,4,40949,4,20478,20471,25071,13204,1,
5,f5.op1,4,40961,1,23766,17195,29575,5915,1,
5,f5.op1,4,40973,3,32482,8491,18163,36411,1,
5,f5.op1,4,40993,3,23620,17373,5964,17590,1,
5,f5.op0,4,41017,2,6234,34783,16092,36032,1,
5,f5.op1,4,41077,2,19358,21719,13416,19114,1,
5,f5.op1,4,41077,2,23938,17139,31318,14479,1,
5,f5.op1,4,41077,2,39992,1085,30052,38872,1,
5,f5.op1,4,41141,1,25310,15831,23573,21171,1,
5,f5.op0,4,41161,1,2090,39071,6685,1337,1,
5,f5.op1,4,41161,1,2832,38329,28794,13991,1,
5,f5.op1,4,41177,2,5390,35787,30310,6062,1,
5,f5.op1,4,41177,2,22784,18393,22282,37398,1,
5,f5.op1,4,41189,4,18878,22311,4439,33839,1,
5,f5.op1,4,41221,1,28548,12673,16155,3231,1,
5,f5.op0,4,41233,3,38218,3015,14368,35860,1,
5,f5.op1,4,41257,2,7222,34035,29251,22353,1,
5,f5.op1,4,41269,4,13684,27585,19847,20477,1,
5,f5.op1,4,41269,4,18394,22875,38072,24122,1,
5,f5.op0,4,41341,1,11644,29697,29078,22352,1,
5,f5.op0,4,41341,1,11708,29633,40734,16415,1,
5,f5.op0,4,41341,1,19574,21767,16548,19846,1,
5,f5.op1,4,41389,4,15474,25915,5752,17706,1,
5,f5.op1,4,41389,4,31744,9645,32664,39644,1,
5,f5.op1,4,41521,1,28060,13461,24021,38021,1,
5,f5.op1,4,41521,1,36896,4625,10864,10477,1,
5,f5.op0,4,41549,4,16986,24563,40612,24742,1,
5,f5.op1,4,41549,4,17106,24443,35125,7025,1,
5,f5.op1,4,41549,4,28818,12731,33341,14978,1,
5,f5.op0,4,41597,2,31464,10133,5354,26029,1,
5,f5.op1,4,41597,2,36846,4751,40226,24684,1,
5,f5.op1,4,41617,2,32038,9579,8489,26668,1,
5,f5.op1,4,41621,1,26558,15063,16793,20007,1,
5,f5.op0,4,41641,1,22812,18829,7630,1526,1,
5,f5.op1,4,41641,1,30170,11471,36424,15613,1,
5,f5.op0,4,41669,4,8246,33423,31222,22912,1,
5,f5.op0,4,41669,4,32736,8933,39204,41176,1,
5,f5.op1,4,41681,1,22360,19321,29062,30821,1,
5,f5.op1,4,41761,1,22732,19029,14560,2912,1,
5,f5.op1,4,41777,2,1082,40695,28073,13970,1,
5,f5.op0,4,41801,1,31666,10135,26762,30433,1,
5,f5.op0,4,41849,4,14018,27831,39949,41469,1,
5,f5.op1,4,41849,4,32462,9387,16644,36808,1,
5,f5.op1,4,41893,3,5288,36605,40541,33244,1,
5,f5.op1,4,41897,2,40570,1327,35919,32322,1,
5,f5.op0,4,41941,1,26882,15059,12664,10921,1,
5,f5.op0,4,41953,3,10786,31167,34174,23616,1,
5,f5.op0,4,41953,3,21010,20943,4401,26052,1,
5,f5.op1,4,41957,2,7450,34507,3207,34207,1,
5,f5.op0,4,41969,4,13456,28513,10015,2003,1,
5,f5.op1,4,41981,1,6848,35133,40078,24808,1,
5,f5.op0,4,42017,2,22748,19269,14918,11387,1,
5,f5.op1,4,42061,1,40202,1859,13856,36420,1,
5,f5.op1,4,42089,4,20802,21287,36818,32617,1,
5,f5.op0,4,42157,2,8664,33493,39727,41671,1,
5,f5.op0,4,42157,2,29118,13039,24170,4834,1,
5,f5.op1,4,42157,2,15208,26949,40329,33360,1,
5,f5.op0,4,42169,4,7622,34547,17089,37153,1,
5,f5.op0,4,42169,4,17980,24189,18013,28904,1,
5,f5.op1,4,42169,4,12160,30009,12753,27852,1,
5,f5.op1,4,42181,1,6492,35689,35688,24010,1,
5,f5.op1,4,42181,1,23988,18193,15334,11503,1,
5,f5.op1,4,42181,1,32392,9789,31042,31517,1,
5,f5.op1,4,42193,3,29066,13127,25064,21890,1,
5,f5.op0,4,42209,4,2452,39757,41507,25185,1,
5,f5.op1,4,42209,4,16940,25269,25912,22066,1,
5,f5.op0,4,42221,1,40112,2109,39591,41695,1,
5,f5.op1,4,42221,1,19202,23019,26648,22218,1,
5,f5.op1,4,42257,2,40876,1381,5821,18067,1,
5,f5.op0,4,42293,3,4350,37943,21043,38043,1,
5,f5.op0,4,42293,3,17604,24689,9132,10285,1,
5,f5.op0,4,42293,3,37866,4427,38156,33007,1,
5,f5.op0,4,42337,2,18946,23391,28269,31056,1,
5,f5.op1,4,42349,4,3844,38505,19158,29241,1,
5,f5.op1,4,42373,3,2012,40361,10784,19106,1,
5,f5.op1,4,42373,3,21334,21039,38250,7650,1,
5,f5.op0,4,42433,3,13684,28749,11985,2397,1,
5,f5.op1,4,42433,3,26736,15697,13013,36549,1,
5,f5.op0,4,42461,1,22066,20395,25083,22001,1,
5,f5.op0,4,42461,1,29512,12949,22294,12951,1,
5,f5.op0,4,42461,1,32844,9617,28593,22703,1,
5,f5.op1,4,42461,1,19164,23297,7481,35465,1,
5,f5.op1,4,42461,1,22008,20453,22162,29909,1,
5,f5.op1,4,42461,1,35374,7087,2401,34449,1,
5,f5.op1,4,42473,3,40602,1871,3790,758,1,
5,f5.op1,4,42509,4,9700,32809,25805,5161,1,
5,f5.op1,4,42509,4,13720,28789,21674,38342,1,
5,f5.op0,4,42533,3,39270,3263,1654,17344,1,
5,f5.op0,4,42557,2,15090,27467,18886,20800,1,
5,f5.op1,4,42557,2,17572,24985,39773,16466,1,
5,f5.op1,4,42557,2,22340,20217,20455,4091,1,
5,f5.op1,4,42589,4,21814,20775,37416,16001,1,
5,f5.op0,4,42689,4,11982,30707,36131,15764,1,
5,f5.op0,4,42689,4,37020,5669,39078,33429,1,
5,f5.op0,4,42701,1,29784,12917,31153,23311,1,
5,f5.op1,4,42709,4,24850,17859,7193,27064,1,
5,f5.op1,4,42737,2,9476,33261,145,29,1,
5,f5.op0,4,42773,3,13968,28805,7894,18688,1,
5,f5.op1,4,42773,3,13916,28857,26089,22327,1,
5,f5.op0,4,42793,3,12126,30667,41702,16899,1,
5,f5.op1,4,42797,2,14144,28653,16016,20322,1,
5,f5.op1,4,42829,4,34070,8759,20038,29705,1,
5,f5.op0,4,42901,1,39426,3475,42316,42784,1,
5,f5.op1,4,42937,2,10094,32843,26872,39724,1,
5,f5.op1,4,42961,1,34932,8029,11499,10892,1,
5,f5.op0,4,42989,4,40768,2221,18807,20957,1,
5,f5.op0,4,43037,2,7190,35847,25968,13801,1,
5,f5.op0,4,43037,2,30728,12309,12859,28394,1,
5,f5.op1,4,43049,4,39492,3557,16982,20616,1,
5,f5.op1,4,43093,3,25226,17867,38829,25003,1,
5,f5.op0,4,43117,2,24072,19045,12197,36933,1,
5,f5.op0,4,43133,3,10176,32957,28731,31626,1,
5,f5.op1,4,43177,2,3010,40167,27281,22727,1,
5,f5.op0,4,43237,2,80,43157,7463,10140,1,
5,f5.op0,4,43237,2,5212,38025,29704,31883,1,
5,f5.op1,4,43237,2,6592,36645,29123,14472,1,
5,f5.op1,4,43237,2,7742,35495,40985,8197,1,
5,f5.op1,4,43237,2,22162,21075,6331,18561,1,
5,f5.op1,4,43237,2,38690,4547,35225,7045,1,
5,f5.op0,4,43313,3,22524,20789,42451,34478,1,
5,f5.op0,4,43313,3,31790,11523,15788,37808,1,
5,f5.op0,4,43321,1,23948,19373,39142,33821,1,
5,f5.op1,4,43321,1,13212,30109,28001,40257,1,
5,f5.op0,4,43397,2,22546,20851,29407,40599,1,
5,f5.op0,4,43441,1,16634,26807,4202,26905,1,
5,f5.op1,4,43441,1,32748,10693,1691,35091,1,
5,f5.op1,4,43457,2,27386,16071,36959,33466,1,
5,f5.op1,4,43457,2,37482,5975,40304,34135,1,
5,f5.op0,4,43517,2,25474,18043,13867,37587,1,
5,f5.op0,4,43541,1,1532,42009,33619,15432,1,
5,f5.op1,4,43541,1,19120,24421,38259,16360,1,
5,f5.op1,4,43541,1,21216,22325,33328,24082,1,
5,f5.op0,4,43573,3,27170,16403,1170,234,1,
5,f5.op1,4,43573,3,17330,26243,17897,12294,1,
5,f5.op1,4,43649,4,37024,6625,33949,41709,1,
5,f5.op0,4,43661,1,35266,8395,32643,23993,1,
5,f5.op0,4,43717,2,1472,42245,19986,21484,1,
5,f5.op0,4,43717,2,10054,33663,40245,8049,1,
5,f5.op0,4,43721,1,23506,20215,32117,32656,1,
5,f5.op1,4,43753,3,5050,38703,21804,21862,1,
5,f5.op1,4,43777,2,19168,24609,25902,40202,1,
5,f5.op1,4,43777,2,23710,20067,8046,19120,1,
5,f5.op0,4,43793,3,41390,2403,39846,34245,1,
5,f5.op0,4,43801,1,42278,1523,33424,15445,1,
5,f5.op0,4,43853,3,37096,6757,11507,11072,1,
5,f5.op0,4,43913,3,42972,941,19829,21531,1,
5,f5.op0,4,43961,1,1270,42691,30342,32445,1,
5,f5.op1,4,43961,1,10850,33111,33508,24286,1,
5,f5.op1,4,43961,1,15618,28343,26792,31735,1,
5,f5.op1,4,43961,1,40570,3391,16556,38480,1,
5,f5.op0,4,43969,4,43238,731,7593,27900,1,
5,f5.op0,4,43973,3,27810,16163,34458,42070,1,
5,f5.op1,4,43973,3,24356,19617,37019,24993,1,
5,f5.op1,4,43973,3,36904,7069,38815,7763,1,
5,f5.op1,4,43997,2,16222,27775,35047,42207,1,
5,f5.op1,4,43997,2,24740,19257,12613,11322,1,
5,f5.op1,4,43997,2,43274,723,22109,30820,1,
5,f5.op0,4,44017,2,9744,34273,18404,30091,1,
5,f5.op1,4,44017,2,17942,26075,6983,10200,1,
5,f5.op0,4,44029,4,25048,18981,1112,17834,1,
5,f5.op0,4,44029,4,28824,15205,7316,10269,1,
5,f5.op1,4,44041,1,27100,16941,2621,35757,1,
5,f5.op0,4,44053,3,22930,21123,35345,7069,1,
5,f5.op1,4,44089,4,28164,15925,41237,25883,1,
5,f5.op0,4,44129,4,28100,16029,35133,33504,1,
5,f5.op0,4,44201,1,11412,32789,1016,35564,1,
5,f5.op0,4,44221,1,17028,27193,9976,37372,1,
5,f5.op0,4,44221,1,43088,1133,42747,35082,1,
5,f5.op0,4,44249,4,10628,33621,18988,30347,1,
5,f5.op1,4,44249,4,22580,21669,24216,13693,1,
5,f5.op0,4,44257,2,18444,25813,42022,43810,1,
5,f5.op1,4,44257,2,25918,18339,5056,18714,1,
5,f5.op1,4,44281,1,16144,28137,25633,22839,1,
5,f5.op1,4,44293,3,3824,40469,12964,20310,1,
5,f5.op1,4,44293,3,11176,33117,36339,24985,1,
5,f5.op1,4,44293,3,21638,22655,34123,42259,1,
5,f5.op0,4,44389,4,35190,9199,19207,21597,1,
5,f5.op1,4,44449,4,29302,15147,41725,8345,1,
5,f5.op1,4,44497,2,36094,8403,38768,16653,1,
5,f5.op0,4,44533,3,32514,12019,23259,22465,1,
5,f5.op0,4,44549,4,30664,13885,36904,43020,1,
5,f5.op1,4,44621,1,34856,9765,32788,24406,1,
5,f5.op0,4,44633,3,10728,33905,44441,35668,1,
5,f5.op1,4,44641,1,2956,41685,26799,14288,1,
5,f5.op0,4,44657,2,34460,10197,32177,42161,1,
5,f5.op1,4,44729,4,17058,27671,1428,27123,1,
5,f5.op0,4,44753,3,21106,23647,18676,30587,1,
5,f5.op0,4,44753,3,38106,6647,26336,32119,1,
5,f5.op1,4,44753,3,15288,29465,21750,4350,1,
5,f5.op1,4,44753,3,32296,12457,32796,33411,1,
5,f5.op0,4,44777,2,37024,7753,42258,17407,1,
5,f5.op1,4,44777,2,19978,24799,11785,2357,1,
5,f5.op0,4,44797,2,13722,31075,15093,11978,1,
5,f5.op1,4,44809,4,11582,33227,38515,7703,1,
5,f5.op0,4,44909,4,2834,42075,36227,25209,1,
5,f5.op1,4,44917,2,17342,27575,32350,6470,1,
5,f5.op1,4,44917,2,24716,20201,27881,23543,1,
5,f5.op0,4,44953,3,13260,31693,24054,22792,1,
5,f5.op1,4,45013,3,8712,36301,36021,34212,1,
5,f5.op0,4,45061,1,36576,8485,21986,40446,1,
5,f5.op0,4,45077,2,24604,20473,36309,34308,1,
5,f5.op0,4,45077,2,29394,15683,5103,10036,1,
5,f5.op1,4,45077,2,8008,37069,28039,32654,1,
5,f5.op0,4,45137,2,2230,42907,41077,44325,1,
5,f5.op1,4,45137,2,4422,40715,9969,29076,1,
5,f5.op1,4,45137,2,7536,37601,39592,44028,1,
5,f5.op0,4,45161,1,34206,10955,7797,28656,1,
5,f5.op0,4,45233,3,6850,38383,38042,16655,1,
5,f5.op1,4,45281,1,13204,32077,15691,39363,1,
5,f5.op0,4,45289,4,10112,35177,30599,42351,1,
5,f5.op0,4,45317,2,37082,8235,8394,28869,1,
5,f5.op1,4,45317,2,16088,29229,3443,9752,1,
5,f5.op1,4,45317,2,43612,1705,11874,29565,1,
5,f5.op0,4,45341,1,1026,44315,51,36283,1,
5,f5.op0,4,45341,1,38878,6463,11857,29576,1,
5,f5.op0,4,45341,1,41932,3409,33299,15728,1,
5,f5.op0,4,45377,2,36516,8861,13052,38912,1,
5,f5.op0,4,45389,4,41466,3923,36485,7297,1,
5,f5.op1,4,45413,3,26112,19301,17477,12578,1,
5,f5.op0,4,45433,3,37508,7925,11441,29548,1,
5,f5.op1,4,45433,3,9942,35491,41441,35548,1,
5,f5.op1,4,45433,3,16354,29079,7632,10613,1,
5,f5.op0,4,45497,2,6860,38637,27234,32745,1,
5,f5.op0,4,45497,2,20282,25215,29162,42230,1,
5,f5.op0,4,45553,3,11404,34149,16348,39712,1,
5,f5.op0,4,45553,3,39266,6287,23026,31937,1,
5,f5.op1,4,45553,3,27344,18209,35130,7026,1,
5,f5.op1,4,45557,2,10428,35129,44653,18042,1,
5,f5.op1,4,45557,2,15908,29649,42268,17565,1,
5,f5.op1,4,45557,2,16644,28913,27262,41898,1,
5,f5.op0,4,45569,4,43928,1641,15072,21242,1,
5,f5.op1,4,45569,4,36188,9381,34456,16005,1,
5,f5.op1,4,45613,3,31960,13653,17073,39905,1,
5,f5.op1,4,45641,1,43378,2263,10227,29430,1,
5,f5.op1,4,45673,3,39750,5923,24210,4842,1,
5,f5.op0,4,45677,2,2834,42843,19515,3903,1,
5,f5.op0,4,45697,2,36676,9021,7736,19826,1,
5,f5.op1,4,45737,2,26686,19051,15804,30603,1,
5,f5.op1,4,45737,2,27990,17747,13767,39343,1,
5,f5.op0,4,45817,2,8192,37625,4183,10000,1,
5,f5.op0,4,45817,2,30476,15341,17278,12619,1,
5,f5.op1,4,45817,2,5664,40153,19563,13076,1,
5,f5.op1,4,45821,1,31624,14197,3977,28288,1,
5,f5.op1,4,45833,3,21590,24243,5906,28681,1,
5,f5.op1,4,45841,1,16520,29321,27296,42132,1,
5,f5.op0,4,45893,3,33716,12177,29095,5819,1,
5,f5.op0,4,45893,3,45838,55,43818,45478,1,
5,f5.op1,4,45949,4,15044,30905,39065,7813,1,
5,f5.op1,4,45953,3,10230,35723,36749,25731,1,
5,f5.op0,4,45989,4,38414,7575,41181,17434,1,
5,f5.op1,4,45989,4,25874,20115,8424,38476,1,
5,f5.op1,4,46021,1,6170,39851,12207,30054,1,
5,f5.op1,4,46021,1,11308,34713,15995,3199,1,
5,f5.op1,4,46021,1,33022,12999,21277,31868,1,
5,f5.op1,4,46049,4,4472,41577,9617,20343,1,
5,f5.op1,4,46049,4,30338,15711,40392,26498,1,
5,f5.op1,4,46073,3,19668,26405,34530,6906,1,
5,f5.op0,4,46093,3,9060,37033,22285,4457,1,
5,f5.op0,4,46093,3,35310,10783,30009,24439,1,
5,f5.op0,4,46093,3,37818,8275,35916,34839,1,
5,f5.op0,4,46141,1,8716,37425,414,9311,1,
5,f5.op0,4,46229,4,13874,32355,17479,40479,1,
5,f5.op1,4,46229,4,26804,19425,33177,25127,1,
5,f5.op0,4,46237,2,26814,19423,26674,33077,1,
5,f5.op1,4,46261,1,8206,38055,39885,7977,1,
5,f5.op1,4,46261,1,42742,3519,38147,35386,1,
5,f5.op1,4,46301,1,38502,7799,40573,26635,1,
5,f5.op0,4,46381,1,16970,29411,3280,656,1,
5,f5.op1,4,46381,1,24294,22087,28953,24343,1,
5,f5.op1,4,46441,1,23040,23401,16494,12587,1,
5,f5.op1,4,46457,2,16434,30023,29897,43145,1,
5,f5.op1,4,46477,2,9844,36633,41800,8360,1,
5,f5.op0,4,46489,4,25682,20807,25936,14485,1,
5,f5.op1,4,46489,4,1222,45267,2067,19009,1,
5,f5.op0,4,46549,4,36462,10087,10404,39320,1,
5,f5.op1,4,46573,3,26332,20241,31756,34295,1,
5,f5.op0,4,46601,1,8292,38309,36236,44528,1,
5,f5.op1,4,46601,1,8174,38427,9043,20449,1,
5,f5.op1,4,46601,1,23424,23177,909,9502,1,
5,f5.op0,4,46633,3,45444,1189,3099,19273,1,
5,f5.op1,4,46649,4,816,45833,25905,5181,1,
5,f5.op1,4,46649,4,18850,27799,7181,10766,1,
5,f5.op0,4,46681,1,3618,43063,35328,25738,1,
5,f5.op0,4,46681,1,36530,10151,83,18689,1,
5,f5.op1,4,46757,2,28212,18545,31560,6312,1,
5,f5.op1,4,46817,2,38500,8317,23894,32869,1,
5,f5.op0,4,46829,4,13096,33733,44984,46460,1,
5,f5.op0,4,46829,4,42168,4661,16321,12630,1,
5,f5.op0,4,46861,1,6080,40781,39398,26624,1,
5,f5.op0,4,46877,2,10470,36407,25,5,1,
5,f5.op1,4,46877,2,39040,7837,3539,28834,1,
5,f5.op0,4,46933,3,13674,33259,31052,15597,1,
5,f5.op0,4,46933,3,20180,26753,25858,42718,1,
5,f5.op1,4,47017,2,2786,44231,23690,4738,1,
5,f5.op1,4,47017,2,13872,33145,22999,32810,1,
5,f5.op1,4,47041,1,31170,15871,36135,7227,1,
5,f5.op0,4,47057,2,9548,37509,37892,45224,1,
5,f5.op1,4,47057,2,172,46885,24258,14263,1,
5,f5.op1,4,47057,2,20612,26445,32792,44204,1,
5,f5.op0,4,47129,4,22570,24559,421,9510,1,
5,f5.op1,4,47129,4,36634,10495,30008,34279,1,
5,f5.op1,4,47129,4,42646,4483,6811,10788,1,
5,f5.op0,4,47149,4,2380,44769,8558,30001,1,
5,f5.op0,4,47189,4,40222,6967,15014,40754,1,
5,f5.op1,4,47269,4,24008,23261,18377,22583,1,
5,f5.op1,4,47269,4,42862,4407,25758,33513,1,
5,f5.op1,4,47269,4,45792,1477,34880,6976,1,
5,f5.op0,4,47293,3,30012,17281,41408,46116,1,
5,f5.op1,4,47309,4,3912,43397,21782,23280,1,
5,f5.op1,4,47309,4,24710,22599,42263,36838,1,
5,f5.op0,4,47353,3,22952,24401,15784,22098,1,
5,f5.op0,4,47381,1,45498,1883,17916,41488,1,
5,f5.op1,4,47417,2,6312,41105,17530,3506,1,
5,f5.op0,4,47441,1,4220,43221,14816,40916,1,
5,f5.op1,4,47497,2,35740,11757,17365,3473,1,
5,f5.op0,4,47501,1,38300,9201,5169,10534,1,
5,f5.op0,4,47653,3,8842,38811,11225,2245,1,
5,f5.op0,4,47657,2,10726,36931,36104,35815,1,
5,f5.op0,4,47657,2,35710,11947,42503,18032,1,
5,f5.op1,4,47657,2,18946,28711,16201,22303,1,
5,f5.op1,4,47681,1,27044,20637,11132,30835,1,
5,f5.op0,4,47713,3,7674,40039,7445,1489,1,y
5,f5.op1,4,47713,3,37754,9959,11494,21384,1,
5,f5.op1,4,47741,1,16,47725,10916,40376,1,
5,f5.op1,4,47741,1,42760,4981,30045,6009,1,y
5,f5.op0,4,47777,2,10310,37467,19791,23069,1,
5,f5.op1,4,47797,2,6896,40901,38086,26736,1,
5,f5.op1,4,47797,2,28278,19519,14142,41066,1,
5,f5.op1,4,47797,2,28988,18809,11709,31020,1,
5,f5.op1,4,47881,1,15068,32813,19923,23137,1,
5,f5.op0,4,47917,2,34942,12975,39544,36659,1,
5,f5.op1,4,47917,2,27208,20709,41569,37064,1,
5,f5.op1,4,47933,3,8202,39731,34178,45182,1,
5,f5.op0,4,47969,4,36642,11327,44636,18521,1,
5,f5.op1,4,47969,4,30368,17601,33545,6709,1,
5,f5.op1,4,47969,4,45478,2491,424,38460,1,
5,f5.op0,4,47977,2,2816,45161,45027,47387,1,
5,f5.op1,4,48017,2,14686,33331,41578,17919,1,
5,f5.op1,4,48029,4,22538,25491,34684,45360,1,
5,f5.op1,4,48049,4,29892,18157,19675,3935,1,
5,f5.op0,4,48109,4,10950,37159,31817,25607,1,
5,f5.op1,4,48109,4,30938,17171,46458,38157,1,
5,f5.op0,4,48157,2,11088,37069,3385,677,1,
5,f5.op1,4,48193,3,4640,43553,22076,33331,1,
5,f5.op0,4,48197,2,47532,665,10156,21310,1,
5,f5.op0,4,48221,1,38586,9635,36048,26498,1,
5,f5.op1,4,48341,1,4942,43399,17999,13268,1,
5,f5.op0,4,48353,3,38488,9865,47004,28742,1,
5,f5.op0,4,48397,2,25290,23107,8160,1632,1,
5,f5.op0,4,48413,3,2668,45745,10607,11804,1,
5,f5.op1,4,48413,3,1442,46971,7239,20813,1,
5,f5.op1,4,48437,2,18212,30225,903,9868,1,
5,f5.op1,4,48449,4,39864,8585,45758,38221,1,
5,f5.op1,4,48473,3,15078,33395,35157,16726,1,
5,f5.op0,4,48481,1,830,47651,26566,44098,1,
5,f5.op0,4,48497,2,14104,34393,31280,6256,1,
5,f5.op0,4,48497,2,32094,16403,22446,23888,1,
5,f5.op1,4,48497,2,10798,37699,6416,20682,1,
5,f5.op1,4,48497,2,23552,24945,3007,39399,1,
5,f5.op1,4,48497,2,40582,7915,39012,46600,1,
5,f5.op0,4,48533,3,25136,23397,18028,42432,1,
5,f5.op1,4,48533,3,24616,23917,17641,32648,1,
5,f5.op1,4,48533,3,31218,17315,23959,24205,1,
5,f5.op0,4,48541,1,21042,27499,31066,45046,1,
5,f5.op0,4,48593,3,27964,20629,12237,12166,1,
5,f5.op0,4,48649,4,40120,8529,10439,41007,1,
5,f5.op0,4,48661,1,39492,9169,48450,9690,1,
5,f5.op0,4,48673,3,7788,40885,15860,3172,1,
5,f5.op1,4,48677,2,28656,20021,19959,33198,1,
5,f5.op0,4,48733,3,8866,39867,25938,44174,1,
5,f5.op1,4,48761,1,35222,13539,41280,8256,1,
5,f5.op1,4,48781,1,33954,14827,40946,47214,1,
5,f5.op1,4,48809,4,31176,17633,47794,48606,1,
5,f5.op1,4,48809,4,40534,8275,605,121,1,
5,f5.op0,4,48817,2,16972,31845,24614,34213,1,
5,f5.op0,4,48817,2,36954,11863,30697,45193,1,
5,f5.op1,4,48889,4,47984,905,48311,19440,1,
5,f5.op0,4,48973,3,12202,36771,13776,32139,1,
5,f5.op1,4,48973,3,39996,8977,45527,18900,1,
5,f5.op0,4,48989,4,19458,29531,36561,17110,1,
5,f5.op1,4,48989,4,28064,20925,37133,36820,1,
5,f5.op0,4,49009,4,36758,12251,45685,9137,1,
5,f5.op1,4,49033,3,1666,47367,30413,45309,1,
5,f5.op1,4,49037,2,36570,12467,35265,7053,1,
5,f5.op1,4,49037,2,40476,8561,24616,24538,1,
5,f5.op1,4,49057,2,11400,37657,35918,16995,1,
5,f5.op1,4,49081,1,3966,45115,3128,20258,1,
5,f5.op0,4,49117,2,17090,32027,5987,40491,1,
5,f5.op0,4,49121,1,1806,47315,1577,29788,1,
5,f5.op0,4,49121,1,8904,40217,44653,28579,1,
5,f5.op0,4,49157,2,5690,43467,31029,35700,1,
5,f5.op1,4,49169,4,10038,39131,42135,8427,1,
5,f5.op1,4,49177,2,4448,44729,35379,36582,1,
5,f5.op1,4,49253,3,40852,8401,42039,28109,1,
5,f5.op0,4,49261,1,2580,46681,7554,11363,1,
5,f5.op1,4,49409,4,23102,26307,38662,27496,1,
5,f5.op1,4,49417,2,6474,42943,7059,31062,1,
5,f5.op1,4,49417,2,37416,12001,12791,22325,1,
5,f5.op1,4,49433,3,39838,9595,1075,215,1,
5,f5.op1,4,49477,2,10324,39153,33883,16672,1,
5,f5.op1,4,49477,2,32402,17075,38347,47251,1,
5,f5.op1,4,49481,1,39032,10449,20070,4014,1,
5,f5.op1,4,49481,1,42176,7305,40377,37764,1,
5,f5.op1,4,49481,1,45350,4131,1801,39945,1,
5,f5.op0,4,49529,4,14226,35303,27846,15475,1,
5,f5.op0,4,49529,4,27264,22265,28976,15701,1,
5,f5.op1,4,49529,4,41262,8267,49363,39590,1,
5,f5.op0,4,49537,2,2646,46891,22724,34267,1,
5,f5.op1,4,49549,4,46210,3339,44554,48550,1,
5,f5.op0,4,49597,2,47782,1815,1975,395,1,
5,f5.op0,4,49613,3,1438,48175,18930,3786,1,
5,f5.op1,4,49613,3,28020,21593,33248,46340,1,
5,f5.op0,4,49633,3,12488,37145,5726,30925,1,
5,f5.op0,4,49633,3,24150,25483,17111,33202,1,
5,f5.op1,4,49633,3,18124,31509,45231,38826,1,
5,f5.op0,4,49681,1,43036,6645,17213,23315,1,
5,f5.op1,4,49697,2,19578,30119,6075,1215,1,
5,f5.op1,4,49697,2,23904,25793,19702,43698,1,
5,f5.op1,4,49741,1,35902,13839,38529,17654,1,
5,f5.op0,4,49757,2,20518,29239,49233,19798,1,
5,f5.op1,4,49757,2,18304,31453,32387,46283,1,
5,f5.op1,4,49757,2,40834,8923,23120,4624,1,
5,f5.op0,4,49789,4,25666,24123,24530,4906,1,
5,f5.op0,4,49801,1,41032,8769,15839,13128,1,
5,f5.op1,4,49853,3,46808,3045,27565,5513,1,
5,f5.op0,4,49877,2,34834,15043,15729,33072,1,
5,f5.op1,4,49957,2,7712,42245,24047,44775,1,
5,f5.op1,4,49993,3,45266,4727,44123,48819,1,
5,f5.op0,4,50033,3,41426,8607,21549,24323,1,
5,f5.op0,4,50069,4,6404,43665,44179,48891,1,
5,f5.op1,4,50077,2,29046,21031,31601,26351,1,
5,f5.op1,4,50093,3,6770,43323,5018,41078,1,
5,f5.op1,4,50093,3,29930,20163,36418,47358,1,
5,f5.op0,4,50129,4,25730,24399,8304,41764,1,
5,f5.op1,4,50177,2,11338,38839,36312,47404,1,
5,f5.op0,4,50261,1,44080,6181,50168,30138,1,
5,f5.op0,4,50321,1,4258,46063,45589,19182,1,
5,f5.op1,4,50329,4,1438,48891,310,62,1,
5,f5.op1,4,50329,4,41556,8773,41028,38403,1,
5,f5.op1,4,50333,3,19378,30955,5459,21225,1,
5,f5.op1,4,50417,2,29802,20615,9796,22126,1,y
5,f5.op0,4,50497,2,17838,32659,43559,39010,1,
5,f5.op0,4,50497,2,21592,28905,28701,25939,1,
5,f5.op0,4,50513,3,49964,549,9477,11998,1,
5,f5.op1,4,50513,3,7928,42585,9734,22152,1,
5,f5.op1,4,50549,4,612,49937,27297,25679,1,
5,f5.op1,4,50549,4,7176,43373,40011,18112,1,
5,f5.op0,4,50581,1,3656,46925,16786,43822,1,
5,f5.op0,4,50581,1,36188,14393,38558,27944,1,
5,f5.op1,4,50593,3,39870,10723,40137,18146,1,
5,f5.op0,4,50741,1,35486,15255,49922,40429,1,
5,f5.op1,4,50753,3,4522,46231,9157,11982,1,
5,f5.op0,4,50773,3,21918,28855,17230,3446,1,
5,f5.op0,4,50789,4,60,50729,13232,22962,1,
5,f5.op1,4,50789,4,15936,34853,28705,5741,1,
5,f5.op1,4,50821,1,7930,42891,7986,42254,1,
5,f5.op0,4,50833,3,20638,30195,18413,44349,1,
5,f5.op0,4,50857,2,43328,7529,36687,48023,1,
5,f5.op0,4,50857,2,50524,333,23712,45428,1,
5,f5.op0,4,50893,3,47744,3149,23734,25104,1,
5,f5.op0,4,50957,2,11190,39767,24152,45596,1,
5,f5.op0,4,50969,4,37562,13407,49331,20060,1,
5,f5.op1,4,50989,4,36522,14467,44124,49616,1,
5,f5.op1,4,50989,4,40704,10285,49737,30343,1,
5,f5.op0,4,50993,3,41462,9531,1024,20602,1,
5,f5.op1,4,50993,3,8806,42187,13602,12919,1,
5,f5.op0,4,51109,4,6112,44997,12094,43306,1,
5,f5.op1,4,51109,4,1556,49553,25392,25522,1,
5,f5.op1,4,51109,4,19946,31163,46574,50202,1,
5,f5.op1,4,51109,4,46824,4285,49056,20033,1,
5,f5.op1,4,51137,2,12166,38971,23218,14871,1,
5,f5.op1,4,51137,2,42362,8775,27997,46509,1,
5,f5.op1,4,51197,2,32756,18441,5204,31759,1,
5,f5.op1,4,51229,4,11582,39647,43772,29246,1,
5,f5.op1,4,51229,4,27452,23777,33081,16862,1,
5,f5.op0,4,51257,2,17478,33779,25619,35878,1,
5,f5.op0,4,51257,2,35044,16213,40573,18366,1,
5,f5.op0,4,51341,1,32820,18521,43085,8617,1,
5,f5.op1,4,51341,1,7250,44091,3792,31563,1,
5,f5.op1,4,51341,1,50556,785,30806,47234,1,
5,f5.op0,4,51349,4,12576,38773,20745,4149,1,
5,f5.op0,4,51361,1,35748,15613,15187,33854,1,
5,f5.op0,4,51413,3,7694,43719,28950,5790,1,
5,f5.op0,4,51421,1,2766,48655,35907,38034,1,
5,f5.op1,4,51421,1,14894,36527,30864,16457,1,
5,f5.op0,4,51437,2,44104,7333,34266,27428,1,
5,f5.op0,4,51437,2,45658,5779,41967,49543,1,
5,f5.op1,4,51437,2,35142,16295,26597,46469,1,
5,f5.op1,4,51461,1,51320,141,51407,41158,1,
5,f5.op1,4,51577,2,48570,3007,28784,36703,1,
5,f5.op1,4,51581,1,10002,41579,4533,21539,1,
5,f5.op1,4,51593,3,9950,41643,29979,26633,1,
5,f5.op1,4,51593,3,13526,38067,19607,14240,1,
5,f5.op1,4,51613,3,24680,26933,37709,28187,1,
5,f5.op1,4,51637,2,30044,21593,14233,13174,1,
5,f5.op1,4,51673,3,14846,36827,31489,26967,1,
5,f5.op1,4,51721,1,22504,29217,30396,47456,1,
5,f5.op1,4,51749,4,21554,30195,752,20850,1,
5,f5.op1,4,51797,2,22712,29085,40388,18437,1,
5,f5.op0,4,51853,3,2126,49727,47617,19894,1,
5,f5.op1,4,51853,3,47374,4479,35078,48498,1,
5,f5.op0,4,51893,3,50794,1099,28246,36785,1,
5,f5.op0,4,51913,3,216,51697,18146,34777,1,
5,f5.op0,4,51941,1,9404,42537,37517,38668,1,
5,f5.op0,4,51949,4,11982,39967,49629,51485,1,
5,f5.op0,4,51977,2,26192,25785,30530,6106,1,
5,f5.op0,4,51977,2,30008,21969,33670,6734,1,
5,f5.op1,4,51977,2,5192,46785,11197,43821,1,
5,f5.op0,4,52009,4,27164,24845,17210,3442,1,
5,f5.op1,4,52021,1,37012,15009,12090,2418,1,
5,f5.op1,4,52069,4,14730,37339,30840,6168,1,
5,f5.op0,4,52121,1,2338,49783,28471,47391,1,
5,f5.op1,4,52121,1,46360,5761,20786,45854,1,
5,f5.op1,4,52177,2,30288,21889,43730,8746,1,
5,f5.op0,4,52189,4,398,51791,44199,50591,1,
5,f5.op0,4,52189,4,34196,17993,8321,12102,1,
5,f5.op0,4,52189,4,35888,16301,28101,16058,1,
5,f5.op1,4,52237,2,39252,12985,27195,5439,1,
5,f5.op1,4,52249,4,11222,41027,32556,16961,1,
5,f5.op0,4,52253,3,42306,9947,39547,18360,1,
5,f5.op0,4,52253,3,43304,8949,15755,3151,1,
5,f5.op1,4,52253,3,36234,16019,38315,7663,1,
5,f5.op0,4,52289,4,16034,36255,24492,25814,1,
5,f5.op0,4,52289,4,28878,23411,41053,39584,1,
5,f5.op1,4,52289,4,30034,22255,32313,37836,1,
5,f5.op1,4,52313,3,15112,37201,18077,14078,1,
5,f5.op0,4,52321,1,9010,43311,33107,38014,1,
5,f5.op0,4,52321,1,15392,36929,48515,9703,1,
5,f5.op1,4,52321,1,20764,31557,15669,13598,1,
5,f5.op0,4,52361,1,24440,27921,42383,29421,1,
5,f5.op1,4,52433,3,23010,29423,50620,10124,1,
5,f5.op1,4,52453,3,37666,14787,6244,22230,1,
5,f5.op1,4,52457,2,32156,20301,19179,35310,1,
5,f5.op0,4,52489,4,41438,11051,22945,4589,1,
5,f5.op0,4,52501,1,25208,27293,4579,11416,1,
5,f5.op0,4,52517,2,46876,5641,33270,6654,1,
5,f5.op0,4,52529,4,29808,22721,21021,14710,1,
5,f5.op0,4,52541,1,14206,38335,18995,3799,1,
5,f5.op1,4,52541,1,38276,14265,35883,28193,1,
5,f5.op1,4,52561,1,1050,51511,32405,6481,1,
5,f5.op1,4,52561,1,15348,37213,41740,8348,1,
5,f5.op1,4,52697,2,9048,43649,38516,28782,1,
5,f5.op0,4,52709,4,4814,47895,26857,26455,1,
5,f5.op1,4,52721,1,46430,6291,47138,30516,1,
5,f5.op0,4,52757,2,34200,18557,42924,40239,1,
5,f5.op0,4,52769,4,37782,14987,15028,34667,1,
5,f5.op0,4,52817,2,5654,47163,7623,12088,1,
5,f5.op0,4,52817,2,45664,7153,46726,30472,1,
5,f5.op0,4,52837,2,812,52025,5816,22298,1,
5,f5.op0,4,52837,2,35794,17043,50814,41865,1,
5,f5.op1,4,52837,2,5342,47495,18138,14195,1,
5,f5.op0,4,52861,1,12266,40595,5776,43444,1,
5,f5.op1,4,52901,1,2874,50027,31795,6359,1,y
5,f5.op0,4,52937,2,14468,38469,39507,50251,1,
5,f5.op0,4,52937,2,15580,37357,30564,37875,1,
5,f5.op0,4,52937,2,38886,14051,34775,6955,1,
5,f5.op0,4,52981,1,9182,43799,42328,29658,1,
5,f5.op0,4,52981,1,49186,3795,28056,47996,1,
5,f5.op1,4,53017,2,250,52767,15164,34843,1,
5,f5.op1,4,53069,4,15682,37387,15579,45571,1,
5,f5.op1,4,53069,4,35192,17877,27818,37405,1,
5,f5.op1,4,53077,2,36190,16887,42662,50994,1,
5,f5.op0,4,53093,3,28306,24787,24691,36794,1,
5,f5.op0,4,53093,3,52798,295,7540,1508,1,
5,f5.op0,4,53101,1,1066,52035,11937,34248,1,
5,f5.op0,4,53101,1,21746,31355,11742,34209,1,
5,f5.op0,4,53113,3,41230,11883,48553,52201,1,
5,f5.op1,4,53117,2,17902,35215,2156,21678,1,
5,f5.op1,4,53161,1,29728,23433,17057,35308,1,
5,f5.op1,4,53161,1,48536,4625,9510,1902,1,
5,f5.op0,4,53189,4,28532,24657,49544,52460,1,
5,f5.op1,4,53189,4,20942,32247,28994,48350,1,
5,f5.op0,4,53233,3,52334,899,25317,15710,1,
5,f5.op0,4,53269,4,19512,33757,31305,6261,1,
5,f5.op1,4,53281,1,48120,5161,17090,3418,1,
5,f5.op1,4,53353,3,39782,13571,44827,19636,1,
5,f5.op0,4,53381,1,9480,43901,44987,41026,1,
5,f5.op1,4,53381,1,19366,34015,50568,31466,1,
5,f5.op1,4,53381,1,38192,15189,7557,33540,1,
5,f5.op1,4,53437,2,35544,17893,318,10751,1,
5,f5.op0,4,53549,4,48242,5307,30408,38211,1,
5,f5.op1,4,53549,4,51186,2363,46367,30693,1,
5,f5.op0,4,53569,4,39818,13751,36612,28750,1,
5,f5.op0,4,53593,3,33018,20575,17190,3438,1,
5,f5.op1,4,53593,3,9786,43807,31632,17045,1,
5,f5.op1,4,53597,2,1732,51865,43503,19420,1,
5,f5.op0,4,53617,2,22950,30667,4619,33094,1,
5,f5.op1,4,53629,4,12704,40925,36805,7361,1,
5,f5.op0,4,53657,2,31742,21915,30870,6174,1,
5,f5.op0,4,53657,2,43798,9859,41656,29794,1,
5,f5.op0,4,53693,3,70,53623,47799,31037,1,
5,f5.op0,4,53717,2,19068,34649,8136,23114,1,
5,f5.op0,4,53717,2,47264,6453,3426,22172,1,
5,f5.op1,4,53717,2,26114,27603,28323,16408,1,y
5,f5.op1,4,53717,2,39688,14029,9843,12712,1,
5,f5.op1,4,53773,3,16114,37659,25910,5182,1,
5,f5.op0,4,53777,2,24616,29161,52865,10573,1,
5,f5.op0,4,53849,4,32974,20875,41669,51413,1,
5,f5.op0,4,53861,1,25034,28827,13159,13404,1,
5,f5.op0,4,53881,1,33334,20547,28980,5796,1,
5,f5.op1,4,53881,1,43894,9987,52624,21301,1,
5,f5.op1,4,53897,2,6964,46933,11076,23774,1,
5,f5.op1,4,53993,3,38650,15343,23331,37062,1,
5,f5.op1,4,54001,1,15448,38553,45155,9031,1,
5,f5.op0,4,54049,4,39544,14505,19419,47123,1,
5,f5.op1,4,54049,4,30438,23611,42426,19295,1,y
5,f5.op1,4,54101,1,5060,49041,13024,13425,1,
5,f5.op0,4,54193,3,16690,37503,47564,31190,1,
5,f5.op0,4,54193,3,52802,1391,24914,26660,1,
5,f5.op1,4,54193,3,44022,10171,22848,47924,1,
5,f5.op0,4,54217,2,28998,25219,28761,27439,1,
5,f5.op0,4,54217,2,36006,18211,53361,32359,1,
5,f5.op1,4,54293,3,1472,52821,41280,8256,1,
5,f5.op1,4,54293,3,18644,35649,36464,29010,1,
5,f5.op0,4,54361,1,24252,30109,42703,30285,1,
5,f5.op0,4,54361,1,40810,13551,37153,29175,1,
5,f5.op0,4,54361,1,53358,1003,33731,50235,1,
5,f5.op1,4,54361,1,30476,23885,12537,35124,1,
5,f5.op1,4,54361,1,42932,11429,23368,26418,1,
5,f5.op1,4,54361,1,48894,5467,15358,24816,1,
5,f5.op0,4,54401,1,29332,25069,1497,32940,1,
5,f5.op1,4,54401,1,23186,31215,48291,53179,1,
5,f5.op0,4,54409,4,6362,48047,1383,32922,1,
5,f5.op0,4,54409,4,39990,14419,48181,20518,1,
5,f5.op1,4,54437,2,40152,14285,19249,36512,1,
5,f5.op0,4,54449,4,47198,7251,33420,6684,1,
5,f5.op1,4,54449,4,16418,38031,12627,24305,1,
5,f5.op1,4,54469,4,41310,13159,44337,30655,1,
5,f5.op1,4,54493,3,31748,22745,52079,32213,1,
5,f5.op0,4,54497,2,47730,6767,47283,20356,1,
5,f5.op0,4,54497,2,53682,815,34716,28742,1,
5,f5.op0,4,54517,2,40692,13825,2555,511,1,
5,f5.op0,4,54517,2,53524,993,13528,13609,1,
5,f5.op0,4,54581,1,9122,45459,26857,38120,1,
5,f5.op1,4,54581,1,48510,6071,20869,15090,1,
5,f5.op0,4,54601,1,23676,30925,20001,47681,1,
5,f5.op1,4,54601,1,8638,45963,35825,7165,1,
5,f5.op0,4,54617,2,2902,51715,42045,8409,1,
5,f5.op1,4,54629,4,44146,10483,29678,38713,1,
5,f5.op0,4,54673,3,14774,39899,8604,23590,1,
5,f5.op0,4,54709,4,6884,47825,11663,35158,1,
5,f5.op1,4,54709,4,2234,52475,15792,25042,1,
5,f5.op1,4,54713,3,42868,11845,47035,9407,1,
5,f5.op1,4,54721,1,40180,14541,49754,20895,1,
5,f5.op0,4,54773,3,20056,34717,52465,10493,1,
5,f5.op0,4,54833,3,40588,14245,41829,30299,1,
5,f5.op0,4,54941,1,14120,40821,34356,50824,1,
5,f5.op1,4,54941,1,3814,51127,9140,1828,1,
5,f5.op0,4,54949,4,44744,10205,52841,21558,1,
5,f5.op1,4,54949,4,32304,22645,31256,17241,1,
5,f5.op0,4,54973,3,3294,51679,41310,8262,1,
5,f5.op0,4,54973,3,49580,5393,27013,49381,1,
5,f5.op0,4,55001,1,36824,18177,53127,43626,1,
5,f5.op0,4,55009,4,5086,49923,17456,14493,1,
5,f5.op0,4,55049,4,18472,36577,17457,25511,1,
5,f5.op0,4,55049,4,50166,4883,2742,22568,1,
5,f5.op1,4,55049,4,37292,17757,47363,42502,1,
5,f5.op1,4,55057,2,37258,17799,11146,24252,1,
5,f5.op1,4,55061,1,3136,51925,16992,36435,1,
5,f5.op1,4,55073,3,27832,27241,27322,16479,1,
5,f5.op1,4,55073,3,41482,13591,39983,52055,1,
5,f5.op0,4,55109,4,15574,39535,14422,24928,1,
5,f5.op0,4,55117,2,23292,31825,34674,40005,1,
5,f5.op1,4,55201,1,9794,45407,29016,49964,1,
5,f5.op1,4,55217,2,39326,15891,38642,51902,1,
5,f5.op1,4,55337,2,1192,54145,10220,2044,1,
5,f5.op1,4,55337,2,27272,28065,42751,30685,1,
5,f5.op0,4,55373,3,23344,32029,51090,10218,1,
5,f5.op0,4,55381,1,12612,42769,42204,19517,1,
5,f5.op0,4,55381,1,27386,27995,6524,12381,1,
5,f5.op1,4,55381,1,16322,39059,35460,7092,1,
5,f5.op0,4,55441,1,19008,36433,41234,19335,1,
5,f5.op0,4,55441,1,38762,16679,34203,29017,1,
5,f5.op0,4,55457,2,16186,39271,31370,6274,1,
5,f5.op0,4,55469,4,29600,25869,16809,47737,1,y
5,f5.op0,4,55529,4,40316,15213,35480,7096,1,
5,f5.op0,4,55621,1,6748,48873,46052,42583,1,
5,f5.op0,4,55621,1,45876,9745,52841,55065,1,
5,f5.op0,4,55633,3,12816,42817,2367,11600,1,
5,f5.op1,4,55681,1,39758,15923,44121,53369,1,
5,f5.op1,4,55717,2,15752,39965,29341,28155,1,
5,f5.op0,4,55733,3,50962,4771,33293,51245,1,
5,f5.op1,4,55733,3,28480,27253,13885,2777,1,
5,f5.op1,4,55793,3,11258,44535,51245,10249,1,
5,f5.op1,4,55793,3,41972,13821,44860,8972,1,
5,f5.op1,4,55793,3,49278,6515,17810,3562,1,
5,f5.op1,4,55793,3,49416,6377,51250,10250,1,
5,f5.op0,4,55813,3,54084,1729,48534,32032,1,
5,f5.op0,4,55837,2,25712,30125,5256,23386,1,
5,f5.op1,4,55837,2,7058,48779,24670,4934,1,
5,f5.op0,4,55849,4,232,55617,38141,18798,1,
5,f5.op1,4,55849,4,41104,14745,50948,43699,1,
5,f5.op0,4,55889,4,12704,43185,44043,42342,1,
5,f5.op0,4,55889,4,38134,17755,19499,48611,1,
5,f5.op1,4,55889,4,2034,53855,28089,50329,1,
5,f5.op1,4,55889,4,41164,14725,25545,5109,1,
5,f5.op0,4,55897,2,25928,29969,51704,43879,1,
5,f5.op1,4,55921,1,6186,49735,25740,5148,1,
5,f5.op1,4,55933,3,18106,37827,16154,25604,1,
5,f5.op1,4,55949,4,7796,48153,19756,15141,1,
5,f5.op1,4,56009,4,16872,39137,42237,30851,1,
5,f5.op0,4,56041,1,41052,14989,28780,5756,1,
5,f5.op0,4,56081,1,18332,37749,11401,47145,1,
5,f5.op0,4,56081,1,19184,36897,8145,1629,1,
5,f5.op0,4,56081,1,49230,6851,2578,22948,1,
5,f5.op0,4,56101,1,30170,25931,1427,33946,1,
5,f5.op0,4,56101,1,35428,20673,47198,31880,1,
5,f5.op1,4,56113,3,1546,54567,2432,11709,1,
5,f5.op0,4,56197,2,46592,9605,52597,55477,1,
5,f5.op1,4,56197,2,55802,395,18479,37414,1,
5,f5.op1,4,56209,4,53654,2555,15215,3043,1,
5,f5.op0,4,56237,2,338,55899,11088,13465,1,
5,f5.op1,4,56237,2,31898,24339,20044,37751,1,
5,f5.op1,4,56237,2,48170,8067,13059,36354,1,
5,f5.op0,4,56249,4,38860,17389,27175,5435,1,
5,f5.op0,4,56269,4,12424,43845,35544,52124,1,
5,f5.op0,4,56269,4,49708,6561,5210,1042,1,
5,f5.op1,4,56269,4,22398,33871,13475,2695,1,y
5,f5.op0,4,56393,3,35594,20799,3577,11994,1,
5,f5.op0,4,56401,1,29428,26973,6917,35224,1,
5,f5.op1,4,56417,2,28888,27529,20790,4158,1,
5,f5.op0,4,56437,2,27606,28831,53706,33316,1,
5,f5.op0,4,56437,2,50820,5617,53188,21925,1,
5,f5.op0,4,56453,3,14946,41507,53607,22012,1,
5,f5.op0,4,56473,3,44142,12331,49320,9864,1,
5,f5.op1,4,56473,3,28806,27667,26054,27800,1,
5,f5.op1,4,56477,2,31598,24879,42411,31073,1,
5,f5.op0,4,56569,4,27870,28699,50847,32797,1,
5,f5.op1,4,56597,2,49380,7217,14707,48219,1,
5,f5.op0,4,56629,4,718,55911,53713,44720,1,
5,f5.op0,4,56629,4,41626,15003,32446,17815,1,
5,f5.op1,4,56629,4,49184,7445,12297,25111,1,
5,f5.op0,4,56633,3,25396,31237,14931,36966,1,
5,f5.op0,4,56701,1,8808,47893,44679,20276,1,
5,f5.op1,4,56701,1,43086,13615,44586,54278,1,
5,f5.op0,4,56713,3,2644,54069,25722,16487,1,
5,f5.op1,4,56713,3,11744,44969,27741,39576,1,
5,f5.op1,4,56713,3,32016,24697,17634,26212,1,
5,f5.op0,4,56773,3,15836,40937,33961,40856,1,
5,f5.op1,4,56821,1,730,56091,19758,26680,1,
5,f5.op0,4,56857,2,30594,26263,39855,7971,1,
5,f5.op0,4,56921,1,25290,31631,42772,42707,1,
5,f5.op0,4,56921,1,49580,7341,55917,45336,1,
5,f5.op1,4,56929,4,23146,33783,16855,3371,1,
5,f5.op0,4,56957,2,42470,14487,14214,37017,1,
5,f5.op1,4,56957,2,49430,7527,31269,40428,1,
5,f5.op1,4,56993,3,15936,41057,11122,13623,1,
5,f5.op1,4,56993,3,40206,16787,46707,20740,1,
5,f5.op1,4,57037,2,30204,26833,474,34317,1,
5,f5.op0,4,57041,1,39000,18041,50632,44351,1,
5,f5.op1,4,57077,2,54476,2601,7052,47072,1,
5,f5.op0,4,57097,2,35574,21523,14379,37134,1,
5,f5.op1,4,57097,2,6940,50157,33506,29540,1,
5,f5.op0,4,57149,4,21720,35429,47877,32435,1,
5,f5.op0,4,57173,3,44418,12755,48364,32542,1,
5,f5.op0,4,57173,3,48172,9001,18238,49386,1,
5,f5.op0,4,57193,3,35378,21815,12581,36832,1,
5,f5.op1,4,57193,3,43524,13669,8351,35986,1,
5,f5.op0,4,57221,1,14082,43139,50098,32908,1,
5,f5.op1,4,57269,4,15654,41615,4444,46704,1,
5,f5.op1,4,57269,4,16684,40585,52361,21926,1,
5,f5.op1,4,57301,1,37978,19323,41047,42590,1,
5,f5.op0,4,57349,4,53120,4229,11764,48232,1,
5,f5.op1,4,57389,4,39122,18267,6519,47215,1,
5,f5.op1,4,57457,2,13216,44241,48069,44088,1,
5,f5.op1,4,57493,3,10362,47131,37410,7482,1,
5,f5.op1,4,57493,3,51028,6465,24812,16461,1,
5,f5.op0,4,57529,4,4630,52899,18912,26794,1,
5,f5.op0,4,57529,4,55178,2351,389,46101,1,
5,f5.op0,4,57557,2,24706,32851,47596,32542,1,
5,f5.op1,4,57593,3,20276,37317,45020,9004,1,
5,f5.op1,4,57601,1,19080,38521,9202,36401,1,
5,f5.op1,4,57637,2,47976,9661,14792,49068,1,
5,f5.op0,4,57649,4,26610,31039,13489,48817,1,
5,f5.op0,4,57653,3,30142,27511,24605,4921,1,
5,f5.op0,4,57709,4,31164,26545,33620,6724,1,
5,f5.op0,4,57781,1,18734,39047,27832,40235,1,
5,f5.op0,4,57793,3,7194,50599,2559,23629,1,
5,f5.op1,4,57809,4,4954,52855,550,110,1,
5,f5.op1,4,57809,4,18100,39709,11343,36954,1,
5,f5.op1,4,57829,4,33580,24249,51690,10338,1,
5,f5.op1,4,57829,4,57408,421,37637,30659,1,
5,f5.op0,4,57853,3,31850,26003,43092,20189,1,
5,f5.op1,4,57853,3,238,57615,982,11767,1,
5,f5.op0,4,57901,1,16184,41717,6828,24526,1,
5,f5.op0,4,57917,2,30532,27385,34600,6920,1,
5,f5.op0,4,57973,3,17604,40369,52471,45278,1,
5,f5.op1,4,57973,3,36816,21157,57513,57881,1,
5,f5.op0,4,57977,2,29406,28571,38396,30870,1,
5,f5.op1,4,57977,2,7166,50811,52756,33742,1,
5,f5.op0,4,58013,3,24934,33079,43426,43493,1,
5,f5.op1,4,58013,3,57248,765,23205,4641,1,
5,f5.op0,4,58049,4,8942,49107,18737,26967,1,
5,f5.op1,4,58049,4,16386,41663,52298,45289,1,
5,f5.op1,4,58061,1,37444,20617,46064,20825,1,
5,f5.op0,4,58073,3,16488,41585,9782,13571,1,
5,f5.op1,4,58073,3,31198,26875,40401,42924,1,
5,f5.op1,4,58073,3,44354,13719,49867,21588,1,
5,f5.op1,4,58109,4,33686,24423,4883,35842,1,
5,f5.op0,4,58193,3,18658,39535,48954,33068,1,
5,f5.op1,4,58193,3,20752,37441,12004,25678,1,
5,f5.op0,4,58217,2,29390,28827,17898,15223,1,
5,f5.op1,4,58237,2,16540,41697,50776,33450,1,
5,f5.op0,4,58309,4,2004,56305,5435,1087,1,
5,f5.op0,4,58313,3,32022,26291,10660,2132,1,
5,f5.op1,4,58313,3,50188,8125,24680,4936,1,
5,f5.op0,4,58321,1,3542,54779,38063,30941,1,
5,f5.op0,4,58321,1,20352,37969,7123,24753,1,
5,f5.op0,4,58369,4,10454,47915,56062,34560,1,
5,f5.op0,4,58393,3,44092,14301,40374,31432,1,
5,f5.op1,4,58441,1,14706,43735,25480,5096,1,
5,f5.op0,4,58481,1,11002,47479,14732,38035,1,
5,f5.op0,4,58537,2,8312,50225,58268,23361,1,
5,f5.op0,4,58537,2,55388,3149,21743,16056,1,
5,f5.op1,4,58537,2,18876,39661,36140,7228,1,
5,f5.op0,4,58549,4,25712,32837,37695,7539,1,
5,f5.op0,4,58573,3,46102,12471,58299,35089,1,
5,f5.op1,4,58573,3,9026,49547,51173,57093,1,
5,f5.op1,4,58573,3,22908,35665,9243,48707,1,
5,f5.op0,4,58601,1,50802,7799,37768,30994,1,
5,f5.op0,4,58613,3,4242,54371,27634,28972,1,
5,f5.op0,4,58657,2,7694,50963,34194,42033,1,
5,f5.op1,4,58733,3,28126,30607,36913,54369,1,
5,f5.op0,4,58741,1,19182,39559,51492,45543,1,
5,f5.op1,4,58741,1,3562,55179,8554,13459,1,
5,f5.op0,4,58757,2,48854,9903,28009,40856,1,
5,f5.op0,4,58757,2,58130,627,30419,41338,1,
5,f5.op0,4,58889,4,44536,14353,36186,19015,1,
5,f5.op1,4,58897,2,17860,41037,50312,57180,1,
5,f5.op0,4,58901,1,21674,37227,1305,261,1,
5,f5.op1,4,58901,1,48106,10795,49050,9810,1,
5,f5.op1,4,58909,4,36056,22853,37394,54606,1,
5,f5.op1,4,58913,3,31692,27221,55692,22921,1,
5,f5.op0,4,58921,1,14368,44553,48820,9764,1,
5,f5.op1,4,58921,1,49756,9165,10270,2054,1,
5,f5.op0,4,58997,2,46384,12613,56838,23167,1,
5,f5.op1,4,59009,4,43402,15607,50272,33658,1,
5,f5.op1,4,59029,4,46430,12599,19477,27507,1,
5,f5.op0,4,59053,3,14628,44425,40219,31665,1,
5,f5.op0,4,59077,2,31286,27791,40947,55451,1,
5,f5.op1,4,59149,4,38124,21025,29140,5828,1,
5,f5.op0,4,59197,2,39494,19703,52838,22407,1,
5,f5.op1,4,59197,2,21972,37225,24998,16839,1,
5,f5.op0,4,59209,4,37494,21715,55006,22843,1,
5,f5.op0,4,59209,4,46156,13053,48420,9684,1,
5,f5.op1,4,59221,1,1880,57341,20570,4114,1,
5,f5.op0,4,59281,1,39758,19523,52783,34269,1,
5,f5.op1,4,59281,1,14512,44769,12033,26119,1,
5,f5.op1,4,59281,1,31174,28107,15449,14946,1,
5,f5.op1,4,59281,1,32462,26819,50251,57475,1,
5,f5.op1,4,59341,1,22350,36991,7154,13299,1,
5,f5.op0,4,59357,2,27230,32127,34813,18834,1,
5,f5.op0,4,59357,2,46948,12409,3740,748,1,
5,f5.op1,4,59357,2,43472,15885,46340,9268,1,
5,f5.op0,4,59393,3,9808,49585,143,47543,1,
5,f5.op1,4,59441,1,19440,40001,5208,24818,1,
5,f5.op1,4,59441,1,50800,8641,16217,38908,1,
5,f5.op1,4,59473,3,28908,30565,41322,20159,1,
5,f5.op0,4,59497,2,38016,21481,10342,49666,1,
5,f5.op1,4,59497,2,41174,18323,19677,51533,1,
5,f5.op1,4,59509,4,51234,8275,44522,32708,1,
5,f5.op0,4,59513,3,1808,57705,11051,37918,1,
5,f5.op1,4,59513,3,16450,43063,38923,55395,1,
5,f5.op0,4,59557,2,18806,40751,31708,18253,1,
5,f5.op0,4,59557,2,58406,1151,36575,7315,1,
5,f5.op0,4,59621,1,31622,27999,15895,3179,1,
5,f5.op1,4,59669,4,17288,42381,43082,32484,1,
5,f5.op1,4,59693,3,5936,53757,36533,55061,1,
5,f5.op1,4,59753,3,30626,29127,56253,59053,1,
5,f5.op1,4,59797,2,3162,56635,49469,45772,1,
5,f5.op0,4,59833,3,20482,39351,45574,33048,1,
5,f5.op0,4,59833,3,45116,14717,44706,44841,1,
5,f5.op0,4,59929,4,36492,23437,1852,24342,1,
5,f5.op0,4,59929,4,48726,11203,31339,54211,1,
5,f5.op1,4,59957,2,15098,44859,24300,4860,1,
5,f5.op0,4,59981,1,15488,44493,29849,17966,1,
5,f5.op1,4,59981,1,47740,12241,42816,56548,1,
5,f5.op1,4,59981,1,58338,1643,28030,5606,1,
5,f5.op1,4,60013,3,23324,36689,37403,55491,1,
5,f5.op1,4,60013,3,54512,5501,3006,36609,1,
5,f5.op1,4,60017,2,11374,48643,11076,26222,1,
5,f5.op1,4,60017,2,26104,33913,19142,51842,1,
5,f5.op1,4,60037,2,8822,51215,20308,16069,1,
5,f5.op1,4,60101,1,2602,57499,18208,27682,1,
5,f5.op1,4,60101,1,34284,25817,44818,33004,1,
5,f5.op0,4,60133,3,19088,41045,30152,18057,1,
5,f5.op1,4,60133,3,646,59487,47573,57621,1,
5,f5.op0,4,60149,4,35370,24779,3771,12784,1,
5,f5.op0,4,60149,4,58566,1583,9040,1808,1,
5,f5.op1,4,60149,4,22912,37237,54383,46966,1,
5,f5.op0,4,60161,1,19744,40417,21531,52435,1,
5,f5.op1,4,60161,1,30828,29333,6495,1299,1,
5,f5.op1,4,60169,4,34098,26071,46069,57349,1,
5,f5.op0,4,60217,2,9506,50711,48356,33758,1,
5,f5.op0,4,60257,2,23252,37005,45552,57316,1,
5,f5.op0,4,60257,2,38506,21751,53290,10658,1,
5,f5.op1,4,60257,2,35422,24835,3789,36912,1,
5,f5.op1,4,60293,3,59042,1251,49559,34029,1,
5,f5.op0,4,60317,2,25946,34371,52129,46616,1,
5,f5.op0,4,60317,2,40064,20253,57797,59813,1,
5,f5.op1,4,60317,2,39980,20337,6188,13301,1,
5,f5.op0,4,60337,2,17600,42737,19172,52104,1,
5,f5.op0,4,60337,2,57050,3287,52586,34652,1,
5,f5.op1,4,60337,2,5158,55179,15782,51426,1,
5,f5.op1,4,60413,3,29650,30763,192,12121,1,
5,f5.op1,4,60413,3,49978,10435,9695,1939,1,
5,f5.op0,4,60449,4,14716,45733,12111,14512,1,
5,f5.op0,4,60449,4,37066,23383,45895,9179,1,
5,f5.op1,4,60449,4,58162,2287,4987,25177,1,
5,f5.op0,4,60493,3,29628,30865,36489,31495,1,
5,f5.op0,4,60497,2,53476,7021,31068,18313,1,
5,f5.op1,4,60509,4,35354,25155,58125,11625,1,
5,f5.op0,4,60589,4,272,60317,45875,9175,1,
5,f5.op0,4,60601,1,10508,50093,5682,37497,1,
5,f5.op1,4,60617,2,31096,29521,1054,36581,1,
5,f5.op0,4,60637,2,59346,1291,35640,7128,1,
5,f5.op1,4,60637,2,14002,46635,39371,32129,1,
5,f5.op1,4,60733,3,46540,14193,46713,57929,1,
5,f5.op0,4,60757,2,7314,53443,57783,23708,1,
5,f5.op0,4,60761,1,2362,58399,54103,35125,1,
5,f5.op1,4,60761,1,22198,38563,15596,51728,1,
5,f5.op0,4,60773,3,38594,22179,11938,51006,1,
5,f5.op0,4,60773,3,39502,21271,8355,1671,1,
5,f5.op0,4,60773,3,46556,14217,9031,38270,1,
5,f5.op1,4,60773,3,4186,56587,40463,56711,1,
5,f5.op1,4,60773,3,34288,26485,21981,40860,1,
5,f5.op1,4,60773,3,48182,12591,54369,35183,1,
5,f5.op0,4,60793,3,29400,31393,5808,49796,1,
5,f5.op0,4,60793,3,57464,3329,26770,5354,1,
5,f5.op1,4,60793,3,1426,59367,10010,2002,1,
5,f5.op1,4,60869,4,3636,57233,42696,20713,1,y
5,f5.op0,4,60901,1,34660,26241,6022,37745,1,
5,f5.op0,4,60937,2,2882,58055,39456,32266,1,
5,f5.op1,4,60937,2,2144,58793,517,48853,1,
5,f5.op1,4,60937,2,19518,41419,20405,4081,1,
5,f5.op1,4,60953,3,35304,25649,56469,35675,1,
5,f5.op0,4,60961,1,18378,42583,19928,28370,1,
5,f5.op1,4,61121,1,39722,21399,60178,36484,1,
5,f5.op1,4,61169,4,14190,46979,40116,20257,1,
5,f5.op0,4,61253,3,57032,4221,50550,10110,1,
5,f5.op0,4,61261,1,34592,26669,59785,11957,1,
5,f5.op1,4,61261,1,56004,5257,29683,30441,1,
5,f5.op0,4,61297,2,18240,43057,21320,4264,1,
5,f5.op1,4,61333,3,4818,56515,57139,35961,1,
5,f5.op0,4,61357,2,17270,44087,30450,6090,1,
5,f5.op1,4,61417,2,55618,5799,24435,4887,1,
5,f5.op1,4,61441,1,27708,33733,28555,5711,1,
5,f5.op0,4,61469,4,38120,23349,47012,33990,1,
5,f5.op1,4,61493,3,20036,41457,37447,19788,1,
5,f5.op1,4,61553,3,26750,34803,41782,20667,1,
5,f5.op1,4,61561,1,7200,54361,31827,43302,1,
5,f5.op1,4,61561,1,10756,50805,46584,21629,1,
5,f5.op1,4,61561,1,29412,32149,29067,42750,1,
5,f5.op1,4,61561,1,57048,4513,8659,14044,1,
5,f5.op0,4,61609,4,23460,38149,2164,49720,1,y
5,f5.op1,4,61609,4,35746,25863,55474,60382,1,
5,f5.op1,4,61609,4,37964,23645,8925,1785,1,
5,f5.op1,4,61613,3,46466,15147,4355,871,1,
5,f5.op1,4,61657,2,54260,7397,8037,50933,1,
5,f5.op1,4,61657,2,57952,3705,31036,30870,1,
5,f5.op1,4,61717,2,56630,5087,24852,54344,1,
5,f5.op0,4,61757,2,6810,54947,43285,8657,1,
5,f5.op0,4,61757,2,50778,10979,7373,13826,1,
5,f5.op1,4,61757,2,19138,42619,31585,6317,1,
5,f5.op0,4,61781,1,2032,59749,32174,18791,1,
5,f5.op0,4,61781,1,3084,58697,26255,5251,1,
5,f5.op0,4,61781,1,10652,51129,55949,23546,1,
5,f5.op1,4,61781,1,18934,42847,4878,25688,1,
5,f5.op0,4,61861,1,32868,28993,44255,8851,1,
5,f5.op1,4,61909,4,30754,31155,38796,20141,1,
5,f5.op0,4,61933,3,42126,19807,35798,56706,1,
5,f5.op1,4,61949,4,24,61925,9294,51418,1,
5,f5.op1,4,61949,4,14760,47189,53734,60306,1,
5,f5.op1,4,61949,4,23304,38645,53344,60228,1,
5,f5.op0,4,61961,1,59732,2229,54993,35783,1,
5,f5.op0,4,61981,1,35822,26159,25371,54659,1,
5,f5.op0,4,61981,1,55262,6719,42915,8583,1,
5,f5.op0,4,62053,3,8594,53459,19115,3823,1,
5,f5.op0,4,62053,3,32962,29091,26204,30062,1,
5,f5.op0,4,62057,2,21778,40279,54093,23230,1,
5,f5.op1,4,62057,2,54914,7143,58455,11691,1,
5,f5.op0,4,62081,1,57912,4169,57952,48839,1,
5,f5.op1,4,62129,4,22856,39273,11096,14645,1,
5,f5.op0,4,62137,2,28984,33153,722,49854,1,
5,f5.op0,4,62137,2,39058,23079,53089,47900,1,
5,f5.op0,4,62141,1,11626,50515,35698,31996,1,
5,f5.op0,4,62141,1,38846,23295,39944,20417,1,
5,f5.op1,4,62189,4,46774,15415,134,49778,1,
5,f5.op0,4,62201,1,12552,49649,9152,39151,1,
5,f5.op0,4,62233,3,61360,873,13049,27503,1,
5,f5.op1,4,62297,2,22508,39789,48493,22158,1,
5,f5.op1,4,62297,2,33064,29233,35719,44522,1,
5,f5.op0,4,62417,2,23420,38997,32417,56417,1,
5,f5.op0,4,62417,2,42424,19993,38788,20241,1,
5,f5.op1,4,62473,3,34696,27777,33703,56719,1,
5,f5.op0,4,62477,2,9192,53285,24727,54927,1,
5,f5.op0,4,62477,2,36880,25597,52921,35575,1,
5,f5.op0,4,62497,2,7448,55049,58211,36641,1,
5,f5.op0,4,62497,2,24206,38291,52940,10588,1,
5,f5.op0,4,62533,3,31928,30605,13878,52802,1,
5,f5.op0,4,62533,3,50102,12431,24841,42488,1,
5,f5.op1,4,62549,4,6192,56357,13856,15281,1,
5,f5.op0,4,62581,1,7572,55009,34502,44449,1,
5,f5.op0,4,62581,1,24900,37681,38402,45229,1,
5,f5.op0,4,62597,2,34174,28423,29834,43525,1,
5,f5.op1,4,62617,2,54076,8541,50216,35090,1,
5,f5.op0,4,62633,3,21388,41245,56916,48963,1,
5,f5.op1,4,62633,3,38820,23813,40901,45760,1,
5,f5.op0,4,62653,3,7336,55317,15752,15681,1,
5,f5.op1,4,62653,3,15584,47069,15390,3078,1,
5,f5.op0,4,62753,3,48670,14083,32162,18983,1,
5,f5.op1,4,62773,3,32236,30537,33139,31737,1,
5,f5.op0,4,62861,1,55816,7045,48040,9608,1,
5,f5.op1,4,62921,1,61688,1233,4037,38560,1,
5,f5.op0,4,62929,4,6622,56307,21541,16894,1,
5,f5.op0,4,62929,4,37768,25161,45026,21591,1,
5,f5.op0,4,62969,4,376,62593,38716,20337,1,
5,f5.op0,4,62969,4,34900,28069,57551,24104,1,
5,f5.op0,4,62989,4,50636,12353,38986,20395,1,
5,f5.op1,4,62989,4,27638,35351,4787,26153,1,
5,f5.op1,4,63073,3,31204,31869,17050,3410,1,
5,f5.op0,4,63113,3,29112,34001,19079,29061,1,
5,f5.op0,4,63113,3,58388,4725,22182,17059,1,
5,f5.op1,4,63113,3,53684,9429,60596,49987,1,
5,f5.op1,4,63149,4,9174,53975,23933,42676,1,
5,f5.op1,4,63197,2,41040,22157,39433,20526,1,
5,f5.op1,4,63197,2,51434,11763,36762,57910,1,
5,f5.op1,4,63277,2,32494,30783,40676,33446,1,
5,f5.op0,4,63281,1,2152,61129,48908,35094,1,
5,f5.op0,4,63313,3,3884,59429,35497,19762,1,
5,f5.op1,4,63317,2,19180,44137,33539,44698,1,
5,f5.op0,4,63337,2,60044,3293,13636,28062,1,
5,f5.op0,4,63353,3,59126,4227,34372,19545,1,
5,f5.op1,4,63361,1,55336,8025,57530,11506,1,
5,f5.op0,4,63377,2,36692,26685,15797,53861,1,
5,f5.op1,4,63389,4,18266,45123,423,38118,1,
5,f5.op0,4,63409,4,4660,58749,21563,42358,1,
5,f5.op0,4,63421,1,52738,10683,44492,46951,1,
5,f5.op0,4,63473,3,37566,25907,57118,62202,1,
5,f5.op1,4,63533,3,51112,12421,13119,28037,1,
5,f5.op0,4,63577,2,28100,35477,46597,60181,1,
5,f5.op0,4,63589,4,10016,53573,18995,3799,1,
5,f5.op0,4,63589,4,17842,45747,54107,36257,1,
5,f5.op0,4,63589,4,27678,35911,47033,47560,1,
5,f5.op1,4,63589,4,49822,13767,6136,13945,1,
5,f5.op1,4,63617,2,17814,45803,19677,54829,1,
5,f5.op1,4,63617,2,26444,37173,29636,31374,1,
5,f5.op0,4,63649,4,43348,20301,4801,13690,1,
5,f5.op1,4,63649,4,20614,43035,7649,52449,1,
5,f5.op1,4,63649,4,42450,21199,39913,46172,1,
5,f5.op1,4,63737,2,39524,24213,44205,8841,1,
5,f5.op1,4,63761,1,53764,9997,38249,20402,1,
5,f5.op1,4,63773,3,16090,47683,56121,49488,1,
5,f5.op0,4,63793,3,14850,48943,33725,6745,1,
5,f5.op0,4,63793,3,59506,4287,6135,1227,1,
5,f5.op0,4,63793,3,62144,1649,61485,12297,1,
5,f5.op1,4,63809,4,27638,36171,50525,10105,1,
5,f5.op1,4,63809,4,35512,28297,28473,43980,1,
5,f5.op0,4,63841,1,25144,38697,25781,56229,1,
5,f5.op1,4,63853,3,19058,44795,25659,30673,1,
5,f5.op0,4,63997,2,7382,56615,36496,32898,1,
5,f5.op0,4,64013,3,21756,42257,9427,14688,1,
5,f5.op1,4,64013,3,15708,48305,43963,60003,1,
5,f5.op1,4,64013,3,62334,1679,31814,31968,1,
5,f5.op1,4,64037,2,50882,13155,12202,53670,1,
5,f5.op1,4,64081,1,43670,20411,20027,42454,1,
5,f5.op1,4,64109,4,39286,24823,46990,9398,1,
5,f5.op1,4,64153,3,18378,45775,26206,43733,1,
5,f5.op1,4,64189,4,41760,22429,62337,38143,1,
5,f5.op0,4,64237,2,30100,34137,39537,59297,1,
5,f5.op1,4,64237,2,50396,13841,57224,49987,1,
5,f5.op1,4,64301,1,40408,23893,41737,46928,1,
5,f5.op1,4,64333,3,61634,2699,53581,49316,1,
5,f5.op0,4,64433,3,32460,31973,48516,48363,1,
5,f5.op1,4,64433,3,5744,58689,6513,52849,1,
5,f5.op1,4,64489,4,59862,4627,42978,47289,1,
5,f5.op1,4,64513,3,44814,19699,37131,46134,1,
5,f5.op0,4,64553,3,13324,51229,37358,59114,1,
5,f5.op1,4,64613,3,40028,24585,24261,43620,1,
5,f5.op1,4,64621,1,35962,28659,52649,23454,1,
5,f5.op0,4,64693,3,46086,18607,25288,56812,1,
5,f5.op0,4,64693,3,49286,15407,28386,44493,1,
5,f5.op0,4,64709,4,37798,26911,46225,9245,1,
5,f5.op1,4,64709,4,48920,15789,49491,22840,1,
5,f5.op1,4,64781,1,29912,34869,63398,38592,1,
5,f5.op1,4,64793,3,10266,54527,32611,45398,1,
5,f5.op0,4,64849,4,57894,6955,21431,17256,1,
5,f5.op1,4,64853,3,35924,28929,27817,18534,1,
5,f5.op1,4,64853,3,39642,25211,14471,41806,1,
5,f5.op0,4,64937,2,14958,49979,45025,9005,1,
5,f5.op1,4,64937,2,23818,41119,7294,40421,1,y
5,f5.op1,4,64969,4,53324,11645,62392,38466,1,
5,f5.op0,4,65029,4,11176,53853,11113,41240,1,
5,f5.op0,4,65053,3,2926,62127,35536,46139,1,
5,f5.op0,4,65053,3,8516,56537,47937,22598,1,
5,f5.op0,4,65053,3,64048,1005,13535,2707,1,
5,f5.op1,4,65053,3,39890,25163,33959,32813,1,
5,f5.op1,4,65053,3,58704,6349,3640,728,1,
5,f5.op1,4,65141,1,1416,63725,12893,28635,1,
5,f5.op1,4,65173,3,22270,42903,53081,49720,1,
5,f5.op1,4,65173,3,29332,35841,60650,12130,1,
5,f5.op1,4,65213,3,35624,29589,49578,62086,1,
5,f5.op1,4,65213,3,36554,28659,36341,46396,1,
5,f5.op0,4,65257,2,16292,48965,11978,15447,1,
5,f5.op0,4,65257,2,52988,12269,62007,64607,1,
5,f5.op1,4,65257,2,38826,26431,5406,27184,1,
5,f5.op1,4,65257,2,47754,17503,56789,50512,1,
5,f5.op1,4,65269,4,20088,45181,56339,63483,1,
5,f5.op0,4,65309,4,9102,56207,51529,62553,1,
5,f5.op0,4,65309,4,14602,50707,38792,33882,1,
5,f5.op0,4,65357,2,55184,10173,23025,4605,1,
5,f5.op0,4,65393,3,6226,59167,14365,2873,1,
5,f5.op1,4,65521,1,12432,53089,55791,63575,1,
5,f5.op0,4,65557,2,60702,4855,30953,19302,1,
5,f5.op0,4,65581,1,8526,57055,56322,50613,1,
5,f5.op1,4,65581,1,25156,40425,32060,6412,1,
5,f5.op1,4,65609,4,3970,61639,54801,24082,1,
5,f5.op1,4,65609,4,21026,44583,43344,61156,1,
5,f5.op1,4,65609,4,41160,24449,58929,64273,1,
5,f5.op0,4,65677,2,11872,53805,51446,36560,1,
5,f5.op1,4,65701,1,60168,5533,999,13340,1,
5,f5.op1,4,65713,3,9678,56035,29792,19101,1,
5,f5.op0,4,65717,2,37696,28021,10433,15230,1,
5,f5.op1,4,65729,4,40820,24909,60528,51543,1,
5,f5.op1,4,65761,1,55110,10651,32557,45968,1,
5,f5.op0,4,65777,2,2482,63295,18056,29922,1,
5,f5.op1,4,65809,4,28482,37327,21717,30667,1,
5,f5.op1,4,65837,2,34984,30853,15394,42581,1,
5,f5.op1,4,65837,2,48976,16861,20014,43505,1,
5,f5.op0,4,65881,1,19050,46831,65863,39525,1,
5,f5.op1,4,65881,1,732,65149,60369,25250,1,
5,f5.op1,4,65881,1,13212,52669,58692,51267,1,
5,f5.op1,4,65881,1,32478,33403,53239,23824,1,
5,f5.op1,4,66029,4,3806,62223,39234,60670,1,
5,f5.op1,4,66037,2,20474,45563,35951,33605,1,
5,f5.op1,4,66037,2,56420,9617,45094,48641,1,
5,f5.op0,4,66041,1,4780,61261,46672,48959,1,
5,f5.op0,4,66041,1,23830,42211,50392,49703,1,
5,f5.op1,4,66041,1,19910,46131,59824,25173,1,
5,f5.op1,4,66041,1,27742,38299,8678,28152,1,
5,f5.op0,4,66089,4,17388,48701,23277,31091,1,
5,f5.op0,4,66109,4,11984,54125,41019,61091,1,
5,f5.op0,4,66109,4,37996,28113,43333,48332,1,
5,f5.op1,4,66109,4,12522,53587,23965,4793,1,
5,f5.op0,4,66137,2,3906,62231,15240,3048,1,
5,f5.op0,4,66137,2,30720,35417,1258,13479,1,
5,f5.op0,4,66137,2,55862,10275,49200,9840,1,
5,f5.op1,4,66161,1,39316,26845,15403,29545,1,
5,f5.op1,4,66169,4,14430,51739,41031,21440,1,
5,f5.op1,4,66169,4,54620,11549,25805,5161,1,
5,f5.op1,4,66221,1,37342,28879,16696,56316,1,
5,f5.op0,4,66293,3,9664,56629,9888,55012,1,
5,f5.op1,4,66293,3,34078,32215,56929,37903,1,
5,f5.op1,4,66293,3,41468,24825,48872,23033,1,
5,f5.op0,4,66301,1,32616,33685,21641,57369,1,
5,f5.op0,4,66337,2,198,66139,51842,63438,1,
5,f5.op0,4,66337,2,25250,41087,51112,63292,1,
5,f5.op1,4,66337,2,19886,46451,3341,27203,1,
5,f5.op1,4,66373,3,17694,48679,19555,3911,1,
5,f5.op0,4,66449,4,39400,27049,1031,13496,1,
5,f5.op1,4,66449,4,34338,32111,44000,8800,1,
5,f5.op1,4,66449,4,38298,28151,11311,15552,1,
5,f5.op1,4,66457,2,51676,14781,39483,21188,1,
5,f5.op1,4,66541,1,40650,25891,5618,27740,1,
5,f5.op1,4,66553,3,20092,46461,19756,43883,1,
5,f5.op1,4,66569,4,14982,51587,27052,32038,1,
5,f5.op1,4,66569,4,62612,3957,36861,20686,1,
5,f5.op1,4,66593,3,51574,15019,22967,17912,1,
5,f5.op0,4,66601,1,63180,3421,42936,61868,1,
5,f5.op0,4,66629,4,42520,24109,6457,27943,1,
5,f5.op0,4,66629,4,56968,9661,12845,2569,1,
5,f5.op0,4,66653,3,62056,4597,40892,21509,1,
5,f5.op0,4,66697,2,66590,107,61423,25624,1,
5,f5.op1,4,66733,3,244,66489,1081,40256,1,
5,f5.op0,4,66809,4,52242,14567,43742,35472,1,
5,f5.op0,4,66841,1,50158,16683,56245,11249,1,
5,f5.op0,4,66853,3,8692,58161,22481,44608,1,
5,f5.op1,4,66877,2,18256,48621,31955,6391,1,
5,f5.op0,4,66889,4,10688,56201,58044,65120,1,
5,f5.op1,4,66889,4,27766,39123,30073,46148,1,
5,f5.op1,4,66889,4,65890,999,9724,55456,1,
5,f5.op0,4,66973,3,41908,25065,38638,61306,1,
5,f5.op1,4,67033,3,44196,22837,42936,48807,1,
5,f5.op1,4,67049,4,23634,43415,30541,19518,1,
5,f5.op1,4,67061,1,38166,28895,42660,8532,1,
5,f5.op1,4,67073,3,61520,5553,20829,30995,1,
5,f5.op0,4,67121,1,51510,15611,26337,45540,1,y
5,f5.op1,4,67121,1,17376,49745,55523,37953,1,
5,f5.op0,4,67129,4,20038,47091,43555,8711,1,
5,f5.op1,4,67129,4,47232,19897,40902,35032,1,
5,f5.op0,4,67153,3,3652,63501,46308,62984,1,
5,f5.op0,4,67169,4,14770,52399,58126,25059,1,
5,f5.op1,4,67189,4,44374,22815,8462,28568,1,
5,f5.op1,4,67217,2,67016,201,20897,57953,1,
5,f5.op1,4,67261,1,25324,41937,44967,49350,1,
5,f5.op0,4,67273,3,12378,54895,43598,62538,1,
5,f5.op0,4,67273,3,44844,22429,16181,43600,1,
5,f5.op0,4,67273,3,54968,12305,51786,50721,1,
5,f5.op1,4,67273,3,29722,37551,41430,8286,1,
5,f5.op0,4,67349,4,25764,41585,63170,12634,1,
5,f5.op0,4,67349,4,64910,2439,5882,28116,1,
5,f5.op1,4,67349,4,25258,42091,25452,32030,1,
5,f5.op0,4,67369,4,304,67065,29144,59724,1,
5,f5.op1,4,67369,4,18816,48553,42878,48997,1,
5,f5.op0,4,67409,4,9088,58321,51467,37257,1,
5,f5.op1,4,67477,2,36496,30981,35240,7048,1,
5,f5.op1,4,67493,3,53936,13557,5784,28154,1,
5,f5.op0,4,67589,4,62048,5541,14159,56903,1,
5,f5.op1,4,67589,4,16068,51521,4515,903,1,
5,f5.op0,4,67709,4,53788,13921,39076,21357,1,
5,f5.op1,4,67709,4,45816,21893,14324,57032,1,
5,f5.op1,4,67733,3,18858,48875,16641,43968,1,
5,f5.op0,4,67741,1,39464,28277,55660,11132,1,
5,f5.op0,4,67777,2,36740,31037,67241,40559,1,
5,f5.op0,4,67789,4,18230,49559,38265,7653,1,
5,f5.op0,4,67789,4,23534,44255,56421,24842,1,
5,f5.op1,4,67789,4,45114,22675,47009,63633,1,
5,f5.op0,4,67801,1,16062,51739,27962,46273,1,
5,f5.op1,4,67801,1,9624,58177,30548,33230,1,
5,f5.op1,4,67829,4,62792,5037,10539,56371,1,
5,f5.op0,4,67853,3,1368,66485,11243,56531,1,
5,f5.op0,4,67853,3,16860,50993,290,58,1,
5,f5.op0,4,67901,1,3898,64003,19726,58266,1,
5,f5.op1,4,67901,1,19232,48669,9496,56220,1,
5,f5.op1,4,67901,1,52434,15467,11598,29480,1,
5,f5.op1,4,67993,3,58492,9501,33186,47433,1,
5,f5.op1,4,68053,3,58782,9271,438,54530,1,
5,f5.op0,4,68113,3,41136,26977,62169,39679,1,
5,f5.op0,4,68141,1,1072,67069,5825,1165,1,
5,f5.op1,4,68141,1,35018,33123,38717,48628,1,
5,f5.op1,4,68141,1,43762,24379,64288,40114,1,
5,f5.op0,4,68161,1,64072,4089,41374,21907,1,
5,f5.op1,4,68161,1,66240,1921,34094,20451,1,
5,f5.op0,4,68213,3,28510,39703,8766,42681,1,
5,f5.op0,4,68213,3,51172,17041,20492,17741,1,
5,f5.op1,4,68213,3,27452,40761,712,13785,1,
5,f5.op1,4,68261,1,65578,2683,2543,27813,1,
5,f5.op1,4,68389,4,56368,12021,18944,58500,1,
5,f5.op1,4,68437,2,24830,43607,42052,63160,1,
5,f5.op1,4,68473,3,10674,57799,2694,27928,1,
5,f5.op0,4,68477,2,15052,53425,18816,31154,1,
5,f5.op0,4,68501,1,34474,34027,54184,24537,1,
5,f5.op1,4,68521,1,32922,35599,51670,10334,1,
5,f5.op0,4,68581,1,23322,45259,10031,56871,1,
5,f5.op0,4,68581,1,59404,9177,951,55055,1,
5,f5.op1,4,68597,2,14418,54179,5821,28603,1,
5,f5.op1,4,68669,4,19568,49101,8977,29263,1,
5,f5.op1,4,68713,3,7304,61409,11400,2280,1,
5,f5.op1,4,68749,4,42172,26577,35883,48426,1,
5,f5.op1,4,68749,4,66046,2703,28929,60785,1,
5,f5.op1,4,68777,2,21618,47159,26943,19144,1,
5,f5.op0,4,68821,1,64642,4179,57633,39055,1,
5,f5.op1,4,68897,2,36272,32625,5611,28681,1,
5,f5.op0,4,68909,4,55914,12995,29330,5866,1,
5,f5.op0,4,68909,4,64704,4205,57297,39023,1,
5,f5.op0,4,68917,2,47810,21107,67522,68638,1,
5,f5.op1,4,68917,2,5266,63651,60915,12183,1,
5,f5.op0,4,68993,3,26822,42171,30045,6009,1,
5,f5.op0,4,68993,3,60666,8327,66931,54782,1,
5,f5.op0,4,69073,3,4728,64345,21257,18066,1,
5,f5.op1,4,69073,3,14004,55069,18309,31291,1,
5,f5.op0,4,69109,4,35898,33211,3606,14543,1,
5,f5.op1,4,69149,4,32276,36873,11876,16205,1,
5,f5.op1,4,69149,4,32984,36165,60647,39789,1,
5,f5.op1,4,69197,2,15228,53969,27572,60872,1,
5,f5.op0,4,69257,2,36800,32457,25120,5024,1,
5,f5.op0,4,69313,3,55524,13789,59066,53401,1,
5,f5.op1,4,69313,3,41372,27941,63565,12713,1,
5,f5.op0,4,69317,2,2762,66555,56533,25170,1,
5,f5.op0,4,69341,1,51160,18181,56679,25204,1,
5,f5.op0,4,69401,1,2018,67383,4767,42594,1,
5,f5.op0,4,69457,2,248,69209,2148,14321,1,
5,f5.op1,4,69457,2,9582,59875,22257,60017,1,
5,f5.op1,4,69481,1,31180,38301,16323,31057,1,
5,f5.op0,4,69497,2,1164,68333,38312,63260,1,
5,f5.op1,4,69497,2,12732,56765,64526,40704,1,
5,f5.op0,4,69557,2,5738,63819,59627,67571,1,
5,f5.op1,4,69557,2,26862,42695,52270,10454,1,
5,f5.op0,4,69593,3,5480,64113,35455,7091,1,
5,f5.op0,4,69593,3,9716,59877,30026,47761,1,
5,f5.op1,4,69653,3,44836,24817,512,14033,1,
5,f5.op1,4,69661,1,1412,68249,32532,48303,1,
5,f5.op1,4,69661,1,66484,3177,14535,2907,1,
5,f5.op0,4,69677,2,12534,57143,11805,2361,1,
5,f5.op0,4,69677,2,50186,19491,62279,54262,1,
5,f5.op0,4,69677,2,52428,17249,49839,51774,1,
5,f5.op1,4,69697,2,43006,26691,6949,43208,1,
5,f5.op0,4,69737,2,57670,12067,63932,68576,1,
5,f5.op0,4,69761,1,34248,35513,31204,20193,1,
5,f5.op0,4,69821,1,32494,37327,4802,42853,1,
5,f5.op1,4,69821,1,32982,36839,34420,6884,1,
5,f5.op0,4,69857,2,6500,63357,4250,850,1,
5,f5.op0,4,69857,2,13342,56515,65891,41121,1,
5,f5.op1,4,69857,2,28982,40875,65542,68994,1,
5,f5.op1,4,69877,2,33926,35951,39732,63848,1,
5,f5.op1,4,69941,1,68072,1869,60362,54037,1,
5,f5.op0,4,69997,2,60254,9743,61497,68297,1,
5,f5.op0,4,70009,4,1080,68929,14418,44889,1,
5,f5.op1,4,70117,2,67126,2991,26360,5272,1,
5,f5.op1,4,70141,1,49616,20525,55654,25159,1,
5,f5.op0,4,70177,2,48420,21757,64093,26854,1,
5,f5.op0,4,70177,2,64778,5399,46678,23371,1,
5,f5.op0,4,70181,1,15208,54973,41249,22286,1,
5,f5.op0,4,70201,1,68296,1905,60736,68308,1,
5,f5.op1,4,70229,4,24146,46083,39987,36089,1,
5,f5.op0,4,70237,2,19574,50663,13528,16753,1,
5,f5.op1,4,70249,4,16474,53775,70189,70237,1,
5,f5.op0,4,70309,4,56676,13633,67160,13432,1,
5,f5.op1,4,70373,3,38934,31439,29472,19969,1,
5,f5.op1,4,70373,3,42122,28251,32671,48758,1,
5,f5.op0,4,70381,1,61758,8623,26709,19418,1,
5,f5.op1,4,70381,1,59730,10651,53426,66990,1,
5,f5.op0,4,70457,2,24462,45995,41948,22481,1,
5,f5.op1,4,70457,2,37086,33371,55179,53310,1,
5,f5.op0,4,70481,1,35768,34713,27322,47753,1,
5,f5.op0,4,70481,1,56294,14187,29025,5805,1,
5,f5.op1,4,70529,4,34098,36431,49128,52143,1,
5,f5.op0,4,70537,2,30404,40133,18506,31916,1,
5,f5.op1,4,70537,2,55282,15255,3483,14804,1,
5,f5.op1,4,70549,4,50118,20431,69611,28032,1,
5,f5.op0,4,70573,3,14398,56175,43711,51086,1,
5,f5.op0,4,70573,3,37064,33509,35793,63617,1,
5,f5.op0,4,70573,3,42944,27629,51593,66777,1,
5,f5.op1,4,70573,3,24664,45909,26980,5396,1,
5,f5.op0,4,70621,1,3832,66789,22117,46796,1,
5,f5.op0,4,70621,1,16628,53993,70337,56440,1,
5,f5.op0,4,70621,1,30308,40313,66280,13256,1,
5,f5.op0,4,70657,2,6404,64253,53088,24749,1,
5,f5.op1,4,70657,2,2676,67981,15277,59581,1,
5,f5.op1,4,70709,4,14058,56651,43809,65329,1,
5,f5.op0,4,70729,4,31110,39619,44719,65527,1,
5,f5.op0,4,70729,4,62768,7961,12,28294,1,
5,f5.op0,4,70753,3,25160,45593,13837,16918,1,
5,f5.op1,4,70769,4,16690,54079,6493,43760,1,
5,f5.op0,4,70841,1,46444,24397,20764,18321,1,
5,f5.op0,4,70853,3,70512,341,60644,40470,1,
5,f5.op1,4,70853,3,35966,34887,16108,59904,1,
5,f5.op1,4,70853,3,68918,1935,56648,68012,1,
5,f5.op1,4,70913,3,19350,51563,8217,15826,1,
5,f5.op1,4,70921,1,53234,17687,32084,20601,1,
5,f5.op1,4,70937,2,38096,32841,64701,41315,1,
5,f5.op1,4,70949,4,38458,32491,66751,27540,1,
5,f5.op1,4,70957,2,24070,46887,54560,10912,1,
5,f5.op0,4,70981,1,1400,69581,61695,12339,1,
5,f5.op0,4,70997,2,67816,3181,53932,67584,1,
5,f5.op1,4,70997,2,57860,13137,9773,16154,1,
5,f5.op0,4,71069,4,31422,39647,29234,62702,1,
5,f5.op1,4,71069,4,13238,57831,55036,25221,1,
5,f5.op1,4,71069,4,33466,37603,24594,61774,1,
5,f5.op1,4,71081,1,4608,66473,68230,13646,1,
5,f5.op1,4,71089,4,54546,16543,55158,53685,1,
5,f5.op0,4,71129,4,28274,42855,6003,43878,1,
5,f5.op0,4,71153,3,56874,14279,29420,5884,1,
5,f5.op1,4,71153,3,25518,45635,16853,60293,1,
5,f5.op1,4,71161,1,574,70587,60598,40584,1,
5,f5.op1,4,71161,1,7544,63617,5011,57931,1,
5,f5.op0,4,71209,4,7142,64067,15657,31615,1,
5,f5.op0,4,71209,4,70740,469,21350,4270,1,
5,f5.op1,4,71209,4,71138,71,54250,10850,1,
5,f5.op1,4,71233,3,69450,1783,49539,38401,1,
5,f5.op1,4,71237,2,45590,25647,7604,44263,1,
5,f5.op1,4,71249,4,20594,50655,37698,50289,1,
5,f5.op0,4,71293,3,42084,29209,63295,12659,1,
5,f5.op0,4,71329,4,29814,41515,46344,66332,1,
5,f5.op0,4,71333,3,33278,38055,56917,25650,1,
5,f5.op1,4,71353,3,63208,8145,15671,45946,1,
5,f5.op0,4,71413,3,20136,51277,44505,8901,1,
5,f5.op1,4,71413,3,67524,3889,40047,22292,1,
5,f5.op1,4,71413,3,68586,2827,29485,5897,1,
5,f5.op1,4,71437,2,9110,62327,50708,24429,1,
5,f5.op1,4,71473,3,66502,4971,59104,40410,1,
5,f5.op0,4,71549,4,50658,20891,49020,9804,1,
5,f5.op1,4,71569,4,300,71269,7277,30083,1,
5,f5.op1,4,71569,4,59482,12087,65491,27412,1,
5,f5.op1,4,71593,3,17306,54287,22633,61801,1,
5,f5.op1,4,71593,3,43546,28047,2906,43537,1,y
5,f5.op1,4,71597,2,61560,10037,46027,66483,1,
5,f5.op0,4,71633,3,33854,37779,42953,65897,1,
5,f5.op0,4,71633,3,55978,15655,44699,37593,1,
5,f5.op0,4,71633,3,61646,9987,56976,54375,1,
5,f5.op1,4,71633,3,34488,37145,48550,9710,1,
5,f5.op1,4,71693,3,21594,50099,39291,50874,1,
5,f5.op1,4,71741,1,69470,2271,21246,61642,1,
5,f5.op0,4,71761,1,39576,32185,57702,54597,1,
5,f5.op0,4,71789,4,31648,40141,22787,33273,1,
5,f5.op0,4,71789,4,67442,4347,69589,71349,1,
5,f5.op1,4,71809,4,9374,62435,65850,13170,1,
5,f5.op0,4,71861,1,10762,61099,35896,64668,1,
5,f5.op1,4,71861,1,69002,2859,12530,2506,1,
5,f5.op0,4,71881,1,54250,17631,70689,28514,1,
5,f5.op1,4,71881,1,2262,69619,62192,55567,1,
5,f5.op1,4,71881,1,54702,17179,20223,32797,1,
5,f5.op0,4,71933,3,20322,51611,8377,16062,1,
5,f5.op1,4,71933,3,62278,9655,70004,42774,1,
5,f5.op1,4,71941,1,59696,12245,8266,59206,1,
5,f5.op0,4,71993,3,32376,39617,8307,16060,1,
5,f5.op0,4,72109,4,26282,45827,60200,12040,1,
5,f5.op1,4,72161,1,12428,59733,27530,5506,1,
5,f5.op1,4,72161,1,22722,49439,8190,1638,1,
5,f5.op1,4,72161,1,27348,44813,50091,67747,1,
5,f5.op0,4,72221,1,48232,23989,39473,36783,1,
5,f5.op0,4,72221,1,52532,19689,37006,65178,1,
5,f5.op0,4,72269,4,56028,16241,3724,58560,1,
5,f5.op0,4,72277,2,54238,18039,41882,66198,1,
5,f5.op0,4,72313,3,26100,46213,37232,21909,1,
5,f5.op1,4,72313,3,63646,8667,64748,70800,1,
5,f5.op0,4,72337,2,27112,45225,66999,56802,1,
5,f5.op0,4,72337,2,46016,26321,29995,5999,1,
5,f5.op1,4,72353,3,3568,68785,48713,67625,1,
5,f5.op0,4,72421,1,14174,58247,26804,19845,1,
5,f5.op0,4,72421,1,14654,57767,68771,71691,1,
5,f5.op0,4,72469,4,35770,36699,5612,30110,1,
5,f5.op1,4,72469,4,40318,32151,71719,72319,1,
5,f5.op0,4,72481,1,53678,18803,45788,38150,1,
5,f5.op1,4,72481,1,27374,45107,69513,42895,1,
5,f5.op0,4,72493,3,72236,257,63436,56183,1,
5,f5.op1,4,72497,2,8126,64371,14840,2968,1,
5,f5.op1,4,72497,2,65600,6897,16285,3257,1,
5,f5.op0,4,72533,3,30408,42125,2871,44094,1,
5,f5.op1,4,72577,2,26534,46043,9267,59915,1,
5,f5.op0,4,72649,4,55906,16743,21938,47977,1,
5,f5.op1,4,72649,4,42620,30029,15749,61269,1,
5,f5.op1,4,72673,3,31342,41331,21227,18780,1,
5,f5.op1,4,72701,1,23574,49127,5189,15578,1,
5,f5.op0,4,72733,3,42264,30469,66401,56920,1,
5,f5.op1,4,72733,3,70944,1789,43838,66954,1,
5,f5.op0,4,72817,2,22214,50603,48540,9708,1,
5,f5.op1,4,72817,2,54596,18221,12558,17075,1,
5,f5.op0,4,72889,4,62990,9899,58164,69944,1,
5,f5.op0,4,72893,3,55804,17089,49871,53710,1,
5,f5.op0,4,72893,3,56798,16095,61581,56052,1,
5,f5.op0,4,72901,1,15948,56953,2070,414,1,
5,f5.op1,4,72949,4,31246,41703,4133,44596,1,
5,f5.op0,4,72953,3,12290,60663,54730,10946,1,
5,f5.op0,4,72953,3,40248,32705,6518,59666,1,
5,f5.op0,4,72977,2,34108,38869,6039,44994,1,
5,f5.op0,4,73013,3,258,72755,64072,27417,1,
5,f5.op1,4,73013,3,7964,65049,58985,11797,1,
5,f5.op0,4,73141,1,67578,5563,5127,44910,1,
5,f5.op0,4,73189,4,14640,58549,65281,27694,1,
5,f5.op0,4,73189,4,38522,34667,58059,70163,1,
5,f5.op0,4,73189,4,63870,9319,6604,59872,1,
5,f5.op0,4,73237,2,26904,46333,27918,20231,1,
5,f5.op0,4,73237,2,39018,34219,43168,23281,1,
5,f5.op1,4,73237,2,21194,52043,55077,69605,1,
5,f5.op0,4,73277,2,19102,54175,39799,51926,1,
5,f5.op1,4,73309,4,41818,31491,12109,61069,1,
5,f5.op1,4,73309,4,62752,10557,66699,71987,1,
5,f5.op1,4,73361,1,64718,8643,43693,38083,1,
5,f5.op1,4,73361,1,65188,8173,48620,9724,1,
5,f5.op0,4,73421,1,37862,35559,69394,28563,1,
5,f5.op1,4,73421,1,26390,47031,56053,40579,1,
5,f5.op0,4,73433,3,53414,20019,6669,30707,1,
5,f5.op0,4,73517,2,58732,14785,21325,4265,1,
5,f5.op1,4,73553,3,60544,13009,23764,34174,1,
5,f5.op1,4,73561,1,50516,23045,68731,72595,1,
5,f5.op0,4,73589,4,66408,7181,43793,52912,1,
5,f5.op0,4,73597,2,52866,20731,61548,27029,1,
5,f5.op0,4,73597,2,57942,15655,23811,34201,1,
5,f5.op0,4,73613,3,42020,31593,21973,63285,1,
5,f5.op0,4,73613,3,51880,21733,70926,58353,1,
5,f5.op0,4,73637,2,25816,47821,7755,1551,1,
5,f5.op1,4,73681,1,63616,10065,1561,59257,1,
5,f5.op1,4,73681,1,69998,3683,28615,5723,1,
5,f5.op1,4,73681,1,73380,301,59120,11824,1,
5,f5.op0,4,73709,4,11146,62563,66201,27982,1,
5,f5.op0,4,73709,4,42168,31541,3526,15447,1,
5,f5.op0,4,73721,1,38790,34931,15879,17920,1,
5,f5.op1,4,73721,1,11118,62603,18716,62720,1,
5,f5.op1,4,73721,1,34914,38807,52031,69383,1,
5,f5.op0,4,73849,4,18700,55149,50748,54459,1,
5,f5.op1,4,73849,4,43402,30447,49170,9834,1,
5,f5.op1,4,73877,2,42860,31017,3312,59764,1,
5,f5.op1,4,73877,2,56874,17003,40797,67261,1,
5,f5.op1,4,73897,2,7644,66253,70465,14093,1,
5,f5.op1,4,73897,2,7964,65933,25387,64195,1,
5,f5.op0,4,73961,1,38858,35103,10190,2038,1,
5,f5.op0,4,73973,3,44620,29353,31678,65514,1,
5,f5.op1,4,74021,1,3402,70619,58930,11786,1,
5,f5.op1,4,74149,4,2544,71605,40835,8167,1,
5,f5.op1,4,74149,4,48016,26133,27641,20358,1,
5,f5.op0,4,74161,1,43768,30393,17057,47908,1,
5,f5.op0,4,74177,2,1040,73137,55940,11188,1,
5,f5.op1,4,74177,2,61090,13087,50903,25016,1,
5,f5.op1,4,74197,2,64064,10133,889,44696,1,
5,f5.op0,4,74209,4,10654,63555,56976,26237,1,
5,f5.op1,4,74209,4,22452,51757,28920,5784,1,
5,f5.op1,4,74257,2,62142,12115,13768,17605,1,
5,f5.op0,4,74293,3,60720,13573,71598,73754,1,
5,f5.op0,4,74297,2,2306,71991,13040,2608,1,
5,f5.op0,4,74353,3,46216,28137,22644,34270,1,
5,f5.op0,4,74381,1,31460,42921,45744,24025,1,
5,f5.op1,4,74381,1,15554,58827,60813,41915,1,
5,f5.op0,4,74413,3,47172,27241,58289,41423,1,
5,f5.op0,4,74441,1,54014,20427,22562,49177,1,
5,f5.op1,4,74449,4,20992,53457,20432,33866,1,
5,f5.op1,4,74453,3,37144,37309,59220,11844,1,
5,f5.op1,4,74489,4,49630,24859,68671,28632,1,
5,f5.op1,4,74509,4,43876,30633,66323,57970,1,
5,f5.op1,4,74509,4,51408,23101,32015,6403,1,
5,f5.op0,4,74521,1,24322,50199,8871,61391,1,y
5,f5.op0,4,74521,1,41970,32551,59869,26878,1,
5,f5.op1,4,74573,3,52798,21775,7347,16384,1,
5,f5.op1,4,74597,2,43134,31463,64318,27783,1,
5,f5.op1,4,74597,2,66814,7783,34474,51653,1,
5,f5.op1,4,74609,4,13722,60887,29594,65606,1,
5,f5.op0,4,74653,3,17558,57095,65783,72879,1,
5,f5.op1,4,74653,3,47266,27387,43715,8743,1,
5,f5.op1,4,74653,3,59734,14919,318,59786,1,
5,f5.op0,4,74717,2,3856,70861,59378,26819,1,
5,f5.op1,4,74717,2,34886,39831,72930,14586,1,
5,f5.op0,4,74729,4,74454,275,30528,50943,1,
5,f5.op1,4,74729,4,19558,55171,31429,66069,1,
5,f5.op1,4,74729,4,37760,36969,48676,24681,1,
5,f5.op1,4,74729,4,56262,18467,25972,35086,1,
5,f5.op0,4,74761,1,9434,65327,22772,49411,1,
5,f5.op1,4,74761,1,1590,73171,69733,43851,1,
5,f5.op0,4,74797,2,68324,6473,41436,38206,1,
5,f5.op1,4,74821,1,72456,2365,32150,6430,1,
5,f5.op0,4,74857,2,31000,43857,66767,73239,1,
5,f5.op0,4,74861,1,2750,72111,63247,57566,1,
5,f5.op0,4,74861,1,56452,18409,74000,14800,1,
5,f5.op1,4,74861,1,67092,7769,13448,32634,1,
5,f5.op1,4,74869,4,5202,69667,13333,47588,1,
5,f5.op0,4,74929,4,28460,46469,29669,65877,1,
5,f5.op1,4,74929,4,62004,12925,66820,13364,1,
5,f5.op0,4,74941,1,50622,24319,73410,14682,1,
5,f5.op1,4,75013,3,33032,41981,9650,1930,1,
5,f5.op1,4,75013,3,33450,41563,47205,9441,1,
5,f5.op0,4,75017,2,3450,71567,55522,71118,1,
5,f5.op0,4,75109,4,16004,59105,22385,4477,1,
5,f5.op0,4,75133,3,61978,13155,23070,4614,1,
5,f5.op0,4,75149,4,12490,62659,2304,60580,1,
5,f5.op1,4,75149,4,18868,56281,26196,20269,1,
5,f5.op1,4,75149,4,26574,48575,69163,58922,1,
5,f5.op1,4,75149,4,26726,48423,4622,30984,1,
5,f5.op1,4,75169,4,44584,30585,58216,26677,1,
5,f5.op0,4,75209,4,28994,46215,54826,26007,1,
5,f5.op1,4,75209,4,67842,7367,2479,60663,1,
5,f5.op1,4,75277,2,44446,30831,69526,44016,1,
5,f5.op0,4,75289,4,29296,45993,1008,45375,1,
5,f5.op0,4,75337,2,17794,57543,60975,12195,1,
5,f5.op0,4,75353,3,9774,65579,72673,74817,1,
5,f5.op0,4,75353,3,12456,62897,7581,46728,1,
5,f5.op0,4,75353,3,51550,23803,72569,44655,1,
5,f5.op1,4,75353,3,44254,31099,15689,33279,1,
5,f5.op1,4,75353,3,63380,11973,47022,24475,1,
5,f5.op0,4,75377,2,50482,24895,57108,26497,1,
5,f5.op1,4,75377,2,7734,67643,31039,51434,1,
5,f5.op1,4,75377,2,17608,57769,70282,74358,1,
5,f5.op1,4,75377,2,45002,30375,54858,26047,1,
5,f5.op1,4,75389,4,60122,15267,8573,46948,1,
5,f5.op1,4,75389,4,67578,7811,60205,12041,1,
5,f5.op0,4,75401,1,28620,46781,38113,37783,1,
5,f5.op0,4,75437,2,16996,58441,1987,60747,1,
5,f5.op0,4,75521,1,50340,25181,61186,72654,1,
5,f5.op0,4,75553,3,4508,71045,62665,12533,1,
5,f5.op1,4,75577,2,74030,1547,64111,43053,1,
5,f5.op0,4,75617,2,39426,36191,2096,30666,1,
5,f5.op1,4,75617,2,30286,45331,45422,69578,1,
5,f5.op0,4,75709,4,26312,49397,52497,40783,1,
5,f5.op1,4,75709,4,60404,15305,16276,18397,1,
5,f5.op1,4,75709,4,61948,13761,27666,20675,1,
5,f5.op1,4,75721,1,15558,60163,10209,17186,1,
5,f5.op0,4,75793,3,31764,44029,30003,66635,1,
5,f5.op0,4,75793,3,53890,21903,4233,61481,1,
5,f5.op1,4,75793,3,44622,31171,34216,52319,1,
5,f5.op1,4,75797,2,65012,10785,24351,35189,1,
5,f5.op1,4,75821,1,24976,50845,17517,48996,1,
5,f5.op0,4,75833,3,47764,28069,45801,54660,1,
5,f5.op1,4,75833,3,56664,19169,22855,4571,1,
5,f5.op0,4,75869,4,9320,66549,19671,19108,1,
5,f5.op1,4,75913,3,12114,63799,63621,58272,1,
5,f5.op1,4,75913,3,71806,4107,9233,62577,1,
5,f5.op1,4,75941,1,5908,70033,38118,38000,1,
5,f5.op1,4,75989,4,70104,5885,34569,67705,1,
5,f5.op1,4,76081,1,38514,37567,39964,23209,1,
5,f5.op1,4,76081,1,58584,17497,17671,64399,1,
5,f5.op0,4,76213,3,55762,20451,70372,29317,1,
5,f5.op1,4,76249,4,956,75293,21964,65392,1,
5,f5.op1,4,76261,1,54778,21483,7266,62462,1,
5,f5.op1,4,76261,1,57562,18699,30030,6006,1,
5,f5.op0,4,76333,3,62026,14307,59650,11930,1,
5,f5.op1,4,76421,1,40050,36371,46320,9264,1,
5,f5.op0,4,76441,1,9002,67439,19222,49709,1,
5,f5.op1,4,76441,1,72844,3597,11828,32942,1,
5,f5.op0,4,76541,1,50484,26057,51833,40983,1,
5,f5.op1,4,76597,2,5524,71073,35515,7103,1,
5,f5.op0,4,76649,4,43988,32661,9640,1928,1,
5,f5.op0,4,76649,4,54014,22635,16467,33953,1,
5,f5.op0,4,76673,3,38990,37683,73969,45463,1,
5,f5.op1,4,76673,3,13716,62957,51795,10359,1,
5,f5.op1,4,76753,3,33182,43571,67124,44126,1,
5,f5.op0,4,76757,2,6466,70291,17601,34223,1,
5,f5.op0,4,76757,2,66734,10023,67056,44114,1,
5,f5.op1,4,76757,2,10364,66393,59479,57950,1,
5,f5.op1,4,76757,2,35362,41395,48131,40329,1,
5,f5.op0,4,76801,1,17602,59199,51134,25587,1,
5,f5.op1,4,76801,1,21020,55781,54573,41635,1,
5,f5.op0,4,76837,2,62246,14591,57897,73049,1,
5,f5.op1,4,76837,2,10678,66159,11217,63713,1,
5,f5.op0,4,76873,3,27136,49737,52684,41286,1,
5,f5.op0,4,76913,3,16338,60575,22319,35229,1,
5,f5.op0,4,76961,1,1864,75097,54667,57110,1,
5,f5.op0,4,76961,1,44194,32767,28273,36439,1,
5,f5.op1,4,76961,1,63488,13473,9894,17371,1,
5,f5.op0,4,77017,2,19622,57395,2832,62180,1,
5,f5.op1,4,77069,4,69318,7751,12935,2587,1,
5,f5.op0,4,77081,1,19212,57869,63113,43455,1,
5,f5.op1,4,77081,1,70034,7047,33488,37530,1,
5,f5.op0,4,77101,1,16914,60187,18722,50005,1,
5,f5.op1,4,77101,1,72212,4889,49442,56149,1,
5,f5.op1,4,77137,2,55760,21377,39303,23288,1,
5,f5.op1,4,77141,1,68496,8645,59710,11942,1,
5,f5.op0,4,77153,3,19582,57571,36335,7267,1,
5,f5.op0,4,77153,3,21778,55375,72384,45338,1,
5,f5.op1,4,77153,3,39508,37645,68910,13782,1,
5,f5.op0,4,77201,1,41082,36119,45333,39947,1,
5,f5.op0,4,77237,2,68394,8843,66683,28784,1,
5,f5.op1,4,77269,4,39560,37709,50799,71975,1,
5,f5.op1,4,77317,2,4410,72907,12074,48805,1,
5,f5.op0,4,77369,4,19852,57517,61428,58707,1,
5,f5.op1,4,77369,4,38576,38793,29105,5821,1,
5,f5.op1,4,77477,2,25138,52339,13001,33591,1,
5,f5.op0,4,77489,4,36828,40661,63509,74693,1,
5,f5.op1,4,77521,1,34394,43127,54560,10912,1,
5,f5.op0,4,77557,2,1744,75813,62416,43506,1,
5,f5.op1,4,77569,4,37176,40393,13163,49174,1,
5,f5.op1,4,77569,4,56348,21221,54953,57532,1,
5,f5.op0,4,77617,2,70872,6745,343,15592,1,
5,f5.op1,4,77621,1,64274,13347,8293,32707,1,
5,f5.op0,4,77681,1,38838,38843,62659,28068,1,
5,f5.op1,4,77681,1,11156,66525,34404,22417,1,
5,f5.op0,4,77689,4,12600,65089,62854,74722,1,
5,f5.op0,4,77689,4,13436,64253,3699,62891,1,
5,f5.op1,4,77689,4,32866,44823,31126,21763,1,
5,f5.op1,4,77713,3,38020,39693,30835,6167,1,
5,f5.op0,4,77773,3,20140,57633,29659,37041,1,
5,f5.op0,4,77773,3,34026,43747,884,31286,1,
5,f5.op0,4,77797,2,67722,10075,36184,53915,1,
5,f5.op1,4,77797,2,5372,72425,14912,65220,1,
5,f5.op1,4,77801,1,6434,71367,72689,30098,1,
5,f5.op1,4,77801,1,20360,57441,35789,22718,1,
5,f5.op1,4,77813,3,1140,76673,42259,39577,1,
5,f5.op0,4,77849,4,7392,70457,27561,21082,1,
5,f5.op0,4,77849,4,48384,29465,34882,38116,1,
5,f5.op1,4,77893,3,70968,6925,58797,27338,1,
5,f5.op1,4,77929,4,13936,63993,64474,75238,1,
5,f5.op0,4,77969,4,48910,29059,55297,42247,1,
5,f5.op1,4,77977,2,450,77527,14899,49766,1,
5,f5.op1,4,78041,1,48578,29463,20481,66529,1,
5,f5.op0,4,78049,4,44166,33883,66094,75658,1,
5,f5.op0,4,78101,1,33444,44657,76527,62166,1,
5,f5.op0,4,78121,1,68024,10097,76968,46642,1,
5,f5.op1,4,78173,3,27796,50377,21970,4394,1,
5,f5.op0,4,78193,3,69316,8877,14646,49845,1,
5,f5.op0,4,78241,1,68818,9423,30576,68708,1,
5,f5.op0,4,78301,1,54916,23385,64805,12961,1,
5,f5.op0,4,78317,2,66192,12125,22218,20107,1,
5,f5.op1,4,78401,1,54874,23527,18366,66394,1,
5,f5.op0,4,78437,2,14220,64217,57451,42865,1,
5,f5.op0,4,78497,2,2492,76005,26191,36637,1,
5,f5.op0,4,78497,2,45632,32865,75026,46404,1,
5,f5.op1,4,78517,2,34292,44225,1937,63201,1,
5,f5.op0,4,78541,1,9904,68637,17696,66372,1,
5,f5.op1,4,78553,3,77970,583,9325,1865,1,
5,f5.op0,4,78577,2,21486,57091,30878,21891,1,
5,f5.op0,4,78593,3,37364,41229,14446,50045,1,
5,f5.op0,4,78649,4,42412,36237,8753,48940,1,
5,f5.op1,4,78649,4,70276,8373,75890,15178,1,
5,f5.op0,4,78653,3,52082,26571,75360,15072,1,
5,f5.op0,4,78653,3,60472,18181,41510,8302,1,
5,f5.op1,4,78653,3,59476,19177,20357,19802,1,
5,f5.op1,4,78653,3,67530,11123,26901,52572,1,
5,f5.op1,4,78697,2,65410,13287,21593,20058,1,
5,f5.op1,4,78713,3,63246,15467,33,62977,1,
5,f5.op1,4,78721,1,36552,42169,55490,11098,1,
5,f5.op0,4,78737,2,37136,41601,9979,49238,1,
5,f5.op0,4,78797,2,62020,16777,73744,62027,1,
5,f5.op1,4,78853,3,41884,36969,70474,45636,1,
5,f5.op1,4,78877,2,13976,64901,55556,42662,1,
5,f5.op1,4,78893,3,54678,24215,16352,19049,1,
5,f5.op0,4,78901,1,2110,76791,11424,18065,1,
5,f5.op0,4,78901,1,3252,75649,52228,42006,1,
5,f5.op1,4,78929,4,25544,53385,9127,33397,1,
5,f5.op1,4,78941,1,16202,62739,21878,35952,1,
5,f5.op0,4,78989,4,51978,27011,29641,21726,1,
5,f5.op0,4,79153,3,12464,66689,41250,8250,1,
5,f5.op1,4,79193,3,22702,56491,3313,64017,1,
5,f5.op1,4,79241,1,30432,48809,64631,76319,1,
5,f5.op1,4,79241,1,78142,1099,59446,75282,1,
5,f5.op0,4,79301,1,40796,38505,60992,59779,1,
5,f5.op1,4,79301,1,18810,60491,3752,48331,1,
5,f5.op1,4,79309,4,53170,26139,59693,59524,1,
5,f5.op1,4,79393,3,27648,51745,29191,53474,1,
5,f5.op0,4,79397,2,24656,54741,42436,40246,1,
5,f5.op0,4,79433,3,75202,4231,7921,49244,1,
5,f5.op0,4,79481,1,4824,74657,49662,57621,1,
5,f5.op1,4,79481,1,18146,61335,79025,15805,1,
5,f5.op1,4,79481,1,28566,50915,27548,37302,1,
5,f5.op0,4,79493,3,16588,62905,78157,31530,1,
5,f5.op0,4,79493,3,49440,30053,48531,57402,1,
5,f5.op0,4,79549,4,42930,36619,62021,28314,1,
5,f5.op0,4,79561,1,77716,1845,52055,10411,1,
5,f5.op1,4,79561,1,32530,47031,45746,72798,1,
5,f5.op0,4,79601,1,39890,39711,10009,17922,1,
5,f5.op1,4,79613,3,75126,4487,76349,47115,1,
5,f5.op0,4,79633,3,57984,21649,67039,45261,1,
5,f5.op1,4,79633,3,67516,12117,53617,26650,1,y
5,f5.op1,4,79633,3,76332,3301,25202,20967,1,
5,f5.op1,4,79657,2,18966,60691,42662,72258,1,
5,f5.op1,4,79669,4,11114,68555,54489,74633,1,
5,f5.op1,4,79669,4,69914,9755,62991,28532,1,
5,f5.op0,4,79693,3,28092,51601,57073,75169,1,
5,f5.op1,4,79769,4,20134,59635,872,32082,1,
5,f5.op1,4,79769,4,51030,28739,56413,59144,1,
5,f5.op1,4,79769,4,52128,27641,70028,61867,1,
5,f5.op1,4,79769,4,52932,26837,12658,50393,1,
5,f5.op1,4,79777,2,6010,73767,51699,58206,1,
5,f5.op1,4,79801,1,23084,56717,47809,25522,1,
5,f5.op1,4,79829,4,39708,40121,17112,35354,1,
5,f5.op1,4,79829,4,75316,4513,19760,3952,1,
5,f5.op1,4,79873,3,1492,78381,51189,42187,1,
5,f5.op0,4,79889,4,58562,21327,56630,11326,1,
5,f5.op1,4,79889,4,15476,64413,26648,53263,1,
5,f5.op1,4,79901,1,21498,58403,29876,69896,1,
5,f5.op0,4,79973,3,25516,54457,79108,79800,1,
5,f5.op0,4,79997,2,72902,7095,37084,55415,1,
5,f5.op0,4,80021,1,6994,73027,27423,37493,1,
5,f5.op0,4,80077,2,52008,28069,42999,56646,1,
5,f5.op0,4,80149,4,13908,66241,51165,10233,1,
5,f5.op1,4,80153,3,49436,30717,20638,68250,1,
5,f5.op1,4,80153,3,56338,23815,76732,31377,1,
5,f5.op1,4,80177,2,14502,65675,65725,13145,1,
5,f5.op0,4,80209,4,23198,57011,6374,65442,1,
5,f5.op1,4,80273,3,14888,65385,43576,56879,1,
5,f5.op0,4,80309,4,51832,28477,54597,43043,1,
5,f5.op1,4,80309,4,4464,75845,3377,32799,1,
5,f5.op1,4,80369,4,10670,69699,367,32221,1,
5,f5.op1,4,80369,4,26000,54369,73203,62862,1,
5,f5.op1,4,80429,4,15258,65171,74087,46989,1,
5,f5.op1,4,80429,4,70702,9727,68683,61994,1,
5,f5.op0,4,80449,4,22384,58065,6955,1391,1,
5,f5.op1,4,80449,4,34008,46441,28650,5730,1,
5,f5.op1,4,80449,4,55878,24571,35929,71545,1,
5,f5.op1,4,80449,4,76282,4167,46677,41515,1,
5,f5.op0,4,80489,4,19008,61481,52156,26529,1,
5,f5.op1,4,80489,4,1524,78965,31390,6278,1,
5,f5.op0,4,80537,2,30558,49979,67697,77969,1,
5,f5.op0,4,80537,2,55112,25425,43178,24743,1,
5,f5.op0,4,80537,2,75122,5415,13736,34962,1,
5,f5.op0,4,80557,2,51804,28753,23627,69171,1,
5,f5.op0,4,80629,4,24024,56605,12523,50882,1,
5,f5.op1,4,80629,4,53032,27597,50316,26189,1,
5,f5.op0,4,80657,2,49516,31141,27122,69950,1,
5,f5.op1,4,80669,4,38142,42527,18922,36052,1,
5,f5.op0,4,80681,1,11720,68961,19974,20131,1,
5,f5.op0,4,80713,3,40928,39785,14721,51372,1,
5,f5.op0,4,80713,3,70128,10585,54712,27085,1,
5,f5.op1,4,80713,3,30650,50063,1781,48784,1,
5,f5.op1,4,80737,2,40148,40589,71267,78843,1,
5,f5.op1,4,80761,1,1794,78967,7070,1414,1,
5,f5.op1,4,80761,1,22170,58591,24073,37119,1,
5,f5.op1,4,80777,2,2576,78201,60490,12098,1,
5,f5.op1,4,80789,4,32660,48129,21063,52686,1,
5,f5.op1,4,80789,4,68282,12507,10449,66721,1,
5,f5.op0,4,80809,4,52600,28209,26220,5244,1,
5,f5.op1,4,80809,4,42806,38003,37850,7570,1,
5,f5.op0,4,80849,4,31936,48913,74424,79564,1,
5,f5.op1,4,80849,4,1222,79627,1804,65040,1,
5,f5.op1,4,80953,3,16530,64423,58365,11673,1,
5,f5.op1,4,81001,1,46846,34155,21244,20449,1,
5,f5.op1,4,81049,4,62144,18905,16742,35768,1,
5,f5.op1,4,81049,4,68164,12885,62654,77370,1,
5,f5.op0,4,81077,2,31510,49567,42824,57211,1,
5,f5.op1,4,81097,2,64998,16099,76857,80249,1,
5,f5.op0,4,81157,2,1784,79373,3450,690,1,
5,f5.op0,4,81181,1,68622,12559,46963,41865,1,
5,f5.op1,4,81181,1,22290,58891,80509,32338,1,
5,f5.op1,4,81197,2,1746,79451,64554,61629,1,
5,f5.op1,4,81197,2,42700,38497,51914,59101,1,
5,f5.op0,4,81233,3,13232,68001,62772,28801,1,
5,f5.op1,4,81281,1,54644,26637,40701,73165,1,
5,f5.op0,4,81349,4,64554,16795,51681,26606,1,
5,f5.op0,4,81353,3,71500,9853,5619,33665,1,
5,f5.op0,4,81401,1,63034,18367,77074,31695,1,
5,f5.op0,4,81409,4,37846,43563,56488,60143,1,
5,f5.op1,4,81421,1,60686,20735,66616,78460,1,
5,f5.op0,4,81517,2,36040,45477,71288,30561,1,
5,f5.op1,4,81517,2,65900,15617,69911,46589,1,
5,f5.op1,4,81517,2,74798,6719,48981,42403,1,
5,f5.op0,4,81533,3,46352,35181,66283,78483,1,
5,f5.op0,4,81533,3,68398,13135,58461,60612,1,
5,f5.op1,4,81533,3,4030,77503,4726,49865,1,
5,f5.op1,4,81553,3,41348,40205,33064,39234,1,
5,f5.op1,4,81553,3,80608,945,3054,33232,1,
5,f5.op1,4,81569,4,62024,19545,46792,41986,1,
5,f5.op1,4,81569,4,72858,8711,73754,80006,1,
5,f5.op1,4,81629,4,21528,60101,49212,42494,1,
5,f5.op1,4,81629,4,45596,36033,18227,36297,1,
5,f5.op1,4,81637,2,68130,13507,56892,76688,1,
5,f5.op0,4,81677,2,54410,27267,39033,24142,1,
5,f5.op0,4,81689,4,10480,71209,58603,60734,1,
5,f5.op0,4,81689,4,80818,871,50846,26507,1,
5,f5.op0,4,81701,1,6164,75537,4793,33639,1,
5,f5.op0,4,81701,1,21448,60253,65480,13096,1,
5,f5.op1,4,81737,2,63766,17971,79129,64868,1,
5,f5.op1,4,81737,2,71852,9885,4380,876,1,
5,f5.op0,4,81749,4,41018,40731,39148,56879,1,
5,f5.op1,4,81749,4,17484,64265,18077,36315,1,
5,f5.op1,4,81761,1,12374,69387,17097,52476,1,
5,f5.op1,4,81761,1,71298,10463,20872,53231,1,
5,f5.op1,4,81773,3,36410,45363,4394,33588,1,
5,f5.op1,4,81853,3,3278,78575,69678,79418,1,
5,f5.op1,4,81901,1,26916,54985,58594,28099,1,
5,f5.op0,4,81929,4,12038,69891,7539,67051,1,
5,f5.op0,4,81929,4,52706,29223,73642,47500,1,
5,f5.op1,4,81937,2,6384,75553,4850,970,1,
5,f5.op0,4,81973,3,33534,48439,3021,49788,1,
5,f5.op0,4,82009,4,13660,68349,17673,52740,1,
5,f5.op1,4,82013,3,55814,26199,16905,3381,1,
5,f5.op1,4,82073,3,37100,44973,18357,20086,1,
5,f5.op1,4,82129,4,81556,573,15193,52316,1,
5,f5.op0,4,82141,1,33630,48511,8920,1784,1,
5,f5.op1,4,82141,1,66432,15709,8171,67347,1,
5,f5.op1,4,82189,4,15604,66585,77791,31996,1,
5,f5.op1,4,82189,4,66964,15225,15196,19477,1,
5,f5.op1,4,82193,3,78882,3311,4349,33747,1,
5,f5.op1,4,82217,2,80118,2099,59545,11909,1,
5,f5.op0,4,82237,2,71598,10639,54530,10906,1,
5,f5.op1,4,82237,2,11154,71083,36308,23709,1,
5,f5.op1,4,82237,2,64116,18121,13017,68393,1,
5,f5.op1,4,82261,1,37798,44463,48542,59065,1,
5,f5.op1,4,82301,1,20460,61841,51731,76187,1,
5,f5.op1,4,82301,1,20676,61625,31526,72146,1,
5,f5.op0,4,82373,3,4242,78131,51910,10382,1,
5,f5.op0,4,82373,3,35794,46579,35397,23554,1,
5,f5.op1,4,82393,3,57054,25339,5226,50481,1,
5,f5.op1,4,82421,1,74770,7651,3236,66584,1,
5,f5.op1,4,82457,2,61752,20705,23459,54166,1,
5,f5.op0,4,82469,4,75350,7119,5445,1089,1,y
5,f5.op1,4,82469,4,65444,17025,30828,55647,1,
5,f5.op1,4,82493,3,69538,12955,31439,39285,1,
5,f5.op1,4,82529,4,31346,51183,57862,44584,1,
5,f5.op0,4,82549,4,33884,48665,20949,70229,1,
5,f5.op0,4,82549,4,70802,11747,23186,21147,1,
5,f5.op1,4,82601,1,82214,387,65316,79144,1,
5,f5.op0,4,82609,4,2616,79993,18449,69777,1,
5,f5.op0,4,82609,4,15714,66895,34272,39898,1,
5,f5.op0,4,82633,3,39168,43465,33080,6616,1,
5,f5.op0,4,82633,3,46422,36211,15536,52687,1,
5,f5.op1,4,82633,3,49048,33585,23694,37792,1,
5,f5.op0,4,82657,2,31742,50915,38326,40728,1,
5,f5.op0,4,82657,2,37418,45239,58902,77906,1,
5,f5.op0,4,82657,2,48914,33743,59628,28457,1,
5,f5.op1,4,82657,2,18640,64017,12048,18941,1,
5,f5.op1,4,82657,2,22438,60219,17496,36562,1,
5,f5.op1,4,82657,2,55008,27649,53567,76839,1,
5,f5.op1,4,82793,3,74110,8683,64215,12843,1,
5,f5.op0,4,82813,3,35538,47275,7629,34651,1,
5,f5.op0,4,82981,1,34698,48283,17374,20071,1,
5,f5.op0,4,82981,1,81572,1409,33017,56392,1,
5,f5.op0,4,83009,4,82956,53,59197,45043,1,
5,f5.op1,4,83077,2,44366,38711,4199,50686,1,
5,f5.op1,4,83101,1,11436,71665,74415,14883,1,
5,f5.op1,4,83177,2,30290,52887,66397,79821,1,
5,f5.op1,4,83177,2,44026,39151,10974,52101,1,
5,f5.op0,4,83221,1,24250,58971,24597,54852,1,
5,f5.op0,4,83257,2,12866,70391,46711,42645,1,
5,f5.op1,4,83257,2,42556,40701,10418,18735,1,
5,f5.op1,4,83273,3,48110,35163,26580,5316,1,
5,f5.op1,4,83273,3,65154,18119,21667,20988,1,
5,f5.op0,4,83341,1,46532,36809,27091,72091,1,
5,f5.op1,4,83341,1,48984,34357,65883,46513,1,
5,f5.op1,4,83357,2,40040,43317,5368,17745,1,
5,f5.op0,4,83389,4,27268,56121,59006,28479,1,
5,f5.op0,4,83389,4,29956,53433,46699,76051,1,
5,f5.op1,4,83389,4,60694,22695,21779,71067,1,
5,f5.op0,4,83437,2,23122,60315,81252,83000,1,
5,f5.op1,4,83437,2,1032,82405,14619,52986,1,
5,f5.op1,4,83477,2,59862,23615,50001,43391,1,
5,f5.op0,4,83497,2,80094,3403,25725,5145,1,
5,f5.op0,4,83537,2,75232,8305,79074,65937,1,
5,f5.op0,4,83597,2,70574,13023,48119,59782,1,
5,f5.op0,4,83609,4,24560,59049,51220,10244,1,
5,f5.op0,4,83609,4,52878,30731,41180,8236,1,
5,f5.op0,4,83653,3,8350,75303,18400,3680,1,
5,f5.op0,4,83653,3,29140,54513,32935,6587,1,
5,f5.op0,4,83689,4,69966,13723,65237,46523,1,
5,f5.op0,4,83701,1,49738,33963,46806,76322,1,
5,f5.op1,4,83701,1,52842,30859,4292,51079,1,
5,f5.op1,4,83717,2,44168,39549,79053,32554,1,
5,f5.op0,4,83777,2,81080,2697,70170,14034,1,
5,f5.op1,4,83777,2,38804,44973,44732,75968,1,
5,f5.op0,4,83833,3,64368,19465,20458,71158,1,
5,f5.op1,4,83833,3,58918,24915,34133,73893,1,
5,f5.op1,4,83869,4,37958,45911,33744,73844,1,
5,f5.op1,4,83869,4,70488,13381,83631,33500,1,
5,f5.op1,4,83869,4,79188,4681,50937,43735,1,y
5,f5.op0,4,83921,1,51622,32299,63584,29501,1,
5,f5.op0,4,83921,1,77528,6393,4286,67994,1,
5,f5.op0,4,83933,3,75222,8711,35360,7072,1,
5,f5.op1,4,83969,4,68770,15199,29380,5876,1,
5,f5.op0,4,84017,2,33588,50429,22597,71733,1,
5,f5.op1,4,84053,3,2162,81891,14964,36614,1,
5,f5.op0,4,84061,1,36652,47409,55336,78316,1,
5,f5.op0,4,84121,1,29362,54759,34125,6825,1,
5,f5.op1,4,84137,2,57058,27079,30733,22974,1,
5,f5.op0,4,84181,1,10052,74129,40180,8036,1,
5,f5.op1,4,84181,1,53262,30919,37625,7525,1,
5,f5.op1,4,84181,1,69484,14697,9268,35526,1,
5,f5.op1,4,84221,1,11568,72653,40007,58534,1,
5,f5.op0,4,84229,4,71766,12463,8203,52178,1,
5,f5.op1,4,84229,4,66224,18005,53660,10732,1,
5,f5.op0,4,84313,3,67066,17247,16699,37065,1,
5,f5.op1,4,84317,2,72104,12213,33419,57274,1,
5,f5.op0,4,84377,2,77422,6955,11942,69890,1,
5,f5.op1,4,84389,4,5970,78419,55083,61650,1,
5,f5.op1,4,84401,1,30052,54349,46506,76822,1,
5,f5.op0,4,84437,2,26744,57693,67765,13553,1,
5,f5.op1,4,84437,2,56398,28039,82783,33444,1,
5,f5.op0,4,84449,4,10426,74023,58318,62333,1,
5,f5.op0,4,84449,4,43838,40611,8153,52300,1,
5,f5.op0,4,84449,4,81908,2541,78366,32563,1,
5,f5.op1,4,84449,4,9996,74453,45442,42868,1,
5,f5.op1,4,84457,2,13340,71117,66970,13394,1,
5,f5.op0,4,84509,4,41916,42593,59479,79503,1,
5,f5.op0,4,84509,4,62928,21581,60053,62716,1,
5,f5.op1,4,84509,4,4304,80205,35930,7186,1,
5,f5.op0,4,84589,4,23796,60793,28992,39634,1,
5,f5.op1,4,84589,4,42366,42223,69776,30873,1,
5,f5.op0,4,84649,4,10416,74233,43680,8736,1,
5,f5.op0,4,84649,4,13616,71033,75555,15111,1,
5,f5.op0,4,84649,4,32200,52449,57236,28377,1,
5,f5.op0,4,84673,3,24634,60039,43527,25640,1,
5,f5.op0,4,84673,3,69272,15401,83899,50649,1,
5,f5.op1,4,84697,2,26544,58153,38878,24715,1,
5,f5.op0,4,84701,1,10492,74209,16057,54032,1,
5,f5.op1,4,84701,1,7960,76741,17093,37299,1,
5,f5.op1,4,84713,3,41022,43691,4723,68715,1,
5,f5.op0,4,84761,1,52292,32469,46692,60195,1,
5,f5.op1,4,84761,1,16234,68527,37564,24465,1,
5,f5.op0,4,84793,3,23482,61311,82101,67296,1,
5,f5.op1,4,84869,4,35042,49827,46055,9211,1,
5,f5.op1,4,84977,2,14384,70593,15683,20132,1,
5,f5.op0,4,85009,4,8334,76675,14713,53948,1,
5,f5.op0,4,85037,2,61834,23203,1067,68243,1,
5,f5.op1,4,85037,2,73672,11365,64939,64010,1,
5,f5.op0,4,85081,1,14156,70925,83591,84783,1,
5,f5.op0,4,85081,1,70498,14583,77127,66474,1,
5,f5.op0,4,85109,4,74970,10139,35551,24132,1,
5,f5.op1,4,85109,4,76210,8899,49429,77973,1,
5,f5.op0,4,85133,3,73316,11817,81069,50267,1,
5,f5.op1,4,85193,3,68824,16369,25661,56248,1,
5,f5.op0,4,85201,1,39638,45563,24538,38988,1,y
5,f5.op1,4,85213,3,37890,47323,72553,82681,1,
5,f5.op1,4,85237,2,24834,60403,32181,40531,1,
5,f5.op0,4,85297,2,12258,73039,7541,35627,1,
5,f5.op1,4,85297,2,7436,77861,4520,904,1,
5,f5.op0,4,85313,3,7794,77519,36575,7315,1,
5,f5.op0,4,85361,1,30874,54487,3856,69060,1,
5,f5.op1,4,85361,1,53142,32219,73459,31764,1,
5,f5.op1,4,85513,3,6220,79293,8662,18835,1,
5,f5.op0,4,85517,2,8840,76677,55342,79482,1,
5,f5.op1,4,85549,4,46948,38601,34779,75395,1,
5,f5.op0,4,85577,2,44754,40823,296,34290,1,
5,f5.op1,4,85597,2,20326,65271,4039,52166,1,
5,f5.op0,4,85621,1,59490,26131,60465,12093,1,
5,f5.op1,4,85621,1,34208,51413,21098,38468,1,
5,f5.op0,4,85669,4,18156,67513,14369,71409,1,
5,f5.op1,4,85669,4,8912,76757,806,17295,1,
5,f5.op1,4,85669,4,14554,71115,82344,85004,1,
5,f5.op0,4,85717,2,2708,83009,5204,52471,1,
5,f5.op1,4,85733,3,34734,50999,51038,78794,1,
5,f5.op1,4,85781,1,70018,15763,3599,17876,1,
5,f5.op0,4,85793,3,84040,1753,2264,34770,1,
5,f5.op0,4,85817,2,23798,62019,66257,81905,1,
5,f5.op1,4,85817,2,50020,35797,17041,37735,1,
5,f5.op1,4,85829,4,27332,58497,21770,4354,1,
5,f5.op0,4,85837,2,30690,55147,24766,39288,1,
5,f5.op1,4,85837,2,82384,3453,64913,30150,1,
5,f5.op0,4,85889,4,53180,32709,62029,81117,1,
5,f5.op1,4,85889,4,23672,62217,6937,35743,1,
5,f5.op1,4,85909,4,69596,16313,35469,75821,1,
5,f5.op1,4,86017,2,60502,25515,35938,24391,1,
5,f5.op0,4,86029,4,6900,79129,18575,3715,1,
5,f5.op0,4,86029,4,53854,32175,23692,39150,1,
5,f5.op1,4,86029,4,28186,57843,21324,73088,1,
5,f5.op1,4,86069,4,2564,83505,78056,32825,1,
5,f5.op0,4,86077,2,85334,743,68859,65418,1,
5,f5.op1,4,86077,2,26420,59657,1947,69251,1,
5,f5.op1,4,86077,2,71008,15069,35394,58725,1,
5,f5.op1,4,86113,3,14098,72015,3637,17950,1,
5,f5.op0,4,86137,2,54130,32007,74592,83828,1,
5,f5.op0,4,86197,2,37970,48227,33870,6774,1,
5,f5.op1,4,86201,1,64020,22181,56283,45737,1,
5,f5.op1,4,86257,2,81182,5075,10688,19389,1,
5,f5.op0,4,86269,4,27750,58519,73086,31871,1,
5,f5.op1,4,86269,4,84950,1319,81555,16311,1,
5,f5.op0,4,86297,2,43006,43291,22412,73520,1,
5,f5.op1,4,86353,3,5924,80429,67163,82515,1,
5,f5.op1,4,86357,2,77158,9199,355,71,1,
5,f5.op0,4,86381,1,32092,54289,1775,355,1,
5,f5.op0,4,86441,1,7782,78659,71979,31684,1,
5,f5.op0,4,86441,1,70052,16389,16056,72364,1,
5,f5.op1,4,86441,1,36412,50029,25870,5174,1,
5,f5.op1,4,86453,3,63632,22821,70863,83335,1,
5,f5.op0,4,86461,1,62350,24111,26906,74550,1,
5,f5.op0,4,86461,1,66258,20203,15375,3075,1,
5,f5.op1,4,86461,1,50536,35925,14662,54809,1,
5,f5.op0,4,86477,2,4266,82211,28076,40206,1,
5,f5.op0,4,86509,4,20724,65785,47173,61340,1,
5,f5.op0,4,86689,4,53476,33213,86612,51998,1,y
5,f5.op0,4,86693,3,18852,67841,33630,6726,1,
5,f5.op1,4,86753,3,11454,75299,56005,11201,1,
5,f5.op0,4,86813,3,70216,16597,49952,27353,1,
5,f5.op1,4,86813,3,56130,30683,77584,50242,1,
5,f5.op1,4,86861,1,68600,18261,76812,67479,1,
5,f5.op0,4,86869,4,13740,73129,66947,48137,1,
5,f5.op0,4,86869,4,84432,2437,49023,61926,1,
5,f5.op1,4,86969,4,14192,72777,229,69621,1,
5,f5.op0,4,86981,1,58892,28089,75836,84752,1,
5,f5.op0,4,86981,1,70438,16543,20230,4046,1,
5,f5.op0,4,86981,1,73788,13193,31195,6239,1,
5,f5.op1,4,86981,1,8962,78019,31338,41060,1,
5,f5.op1,4,86981,1,59556,27425,49792,62147,1,
5,f5.op1,4,86981,1,59574,27407,7583,36309,1,
5,f5.op0,4,86993,3,32702,54291,10116,54219,1,
5,f5.op0,4,87037,2,6400,80637,42772,78184,1,
5,f5.op1,4,87037,2,54190,32847,37740,7548,1,
5,f5.op1,4,87041,1,60050,26991,28565,5713,1,
5,f5.op1,4,87049,4,39346,47703,32196,23849,1,
5,f5.op1,4,87121,1,3534,83587,6064,18637,1,
5,f5.op0,4,87133,3,68910,18223,46472,26721,1,
5,f5.op1,4,87133,3,75812,11321,30094,40872,1,
5,f5.op0,4,87149,4,70014,17135,32376,23905,1,
5,f5.op1,4,87149,4,48002,39147,26301,22690,1,
5,f5.op0,4,87221,1,49674,37547,65058,47900,1,
5,f5.op0,4,87253,3,30672,56581,39495,7899,1,
5,f5.op1,4,87253,3,33910,53343,7948,71392,1,
5,f5.op0,4,87257,2,51384,35873,81943,33840,1,
5,f5.op0,4,87277,2,26572,60705,80608,33577,1,
5,f5.op0,4,87293,3,13996,73297,44994,43916,1,
5,f5.op1,4,87293,3,20442,66851,14927,20444,1,
5,f5.op1,4,87317,2,51484,35833,27503,22964,1,
5,f5.op0,4,87337,2,80336,7001,49512,79772,1,
5,f5.op1,4,87337,2,5118,82219,13509,55104,1,
5,f5.op1,4,87421,1,64984,22437,43638,43696,1,
5,f5.op0,4,87473,3,31236,56237,64018,82782,1,
5,f5.op1,4,87473,3,31118,56355,80229,51035,1,
5,f5.op1,4,87481,1,81118,6363,72353,49463,1,
5,f5.op0,4,87509,4,70008,17501,45834,79174,1,
5,f5.op1,4,87509,4,57098,30411,59905,11981,1,
5,f5.op1,4,87517,2,14454,73063,23774,57265,1,
5,f5.op0,4,87541,1,80964,6577,61027,64730,1,
5,f5.op0,4,87553,3,41184,46369,59899,47001,1,
5,f5.op1,4,87553,3,12758,74795,4605,921,1,
5,f5.op1,4,87557,2,8590,78967,36295,7259,1,
5,f5.op1,4,87557,2,72710,14847,3041,35631,1,
5,f5.op0,4,87613,3,86714,899,59429,46931,1,
5,f5.op1,4,87613,3,77708,9905,47992,27121,1,
5,f5.op0,4,87629,4,69312,18317,32357,41523,1,
5,f5.op1,4,87629,4,39852,47777,847,35221,1,
5,f5.op1,4,87629,4,80376,7253,57352,46522,1,
5,f5.op0,4,87641,1,2874,84767,53564,28241,1,
5,f5.op1,4,87641,1,39420,48221,13987,55382,1,
5,f5.op0,4,87697,2,682,87015,76649,67948,1,
5,f5.op0,4,87701,1,69264,18437,71900,14380,1,
5,f5.op0,4,87721,1,11010,76711,84433,51975,1,
5,f5.op0,4,87793,3,17336,70457,36447,24848,1,
5,f5.op1,4,87833,3,64880,22953,63723,83011,1,
5,f5.op1,4,87833,3,69764,18069,63173,82901,1,
5,f5.op0,4,87877,2,48386,39491,27743,23124,1,
5,f5.op1,4,87877,2,74794,13083,18807,74063,1,
5,f5.op1,4,87881,1,15844,72037,71529,31882,1,
5,f5.op1,4,87881,1,28954,58927,45365,9073,1,
5,f5.op1,4,87917,2,3904,84013,64090,12818,1,
5,f5.op0,4,88001,1,49720,38281,14984,20597,1,
5,f5.op1,4,88093,3,41020,47073,46453,79765,1,
5,f5.op1,4,88093,3,48406,39687,88056,70467,1,
5,f5.op1,4,88177,2,33926,54251,16215,3243,1,
5,f5.op0,4,88241,1,69002,19239,56408,46578,1,
5,f5.op1,4,88241,1,70650,17591,51711,80935,1,
5,f5.op1,4,88261,1,14708,73553,65640,13128,1,
5,f5.op0,4,88289,4,66504,21785,35320,7064,1,
5,f5.op0,4,88301,1,81700,6601,24029,22466,1,
5,f5.op0,4,88321,1,35876,52445,31481,76953,1,
5,f5.op0,4,88337,2,80400,7937,9128,19493,1,
5,f5.op1,4,88337,2,45652,42685,66607,83991,1,
5,f5.op1,4,88337,2,88220,117,24863,22640,1,
5,f5.op1,4,88397,2,50368,38029,84099,69858,1,
5,f5.op1,4,88397,2,51320,37077,40057,78729,1,
5,f5.op1,4,88397,2,61310,27087,66542,84026,1,
5,f5.op1,4,88397,2,75068,13329,451,35449,1,
5,f5.op1,4,88493,3,4460,84033,65351,66166,1,
5,f5.op1,4,88493,3,16206,72287,43457,26390,1,
5,f5.op1,4,88657,2,79670,8987,41269,61448,1,
5,f5.op1,4,88729,4,61020,27709,47492,44990,1,
5,f5.op1,4,88741,1,57494,31247,12343,37965,1,
5,f5.op0,4,88789,4,78460,10329,85399,88111,1,
5,f5.op0,4,88813,3,16676,72137,72672,32297,1,
5,f5.op1,4,88813,3,85804,3009,20819,39689,1,
5,f5.op0,4,88873,3,11778,77095,12404,38030,1,
5,f5.op1,4,88897,2,28226,60671,19396,39438,1,
5,f5.op0,4,88937,2,49214,39723,5928,18973,1,
5,f5.op0,4,88937,2,78598,10339,72945,14589,1,
5,f5.op1,4,88937,2,60286,28651,30802,77310,1,
5,f5.op1,4,88997,2,19736,69261,87037,88605,1,
5,f5.op1,4,88997,2,67716,21281,21866,39972,1,
5,f5.op1,4,89041,1,20010,69031,52061,81645,1,
5,f5.op1,4,89041,1,72680,16361,51357,63696,1,
5,f5.op0,4,89101,1,67588,21513,8719,19564,1,
5,f5.op1,4,89101,1,73824,15277,4293,36499,1,
5,f5.op0,4,89113,3,42676,46437,17480,3496,1,
5,f5.op1,4,89137,2,45388,43749,53747,82059,1,
5,f5.op0,4,89153,3,17934,71219,16820,3364,1,
5,f5.op0,4,89153,3,25404,63749,32418,77806,1,y
5,f5.op1,4,89153,3,73984,15169,35604,42782,1,
5,f5.op0,4,89189,4,12518,76671,34709,78293,1,
5,f5.op1,4,89189,4,17468,71721,41403,61794,1,
5,f5.op0,4,89209,4,50892,38317,35410,7082,1,
5,f5.op0,4,89237,2,83532,5705,58806,47456,1,
5,f5.op1,4,89269,4,6450,82819,68463,67254,1,
5,f5.op1,4,89269,4,21252,68017,8443,55250,1,
5,f5.op1,4,89269,4,60762,28507,11869,73789,1,
5,f5.op1,4,89269,4,74626,14643,75566,32967,1,
5,f5.op0,4,89273,3,67368,21905,19696,57503,1,
5,f5.op1,4,89293,3,32076,57217,8302,19519,1,
5,f5.op1,4,89413,3,31320,58093,54354,46636,1,
5,f5.op1,4,89417,2,5436,83981,73887,86311,1,
5,f5.op0,4,89513,3,81180,8333,15003,74611,1,
5,f5.op0,4,89521,1,25154,64367,18057,57324,1,
5,f5.op1,4,89521,1,52484,37037,62246,84066,1,
5,f5.op1,4,89533,3,29504,60029,27571,59234,1,
5,f5.op0,4,89561,1,59618,29943,69827,67702,1,
5,f5.op1,4,89561,1,1374,88187,50650,10130,1,
5,f5.op1,4,89561,1,18708,70853,228,35870,1,
5,f5.op1,4,89633,3,162,89471,74479,50749,1,
5,f5.op1,4,89633,3,38122,51511,87503,89207,1,
5,f5.op0,4,89653,3,11466,78187,27836,59359,1,
5,f5.op0,4,89669,4,49786,39883,38369,79409,1,
5,f5.op1,4,89669,4,36784,52885,28996,23733,1,
5,f5.op0,4,89681,1,66850,22831,7514,19439,1,
5,f5.op0,4,89681,1,74102,15579,15726,74890,1,
5,f5.op0,4,89809,4,9580,80229,2358,54357,1,
5,f5.op1,4,89821,1,56158,33663,29356,77728,1,
5,f5.op0,4,89833,3,88044,1789,89080,17816,1,
5,f5.op1,4,89849,4,14026,75823,74268,68763,1,
5,f5.op1,4,89849,4,31790,58059,15357,39011,1,
5,f5.op0,4,89917,2,32316,57601,62622,84458,1,
5,f5.op1,4,89917,2,73912,16005,43520,8704,1,
5,f5.op0,4,89989,4,73014,16975,51567,46309,1,
5,f5.op0,4,90001,1,1568,88433,33528,42706,1,
5,f5.op0,4,90001,1,83018,6983,66106,85222,1,
5,f5.op1,4,90001,1,57982,32019,19549,21910,1,
5,f5.op1,4,90053,3,8188,81865,75381,69108,1,
5,f5.op0,4,90073,3,47258,42815,76483,87355,1,
5,f5.op0,4,90089,4,41570,48519,39583,61970,1,
5,f5.op1,4,90121,1,36814,53307,73513,50751,1,
5,f5.op1,4,90149,4,24446,65703,72953,68680,1,
5,f5.op0,4,90281,1,32916,57365,70688,50250,1,
5,f5.op0,4,90353,3,72674,17679,16984,39538,1,
5,f5.op1,4,90353,3,39016,51337,56398,83562,1,
5,f5.op0,4,90373,3,11570,78803,47409,45631,1,
5,f5.op0,4,90397,2,47816,42581,45935,9187,1,
5,f5.op0,4,90397,2,84872,5525,49121,45983,1,
5,f5.op0,4,90437,2,2882,87555,87395,17479,1,
5,f5.op0,4,90529,4,57662,32867,37413,61800,1,
5,f5.op0,4,90697,2,63356,27341,46968,27533,1,
5,f5.op1,4,90697,2,11422,79275,48079,64034,1,
5,f5.op1,4,90709,4,17144,73565,78470,15694,1,
5,f5.op0,4,90749,4,45022,45727,82645,16529,1,
5,f5.op1,4,90821,1,3760,87061,23328,40994,1,
5,f5.op1,4,90821,1,55780,35041,60096,84676,1,
5,f5.op1,4,90841,1,45066,45775,44192,63343,1,
5,f5.op0,4,90901,1,10566,80335,83414,34863,1,
5,f5.op0,4,90901,1,57386,33515,31221,78965,1,
5,f5.op0,4,90901,1,62970,27931,34375,6875,1,
5,f5.op0,4,90917,2,13776,77141,20520,4104,1,
5,f5.op0,4,90977,2,80972,10005,44044,63395,1,
5,f5.op0,4,91009,4,88340,2669,57657,47935,1,
5,f5.op0,4,91033,3,80524,10509,18266,58273,1,
5,f5.op0,4,91097,2,10434,80663,79979,70654,1,
5,f5.op1,4,91121,1,18448,72673,48066,82510,1,
5,f5.op0,4,91129,4,32666,58463,59768,66631,1,
5,f5.op0,4,91129,4,67240,23889,18207,40093,1,
5,f5.op0,4,91141,1,25026,66115,52069,28642,1,
5,f5.op0,4,91141,1,49924,41217,38638,44184,1,
5,f5.op0,4,91369,4,47010,44359,52323,65286,1,
5,f5.op1,4,91393,3,72514,18879,59059,48369,1,
5,f5.op0,4,91397,2,12610,78787,84243,35128,1,
5,f5.op0,4,91457,2,36482,54975,13437,75853,1,
5,f5.op1,4,91457,2,42358,49099,48906,46364,1,
5,f5.op1,4,91457,2,64638,26819,21174,59109,1,
5,f5.op1,4,91529,4,49216,42313,47098,64337,1,
5,f5.op0,4,91573,3,4868,86705,37807,25876,1,
5,f5.op0,4,91573,3,34698,56875,41559,44941,1,
5,f5.op0,4,91577,2,14114,77463,34679,61882,1,
5,f5.op1,4,91577,2,47294,44283,54524,65851,1,
5,f5.op0,4,91621,1,3500,88121,3221,73941,1,
5,f5.op1,4,91621,1,35328,56293,68425,13685,1,
5,f5.op0,4,91673,3,58938,32735,48865,9773,1,
5,f5.op0,4,91733,3,49528,42205,16253,76637,1,
5,f5.op0,4,91733,3,89328,2405,4132,19173,1,
5,f5.op1,4,91733,3,33856,57877,20537,22454,1,
5,f5.op1,4,91733,3,79906,11827,25420,5084,1,
5,f5.op1,4,91753,3,2728,89025,68034,50308,1,
5,f5.op0,4,91757,2,66160,25597,61920,12384,1,
5,f5.op1,4,91757,2,40492,51265,59164,66887,1,
5,f5.op1,4,91757,2,65024,26733,80549,71164,1,
5,f5.op0,4,91801,1,89146,2655,15939,21548,1,
5,f5.op0,4,91801,1,91670,131,26637,60408,1,
5,f5.op0,4,91841,1,91618,223,51965,10393,1,
5,f5.op1,4,91841,1,46940,44901,19654,22299,1,
5,f5.op1,4,91873,3,4172,87701,49146,64953,1,
5,f5.op0,4,91909,4,18612,73297,12591,20900,1,
5,f5.op1,4,91909,4,540,91369,43596,27101,1,
5,f5.op1,4,91921,1,26760,65161,88159,36016,1,
5,f5.op1,4,91957,2,33658,58299,32048,24801,1,y
5,f5.op1,4,92041,1,41860,50181,67799,31968,1,
5,f5.op0,4,92077,2,59240,32837,62208,30857,1,
5,f5.op1,4,92077,2,72628,19449,25301,41891,1,
5,f5.op1,4,92177,2,44492,47685,79312,89604,1,
5,f5.op0,4,92189,4,1726,90463,80215,16043,1,
5,f5.op0,4,92189,4,37158,55031,37942,44464,1,
5,f5.op0,4,92269,4,91904,365,19653,59292,1,
5,f5.op1,4,92269,4,36996,55273,41425,8285,1,
5,f5.op1,4,92297,2,39344,52953,42540,8508,1,
5,f5.op1,4,92369,4,17126,75243,42524,82400,1,
5,f5.op0,4,92381,1,13204,79177,65257,68480,1,
5,f5.op1,4,92381,1,32720,59661,23966,78698,1,
5,f5.op1,4,92413,3,6258,86155,35454,44056,1,
5,f5.op1,4,92461,1,42800,49661,56615,11323,1,
5,f5.op1,4,92461,1,55518,36943,5710,1142,1,
5,f5.op1,4,92557,2,26736,65821,12622,76570,1,
5,f5.op0,4,92569,4,76408,16161,80834,90222,1,
5,f5.op1,4,92641,1,30916,61725,73539,33236,1,
5,f5.op1,4,92641,1,46884,45757,22818,41620,1,
5,f5.op1,4,92641,1,59170,33471,2903,37637,1,
5,f5.op1,4,92641,1,66872,25769,53576,84828,1,
5,f5.op0,4,92657,2,28720,63937,88341,54731,1,
5,f5.op0,4,92717,2,66076,26641,50335,10067,1,
5,f5.op0,4,92753,3,89636,3117,44068,83016,1,
5,f5.op0,4,92789,4,34170,58619,74154,89062,1,
5,f5.op1,4,92789,4,79800,12989,48290,9658,1,
5,f5.op0,4,92801,1,50496,42305,53787,66438,1,
5,f5.op0,4,92849,4,82090,10759,83566,35283,1,
5,f5.op0,4,92857,2,33260,59597,11420,2284,1,
5,f5.op1,4,92857,2,89122,3735,91440,18288,1,
5,f5.op0,4,92993,3,91170,1823,69521,69700,1,
5,f5.op1,4,92993,3,68406,24587,52151,66226,1,
5,f5.op0,4,93053,3,49170,43883,63877,31386,1,
5,f5.op0,4,93053,3,86200,6853,32284,43678,1,
5,f5.op0,4,93053,3,91066,1987,46718,83786,1,
5,f5.op1,4,93097,2,24630,68467,61739,68206,1,
5,f5.op1,4,93097,2,52560,40537,20646,41368,1,
5,f5.op1,4,93097,2,56568,36529,13731,39985,1,
5,f5.op1,4,93133,3,47706,45427,62343,86975,1,
5,f5.op0,4,93257,2,35880,57377,3699,56694,1,
5,f5.op1,4,93257,2,67578,25679,78306,52964,1,
5,f5.op0,4,93281,1,34076,59205,87560,17512,1,
5,f5.op1,4,93329,4,27784,65545,3652,38062,1,
5,f5.op0,4,93337,2,20502,72835,47438,28155,1,
5,f5.op0,4,93337,2,50990,42347,34636,44262,1,
5,f5.op1,4,93337,2,70122,23215,40844,64171,1,
5,f5.op0,4,93377,2,13166,80211,92166,55784,1,
5,f5.op0,4,93377,2,31486,61891,67935,13587,1,
5,f5.op1,4,93377,2,37386,55991,92580,18516,1,
5,f5.op1,4,93493,3,34600,58893,55087,29716,1,
5,f5.op0,4,93557,2,91476,2081,61559,68446,1,
5,f5.op1,4,93557,2,2134,91423,23110,4622,1,
5,f5.op0,4,93581,1,76050,17531,81707,72490,1,
5,f5.op0,4,93601,1,76634,16967,63187,68798,1,y
5,f5.op1,4,93629,4,22248,71381,58239,86551,1,
5,f5.op1,4,93761,1,29118,64643,88627,73982,1,
5,f5.op1,4,93809,4,33762,60047,6957,38915,1,
5,f5.op0,4,93889,4,14220,79669,37381,26254,1,
5,f5.op1,4,93889,4,74988,18901,47941,28366,1,y
5,f5.op0,4,93893,3,86628,7265,69227,32624,1,
5,f5.op0,4,93901,1,12154,81747,18602,60061,1,
5,f5.op0,4,93901,1,21374,72527,81659,35112,1,
5,f5.op1,4,93937,2,32650,61287,33972,81944,1,
5,f5.op0,4,93949,4,85710,8239,36410,7282,1,
5,f5.op1,4,93997,2,69992,24005,64474,69293,1,
5,f5.op1,4,94033,3,76378,17655,18561,60132,1,
5,f5.op1,4,94169,4,22892,71277,17210,3442,1,
5,f5.op0,4,94201,1,7196,87005,56937,67908,1,
5,f5.op1,4,94201,1,76056,18145,1916,75744,1,
5,f5.op1,4,94261,1,36340,57921,59955,11991,1,
5,f5.op0,4,94273,3,7714,86559,15203,78459,1,
5,f5.op0,4,94309,4,60746,33563,78565,15713,1,
5,f5.op0,4,94309,4,76058,18251,81128,72811,1,
5,f5.op1,4,94309,4,42182,52127,32751,25412,1,
5,f5.op1,4,94309,4,68212,26097,57376,30337,1,
5,f5.op1,4,94309,4,88420,5889,46175,9235,1,
5,f5.op0,4,94321,1,59706,34615,66758,51080,1,
5,f5.op1,4,94321,1,85668,8653,43961,84249,1,
5,f5.op0,4,94433,3,15550,78883,3697,19626,1,
5,f5.op1,4,94441,1,30082,64359,63841,88321,1,
5,f5.op0,4,94513,3,14462,80051,45374,46880,1,
5,f5.op0,4,94513,3,34448,60065,42539,46313,1,
5,f5.op0,4,94513,3,81994,12519,51012,29105,1,
5,f5.op0,4,94529,4,42476,52053,51409,85905,1,
5,f5.op0,4,94541,1,11922,82619,38551,83343,1,
5,f5.op0,4,94561,1,67504,27057,23821,80413,1,
5,f5.op1,4,94561,1,15244,79317,83995,16799,1,
5,f5.op0,4,94597,2,2920,91677,78613,34642,1,
5,f5.op1,4,94597,2,45496,49101,60150,12030,1,
5,f5.op0,4,94693,3,77602,17091,20746,60965,1,
5,f5.op1,4,94693,3,18668,76025,53294,48536,1,
5,f5.op0,4,94781,1,91296,3485,60788,50070,1,
5,f5.op0,4,94789,4,73366,21423,69332,51782,1,
5,f5.op0,4,94789,4,80292,14497,64594,88750,1,
5,f5.op1,4,94789,4,23786,71003,29777,43871,1,
5,f5.op1,4,94789,4,27728,67061,23244,80480,1,
5,f5.op1,4,94789,4,67114,27675,67059,89243,1,
5,f5.op0,4,94793,3,39484,55309,81715,16343,1,
5,f5.op1,4,94849,4,5702,89147,41922,46324,1,
5,f5.op0,4,94933,3,66074,28859,5444,39062,1,
5,f5.op0,4,94949,4,75906,19043,35264,83012,1,
5,f5.op1,4,94961,1,10404,84557,12703,40525,1,
5,f5.op1,4,95009,4,82544,12465,53827,48769,1,
5,f5.op1,4,95089,4,48340,46749,271,19072,1,
5,f5.op1,4,95093,3,29874,65219,35122,26043,1,
5,f5.op1,4,95093,3,48608,46485,92401,75536,1,
5,f5.op0,4,95101,1,90970,4131,26561,81393,1,
5,f5.op0,4,95153,3,22408,72745,94077,37846,1,
5,f5.op1,4,95153,3,79162,15991,85006,74093,1,
5,f5.op0,4,95177,2,19414,75763,91482,94438,1,
5,f5.op0,4,95257,2,20328,74929,20267,80259,1,
5,f5.op0,4,95257,2,53486,41771,73373,33726,1,
5,f5.op1,4,95261,1,37452,57809,5500,1100,1,
5,f5.op0,4,95273,3,84194,11079,23445,4689,1,
5,f5.op0,4,95317,2,79292,16025,53107,86875,1,
5,f5.op1,4,95369,4,91952,3417,14846,22043,1,
5,f5.op1,4,95393,3,38432,56961,88801,74996,1,
5,f5.op1,4,95429,4,8768,86661,70763,71410,1,
5,f5.op1,4,95429,4,70126,25303,82536,35593,1,
5,f5.op1,4,95441,1,49024,46417,68537,70972,1,
5,f5.op0,4,95461,1,82260,13201,57953,49775,1,
5,f5.op0,4,95549,4,53862,41687,21982,42616,1,
5,f5.op1,4,95569,4,8658,86911,34517,45131,1,
5,f5.op1,4,95581,1,77208,18373,65450,13090,1,
5,f5.op0,4,95597,2,27714,67883,83450,16690,1,
5,f5.op0,4,95597,2,72272,23325,52431,48725,1,
5,f5.op0,4,95633,3,22430,73203,52786,67937,1,
5,f5.op0,4,95633,3,61060,34573,37178,83942,1,
5,f5.op0,4,95633,3,95484,149,50169,48287,1,
5,f5.op1,4,95633,3,75612,20021,59255,11851,1,
5,f5.op0,4,95701,1,53514,42187,48589,28858,1,
5,f5.op1,4,95701,1,32910,62791,88933,56067,1,
5,f5.op1,4,95713,3,41094,54619,21803,80931,1,
5,f5.op1,4,95713,3,57490,38223,73367,33816,1,
5,f5.op0,4,95717,2,22514,73203,74961,53279,1,
5,f5.op1,4,95717,2,66012,29705,71242,90822,1,
5,f5.op0,4,95737,2,23334,72403,78540,15708,1,
5,f5.op1,4,95737,2,68660,27077,6708,20489,1,
5,f5.op1,4,95773,3,35456,60317,71238,90866,1,
5,f5.op1,4,95773,3,42282,53491,72680,14536,1,
5,f5.op1,4,95789,4,67850,27939,10047,40325,1,y
5,f5.op0,4,95801,1,1320,94481,68125,13625,1,
5,f5.op1,4,95801,1,68896,26905,21529,23466,1,
5,f5.op0,4,95813,3,54250,41563,94577,38078,1,
5,f5.op1,4,95813,3,1910,93903,21769,42679,1,
5,f5.op0,4,95857,2,55578,40279,22308,23633,1,
5,f5.op1,4,95881,1,43682,52199,80839,35344,1,
5,f5.op0,4,95917,2,66126,29791,28839,63318,1,
5,f5.op0,4,95929,4,37512,58417,78214,92386,1,
5,f5.op0,4,95957,2,3658,92299,30942,82954,1,
5,f5.op0,4,96001,1,49364,46637,81963,54793,1,
5,f5.op0,4,96013,3,35082,60931,42453,85301,1,
5,f5.op1,4,96017,2,28590,67427,92978,37799,1,
5,f5.op0,4,96097,2,20434,75663,19724,61603,1,
5,f5.op0,4,96137,2,30148,65989,33916,45238,1,
5,f5.op0,4,96181,1,89732,6449,53818,49236,1,
5,f5.op1,4,96181,1,88508,7673,67930,13586,1,
5,f5.op1,4,96221,1,25112,71109,87647,75262,1,
5,f5.op0,4,96233,3,40676,55557,96221,76984,1,
5,f5.op1,4,96233,3,77824,18409,51424,48778,1,
5,f5.op1,4,96269,4,63692,32577,59733,69708,1,
5,f5.op1,4,96281,1,36246,60035,91112,75991,1,
5,f5.op1,4,96281,1,75474,20807,94118,57336,1,
5,f5.op0,4,96289,4,6590,89699,21091,23476,1,
5,f5.op1,4,96289,4,28356,67933,51039,87239,1,y
5,f5.op0,4,96293,3,81154,15139,30921,63960,1,
5,f5.op0,4,96329,4,40294,56035,1535,307,1,
5,f5.op0,4,96337,2,41464,54873,14176,41370,1,
5,f5.op0,4,96353,3,45738,50615,94298,95942,1,
5,f5.op1,4,96353,3,6312,90041,23212,23913,1,
5,f5.op1,4,96353,3,14350,82003,20715,4143,1,
5,f5.op0,4,96401,1,74668,21733,25103,43581,1,
5,f5.op0,4,96401,1,92080,4321,9279,21136,1,
5,f5.op0,4,96457,2,29306,67151,65217,90209,1,
5,f5.op1,4,96457,2,53884,42573,44017,85969,1,
5,f5.op1,4,96497,2,13044,83453,61964,70291,1,
5,f5.op1,4,96497,2,47546,48951,84975,16995,1,
5,f5.op1,4,96553,3,24762,71791,77889,54199,1,
5,f5.op0,4,96557,2,10800,85757,23919,62718,1,
5,f5.op1,4,96557,2,38234,58323,8607,78967,1,
5,f5.op1,4,96601,1,82506,14095,73486,91978,1,
5,f5.op1,4,96661,1,67258,29403,14163,41497,1,
5,f5.op1,4,96697,2,83164,13533,14530,2906,1,
5,f5.op1,4,96737,2,57454,39283,62186,51132,1,
5,f5.op0,4,96757,2,22788,73969,1936,39090,1,
5,f5.op1,4,96757,2,69994,26763,58374,69729,1,
5,f5.op1,4,96757,2,80776,15981,72347,91875,1,
5,f5.op1,4,96769,4,95724,1045,60670,12134,1,
5,f5.op1,4,96797,2,25954,70843,16271,41973,1,
5,f5.op0,4,96821,1,28896,67925,63823,51493,1,
5,f5.op1,4,96821,1,60012,36809,42173,47163,1,
5,f5.op0,4,96893,3,43636,53257,22345,4469,1,
5,f5.op0,4,97073,3,56218,40855,8753,79409,1,
5,f5.op1,4,97157,2,66314,30843,9302,79586,1,
5,f5.op0,4,97169,4,47924,49245,74591,34352,1,
5,f5.op1,4,97241,1,34432,62809,92745,18549,1,
5,f5.op1,4,97301,1,17592,79709,18925,3785,1,
5,f5.op1,4,97301,1,66086,31215,59718,50864,1,
5,f5.op0,4,97369,4,1690,95679,22719,82439,1,
5,f5.op0,4,97369,4,73832,23537,92411,37956,1,
5,f5.op0,4,97373,3,27208,70165,49895,9979,1,
5,f5.op1,4,97373,3,47220,50153,9155,1831,1,
5,f5.op1,4,97381,1,75828,21553,15360,3072,1,
5,f5.op0,4,97441,1,3868,93573,666,78086,1,
5,f5.op1,4,97453,3,66938,30515,34799,45941,1,
5,f5.op1,4,97453,3,91640,5813,46584,48298,1,
5,f5.op1,4,97501,1,11100,86401,54880,10976,1,
5,f5.op1,4,97501,1,75184,22317,61555,12311,1,
5,f5.op0,4,97561,1,7100,90461,46321,87313,1,
5,f5.op0,4,97561,1,17470,80091,61649,31842,1,
5,f5.op0,4,97561,1,63520,34041,44567,67450,1,
5,f5.op1,4,97577,2,94096,3481,3171,39665,1,
5,f5.op1,4,97613,3,69990,27623,2574,39560,1,
5,f5.op0,4,97649,4,29832,67817,32290,6458,1,
5,f5.op0,4,97789,4,49700,48089,47985,9597,1,
5,f5.op0,4,97849,4,90066,7783,4811,20532,1,
5,f5.op1,4,97861,1,18832,79029,69145,13829,1,
5,f5.op1,4,97861,1,44890,52971,44324,28437,1,
5,f5.op1,4,97973,3,32888,65085,43348,87048,1,
5,f5.op1,4,98009,4,23292,74717,70039,92415,1,
5,f5.op0,4,98017,2,3090,94927,3697,79153,1,
5,f5.op0,4,98041,1,5678,92363,8386,80110,1,
5,f5.op0,4,98057,2,36506,61551,96615,19323,1,
5,f5.op1,4,98057,2,80516,17541,30922,84630,1,
5,f5.op0,4,98081,1,75442,22639,1656,78796,1,
5,f5.op1,4,98101,1,73336,24765,8128,40866,1,
5,f5.op0,4,98129,4,75198,22931,43329,87169,1,
5,f5.op1,4,98129,4,31522,66607,41050,8210,1,
5,f5.op0,4,98213,3,31588,66625,87892,37221,1,
5,f5.op0,4,98213,3,97026,1187,16302,22903,1,
5,f5.op1,4,98221,1,63222,34999,30451,84667,1,
5,f5.op1,4,98221,1,96324,1897,6412,60215,1,
5,f5.op0,4,98257,2,24848,73409,21704,63295,1,
5,f5.op1,4,98257,2,24820,73437,90693,37790,1,
5,f5.op0,4,98377,2,50850,47527,64702,91642,1,
5,f5.op1,4,98533,3,18952,79581,37038,86234,1,
5,f5.op1,4,98533,3,21694,76839,65554,52524,1,
5,f5.op0,4,98561,1,94528,4033,73229,34358,1,
5,f5.op1,4,98561,1,51880,46681,49326,88714,1,
5,f5.op0,4,98573,3,21976,76597,19719,43373,1,
5,f5.op1,4,98573,3,9652,88921,25469,44523,1,
5,f5.op0,4,98597,2,56698,41899,37745,7549,1,
5,f5.op0,4,98621,1,54322,44299,86988,56846,1,
5,f5.op0,4,98689,4,97626,1063,79401,35618,1,
5,f5.op1,4,98713,3,92390,6323,48359,49157,1,
5,f5.op0,4,98717,2,29448,69269,95323,38808,1,
5,f5.op1,4,98717,2,22100,76617,20322,83038,1,
5,f5.op0,4,98729,4,78026,20703,78829,94749,1,
5,f5.op1,4,98737,2,18138,80599,63271,52149,1,
5,f5.op1,4,98773,3,45640,53133,4163,79851,1,
5,f5.op0,4,98801,1,54986,43815,79725,15945,1,
5,f5.op1,4,98801,1,7120,91681,17222,62725,1,
5,f5.op1,4,98809,4,58130,40679,12040,2408,1,
5,f5.op1,4,98837,2,13836,85001,5226,40580,1,
5,f5.op0,4,98849,4,64666,34183,95944,98268,1,
5,f5.op1,4,98849,4,36292,62557,96687,58877,1,
5,f5.op1,4,98849,4,97002,1847,10071,21784,1,
5,f5.op1,4,98873,3,11836,87037,9698,81038,1,
5,f5.op0,4,98897,2,7232,91665,2075,415,1,
5,f5.op0,4,98897,2,54030,44867,13517,81821,1,
5,f5.op1,4,98897,2,36188,62709,66202,92358,1,
5,f5.op1,4,98897,2,91692,7205,18634,63065,1,
5,f5.op0,4,98909,4,82804,16105,64975,12995,1,
5,f5.op1,4,98909,4,41280,57629,12413,61828,1,
5,f5.op0,4,98929,4,11746,87183,96218,78601,1,
5,f5.op0,4,98953,3,24500,74453,51939,49969,1,
5,f5.op0,4,98953,3,43816,55137,75563,94275,1,
5,f5.op0,4,98953,3,70108,28845,78193,94801,1,
5,f5.op1,4,98981,1,96670,2311,15969,22990,1,
5,f5.op0,4,98993,3,56746,42247,32948,85784,1,
5,f5.op1,4,99013,3,21880,77133,27296,64867,1,
5,f5.op1,4,99013,3,77040,21973,9051,61218,1,
5,f5.op0,4,99017,2,8358,90659,72693,34342,1,
5,f5.op0,4,99017,2,45834,53183,38577,86929,1,
5,f5.op0,4,99041,1,90674,8367,17985,3597,1,
5,f5.op0,4,99133,3,6972,92161,39184,47490,1,
5,f5.op1,4,99137,2,87554,11583,20341,43723,1,
5,f5.op0,4,99149,4,69256,29893,30140,6028,1,
5,f5.op0,4,99173,3,6802,92371,90057,37846,1,
5,f5.op0,4,99181,1,51534,47647,31253,45923,1,
5,f5.op0,4,99233,3,70744,28489,69744,53642,1,
5,f5.op0,4,99241,1,72176,27065,1400,280,1,
5,f5.op0,4,99257,2,34318,64939,43933,28638,1,
5,f5.op0,4,99257,2,39320,59937,95143,38880,1,
5,f5.op0,4,99257,2,56326,42931,53652,90136,1,
5,f5.op0,4,99277,2,720,98557,272,79476,1,
5,f5.op1,4,99289,4,22802,76487,59940,11988,1,
5,f5.op1,4,99289,4,36904,62385,79149,95261,1,
5,f5.op0,4,99349,4,69544,29805,31418,65893,1,
5,f5.op1,4,99349,4,63870,35479,49422,49624,1,
5,f5.op0,4,99377,2,92652,6725,97806,59312,1,
5,f5.op0,4,99397,2,67234,32163,38021,47363,1,
5,f5.op1,4,99397,2,28576,70821,32826,46324,1,
5,f5.op0,4,99401,1,47890,51511,53846,90290,1,
5,f5.op0,4,99401,1,49098,50303,92577,78156,1,
5,f5.op1,4,99401,1,41344,58057,53690,10738,1,
5,f5.op1,4,99401,1,90400,9001,36420,7284,1,
5,f5.op1,4,99409,4,59212,40197,41013,67848,1,
5,f5.op1,4,99409,4,94204,5205,49201,29722,1,
5,f5.op1,4,99529,4,50916,48613,44458,68609,1,
5,f5.op0,4,99577,2,18846,80731,48110,9622,1,
5,f5.op1,4,99577,2,6616,92961,48467,89355,1,
5,f5.op1,4,99577,2,7206,92371,90778,38071,1,
5,f5.op1,4,99661,1,62458,37203,7953,41455,1,
5,f5.op0,4,99689,4,49498,50191,23869,84525,1,
5,f5.op1,4,99721,1,91482,8239,90552,77943,1,
5,f5.op0,4,99817,2,31604,68213,42606,48448,1,
5,f5.op1,4,99901,1,2924,96977,8190,1638,1,
5,f5.op1,4,99989,4,64182,35807,30298,66053,1,


==> anc/zeros_sweep.csv <==
f,chi,d,p,p_mod_f,j,k,Tdigit,Bdigit,simple,slow_checked
15,f15.op0,2,11,11,4,7,10,8,1,
19,f19.op4,2,11,11,8,3,10,4,1,
7,f7.op2,6,13,6,8,5,5,10,1,
9,f9.op1,6,13,4,10,3,3,9,1,
16,f16.op1,4,13,13,8,5,10,12,1,
19,f19.op4,2,13,13,4,9,11,4,1,
11,f11.op2,2,17,6,10,7,12,15,1,
11,f11.op2,2,17,6,12,5,11,1,1,
13,f13.op1,4,17,4,6,11,3,12,1,
15,f15.op0,2,17,2,2,15,7,5,1,
16,f16.op0,4,17,1,2,15,12,5,1,
4,f4.op0,2,19,3,8,11,7,16,1,
7,f7.op0,6,19,5,8,11,13,10,1,
8,f8.op0,2,19,3,14,5,8,1,1,
9,f9.op1,6,19,1,14,5,14,10,1,
8,f8.op0,2,23,7,12,11,17,5,1,
7,f7.op1,2,29,1,10,19,9,22,1,
15,f15.op0,2,29,14,2,27,22,15,1,
16,f16.op1,4,29,13,2,27,13,28,1,
20,f20.op0,2,29,9,12,17,27,26,1,
4,f4.op0,2,31,3,8,23,3,24,1,
15,f15.op0,2,31,1,26,5,28,6,1,
19,f19.op7,6,31,12,20,11,25,16,1,
9,f9.op1,6,37,1,10,27,32,20,1,
13,f13.op1,4,37,11,34,3,13,1,1,
13,f13.op3,12,37,11,8,29,30,8,1,
13,f13.op5,12,37,11,6,31,25,19,1,
16,f16.op0,4,37,5,8,29,16,1,1,
19,f19.op2,18,37,18,10,27,16,32,1,
19,f19.op2,18,37,18,18,19,30,23,1,
19,f19.op4,2,37,18,20,17,25,13,1,
19,f19.op5,18,37,18,10,27,31,25,1,
19,f19.op5,18,37,18,16,21,0,0,0,
19,f19.op8,18,37,18,30,7,10,20,1,
11,f11.op1,10,41,8,6,35,21,28,1,
11,f11.op4,10,41,8,36,5,32,29,1,
13,f13.op1,4,41,2,34,7,38,25,1,
16,f16.op0,4,41,9,36,5,34,38,1,
19,f19.op4,2,41,3,30,11,12,33,1,
20,f20.op0,2,41,1,16,25,40,2,1,
4,f4.op0,2,43,3,30,13,18,26,1,
7,f7.op2,6,43,1,34,9,40,18,1,
7,f7.op2,6,43,1,36,7,31,29,1,
11,f11.op2,2,43,10,32,11,11,1,1,
19,f19.op1,6,43,5,22,21,15,37,1,
4,f4.op0,2,47,3,32,15,11,38,1,
7,f7.op1,2,47,5,22,25,40,46,1,
20,f20.op0,2,47,7,22,25,2,33,1,
7,f7.op1,2,53,4,10,43,25,49,1,
7,f7.op1,2,53,4,34,19,15,40,1,
13,f13.op4,4,53,1,42,11,4,37,1,
16,f16.op0,4,53,5,28,25,15,44,1,
19,f19.op4,2,53,15,46,7,46,8,1,
20,f20.op0,2,53,13,16,37,26,49,1,
20,f20.op0,2,53,13,18,35,26,49,1,
7,f7.op1,2,59,3,26,33,55,50,1,
8,f8.op0,2,59,3,40,19,25,40,1,
19,f19.op4,2,59,2,4,55,46,49,1,
19,f19.op4,2,59,2,20,39,18,32,1,
4,f4.op0,2,61,1,54,7,20,5,1,
7,f7.op2,6,61,5,44,17,12,54,1,
11,f11.op0,10,61,6,4,57,32,14,1,
11,f11.op1,10,61,6,22,39,36,31,1,
13,f13.op0,12,61,9,28,33,30,7,1,
13,f13.op4,4,61,9,32,29,57,56,1,
13,f13.op4,4,61,9,48,13,38,17,1,
13,f13.op5,12,61,9,58,3,38,17,1,
20,f20.op0,2,61,1,18,43,47,42,1,
4,f4.op0,2,67,3,40,27,2,34,1,
7,f7.op2,6,67,4,54,13,13,21,1,
9,f9.op0,6,67,4,2,65,43,42,1,
9,f9.op1,6,67,4,38,29,35,56,1,
19,f19.op1,6,67,10,34,33,34,30,1,
19,f19.op4,2,67,10,8,59,57,3,1,
19,f19.op4,2,67,10,58,9,29,65,1,
19,f19.op7,6,67,10,40,27,51,45,1,
4,f4.op0,2,71,3,42,29,47,65,1,
11,f11.op2,2,71,5,64,7,7,20,1,
11,f11.op3,10,71,5,36,35,69,45,1,
20,f20.op0,2,71,11,4,67,35,55,1,
20,f20.op0,2,71,11,46,25,15,54,1,
7,f7.op1,2,73,3,62,11,14,2,1,
7,f7.op1,2,73,3,66,7,62,61,1,
8,f8.op0,2,73,1,42,31,58,62,1,
9,f9.op0,6,73,1,10,63,38,61,1,
11,f11.op2,2,73,7,46,27,66,6,1,
13,f13.op0,12,73,8,10,63,32,53,1,
13,f13.op1,4,73,8,66,7,65,5,1,
13,f13.op2,12,73,8,36,37,66,50,1,
13,f13.op4,4,73,8,42,31,63,61,1,
13,f13.op5,12,73,8,24,49,28,19,1,y
16,f16.op0,4,73,9,28,45,0,0,0,
19,f19.op3,18,73,16,8,65,9,12,1,
19,f19.op4,2,73,16,14,59,67,65,1,
19,f19.op5,18,73,16,34,39,44,10,1,
19,f19.op7,6,73,16,42,31,6,8,1,
20,f20.op0,2,73,13,32,41,71,51,1,
4,f4.op0,2,79,3,60,19,47,71,1,
7,f7.op2,6,79,2,6,73,43,40,1,
9,f9.op1,6,79,7,14,65,63,7,1,
11,f11.op2,2,79,2,24,55,55,5,1,
7,f7.op1,2,83,6,18,65,11,49,1,
7,f7.op1,2,83,6,30,53,16,26,1,
8,f8.op0,2,83,3,68,15,80,10,1,
20,f20.op0,2,83,3,58,25,12,67,1,
20,f20.op0,2,83,3,74,9,61,57,1,
8,f8.op0,2,89,1,56,33,41,83,1,
11,f11.op2,2,89,1,8,81,49,53,1,y
13,f13.op4,4,89,11,28,61,47,31,1,
13,f13.op4,4,89,11,56,33,62,39,1,
20,f20.op0,2,89,9,20,69,75,26,1,
7,f7.op0,6,97,6,90,7,14,2,1,
9,f9.op1,6,97,7,42,55,56,17,1,
13,f13.op3,12,97,6,56,41,52,4,1,
15,f15.op0,2,97,7,78,19,23,8,1,
17,f17.op7,16,97,12,12,85,70,84,1,
17,f17.op7,16,97,12,86,11,4,63,1,
19,f19.op1,6,97,2,86,11,25,83,1,
4,f4.op0,2,101,1,38,63,43,36,1,
11,f11.op0,10,101,2,52,49,45,50,1,
11,f11.op1,10,101,2,28,73,47,41,1,
7,f7.op0,6,103,5,10,93,33,93,1,
7,f7.op0,6,103,5,50,53,94,87,1,
7,f7.op0,6,103,5,68,35,2,15,1,
7,f7.op0,6,103,5,88,15,39,35,1,
9,f9.op0,6,103,4,30,73,43,62,1,
9,f9.op1,6,103,4,30,73,67,99,1,
15,f15.op0,2,103,13,70,33,94,20,1,
19,f19.op4,2,103,8,24,79,50,46,1,
11,f11.op2,2,107,8,22,85,66,6,1,
11,f11.op2,2,107,8,52,55,31,32,1,
19,f19.op4,2,107,12,26,81,30,41,1,
20,f20.op0,2,107,7,48,59,92,26,1,
7,f7.op0,6,109,4,100,9,25,97,1,
7,f7.op1,2,109,4,4,105,22,81,1,
7,f7.op2,6,109,4,52,57,63,9,1,
7,f7.op2,6,109,4,88,21,102,108,1,
16,f16.op0,4,109,13,50,59,40,57,1,
19,f19.op0,18,109,14,54,55,44,31,1,
20,f20.op0,2,109,9,2,107,105,87,1,
20,f20.op0,2,109,9,10,99,36,89,1,
7,f7.op1,2,113,1,48,65,104,31,1,
8,f8.op0,2,113,1,4,109,17,101,1,
8,f8.op0,2,113,1,100,13,52,63,1,
16,f16.op0,4,113,1,54,59,18,100,1,
17,f17.op1,16,113,11,94,19,8,47,1,
17,f17.op4,16,113,11,56,57,13,34,1,
17,f17.op4,16,113,11,100,13,71,64,1,
7,f7.op0,6,127,1,110,17,73,83,1,
7,f7.op0,6,127,1,116,11,16,93,1,
7,f7.op0,6,127,1,122,5,116,71,1,
7,f7.op2,6,127,1,36,91,89,49,1,
9,f9.op0,6,127,1,50,77,17,16,1,
15,f15.op0,2,127,7,44,83,32,36,1,
19,f19.op2,18,127,13,8,119,43,29,1,
19,f19.op3,18,127,13,2,125,5,27,1,
19,f19.op4,2,127,13,78,49,57,3,1,
19,f19.op8,18,127,13,102,25,28,75,1,
8,f8.op0,2,131,3,74,57,51,121,1,
8,f8.op0,2,131,3,80,51,61,24,1,
11,f11.op0,10,131,10,82,49,28,74,1,
19,f19.op4,2,131,17,14,117,18,63,1,
20,f20.op0,2,131,11,96,35,123,52,1,
4,f4.op0,2,137,1,94,43,70,86,1,
7,f7.op1,2,137,4,36,101,67,127,1,
7,f7.op1,2,137,4,92,45,29,102,1,
8,f8.op0,2,137,1,80,57,72,9,1,
11,f11.op2,2,137,5,2,135,136,112,1,
16,f16.op0,4,137,9,134,3,63,81,1,
16,f16.op1,4,137,9,86,51,4,103,1,
19,f19.op4,2,137,4,88,49,52,46,1,
4,f4.op0,2,139,3,10,129,83,125,1,
7,f7.op0,6,139,6,16,123,57,28,1,
7,f7.op0,6,139,6,126,13,122,77,1,
7,f7.op1,2,139,6,118,21,117,116,1,
7,f7.op2,6,139,6,78,61,34,124,1,
8,f8.op0,2,139,3,120,19,104,13,1,
9,f9.op0,6,139,4,100,39,106,89,1,
15,f15.op0,2,139,4,82,57,75,5,1,
15,f15.op0,2,139,4,106,33,116,17,1,
19,f19.op4,2,139,6,104,35,131,102,1,
4,f4.op0,2,149,1,2,147,43,48,1,
7,f7.op1,2,149,2,46,103,23,131,1,
7,f7.op1,2,149,2,110,39,80,54,1,
8,f8.op0,2,149,5,70,79,43,24,1,
13,f13.op4,4,149,6,72,77,107,77,1,
16,f16.op1,4,149,5,76,73,109,72,1,
19,f19.op4,2,149,16,4,145,112,100,1,
19,f19.op4,2,149,16,132,17,31,33,1,
19,f19.op4,2,149,16,136,13,20,103,1,
20,f20.op0,2,149,9,24,125,110,80,1,
7,f7.op0,6,151,4,62,89,108,37,1,
7,f7.op0,6,151,4,92,59,16,67,1,
7,f7.op0,6,151,4,104,47,14,2,1,
11,f11.op0,10,151,8,78,73,74,144,1,
11,f11.op3,10,151,8,122,29,44,4,1,
11,f11.op4,10,151,8,72,79,98,105,1,
11,f11.op4,10,151,8,84,67,20,43,1,
15,f15.op0,2,151,1,36,115,65,105,1,
15,f15.op0,2,151,1,44,107,133,29,1,
15,f15.op0,2,151,1,88,63,64,115,1,
19,f19.op1,6,151,18,26,125,84,68,1,
7,f7.op0,6,157,3,92,65,111,128,1,
7,f7.op1,2,157,3,56,101,121,107,1,
9,f9.op1,6,157,4,126,31,83,79,1,
13,f13.op0,12,157,1,86,71,86,67,1,
13,f13.op5,12,157,1,74,83,38,15,1,
19,f19.op1,6,157,5,66,91,60,61,1,
9,f9.op0,6,163,1,34,129,89,28,1,
9,f9.op0,6,163,1,56,107,12,110,1,
11,f11.op2,2,163,9,12,151,75,155,1,
19,f19.op0,18,163,11,84,79,15,78,1,
19,f19.op3,18,163,11,52,111,111,23,1,
19,f19.op5,18,163,11,22,141,161,120,1,
19,f19.op5,18,163,11,62,101,95,5,1,
19,f19.op6,18,163,11,36,127,59,46,1,
19,f19.op7,6,163,11,6,157,33,139,1,
19,f19.op7,6,163,11,106,57,70,38,1,
20,f20.op0,2,163,3,122,41,103,160,1,
15,f15.op0,2,167,2,72,95,120,8,1,
7,f7.op1,2,173,5,20,153,115,140,1,
7,f7.op1,2,173,5,76,97,0,0,0,
7,f7.op1,2,173,5,160,13,120,116,1,
8,f8.op0,2,173,5,52,121,139,39,1,
11,f11.op2,2,173,8,12,161,64,53,1,
11,f11.op2,2,173,8,130,43,78,70,1,
15,f15.op0,2,173,8,4,169,31,152,1,
8,f8.op0,2,179,3,60,119,173,44,1,
11,f11.op2,2,179,3,146,33,104,42,1,
19,f19.op4,2,179,8,70,109,52,31,1,
7,f7.op0,6,181,6,102,79,121,69,1,
7,f7.op1,2,181,6,4,177,34,160,1,
7,f7.op1,2,181,6,146,35,42,6,1,
9,f9.op0,6,181,1,8,173,91,171,1,
9,f9.op1,6,181,1,100,81,60,67,1,
9,f9.op1,6,181,1,126,55,170,39,1,
13,f13.op0,12,181,12,18,163,8,112,1,
13,f13.op0,12,181,12,58,123,68,47,1,
13,f13.op2,12,181,12,58,123,54,32,1,
13,f13.op3,12,181,12,120,61,17,57,1,
13,f13.op4,4,181,12,122,59,157,26,1,
13,f13.op5,12,181,12,146,35,71,89,1,
16,f16.op1,4,181,5,152,29,29,81,1,
19,f19.op1,6,181,10,44,137,73,61,1,
19,f19.op1,6,181,10,112,69,69,137,1,
19,f19.op2,18,181,10,66,115,145,141,1,
19,f19.op2,18,181,10,172,9,13,115,1,
19,f19.op4,2,181,10,136,45,96,167,1,
19,f19.op5,18,181,10,38,143,127,121,1,
19,f19.op6,18,181,10,44,137,128,102,1,
19,f19.op6,18,181,10,126,55,106,158,1,
19,f19.op7,6,181,10,162,19,79,128,1,
19,f19.op8,18,181,10,62,119,29,173,1,
7,f7.op1,2,191,2,160,31,55,117,1,
11,f11.op0,10,191,4,184,7,116,80,1,
11,f11.op1,10,191,4,4,187,63,162,1,
19,f19.op4,2,191,1,30,161,66,104,1,
20,f20.op0,2,191,11,126,65,77,128,1,
4,f4.op0,2,193,1,118,75,18,101,1,
7,f7.op1,2,193,4,134,59,123,183,1,
9,f9.op1,6,193,4,6,187,184,192,1,
13,f13.op2,12,193,11,182,11,144,115,1,
13,f13.op3,12,193,11,146,47,157,116,1,
17,f17.op0,16,193,6,16,177,89,62,1,
17,f17.op0,16,193,6,180,13,122,98,1,
17,f17.op2,16,193,6,16,177,122,98,1,
17,f17.op3,16,193,6,188,5,64,140,1,
19,f19.op7,6,193,3,96,97,19,1,1,
19,f19.op7,6,193,3,180,13,29,32,1,
20,f20.op0,2,193,13,64,129,20,1,1,
20,f20.op0,2,193,13,80,113,166,182,1,
20,f20.op0,2,193,13,166,27,0,0,0,
8,f8.op0,2,197,5,6,191,131,41,1,
11,f11.op2,2,197,10,36,161,190,71,1,
13,f13.op1,4,197,2,64,133,37,18,1,
19,f19.op4,2,197,7,78,119,112,37,1,
7,f7.op0,6,199,3,146,53,79,125,1,
7,f7.op2,6,199,3,56,143,155,79,1,
7,f7.op2,6,199,3,90,109,62,151,1,
9,f9.op0,6,199,1,160,39,81,9,1,
15,f15.op0,2,199,4,4,195,27,161,1,
19,f19.op3,18,199,9,84,115,195,115,1,
19,f19.op5,18,199,9,116,83,169,166,1,
19,f19.op8,18,199,9,190,9,182,41,1,
7,f7.op0,6,211,1,130,81,171,145,1,
7,f7.op2,6,211,1,2,209,0,0,0,
9,f9.op0,6,211,4,156,55,156,158,1,
11,f11.op0,10,211,2,132,79,89,104,1,
19,f19.op4,2,211,2,140,71,187,132,1,
4,f4.op0,2,223,3,90,133,115,196,1,
7,f7.op1,2,223,6,38,185,199,124,1,
7,f7.op1,2,223,6,100,123,207,157,1,
7,f7.op2,6,223,6,104,119,69,201,1,
8,f8.op0,2,223,7,62,161,200,25,1,
15,f15.op0,2,223,13,42,181,98,66,1,
15,f15.op0,2,223,13,52,171,101,200,1,
19,f19.op1,6,223,14,214,9,161,208,1,
19,f19.op7,6,223,14,202,21,28,201,1,
8,f8.op0,2,227,3,28,199,6,171,1,
20,f20.op0,2,227,7,84,143,92,50,1,
8,f8.op0,2,229,5,184,45,119,158,1,
11,f11.op2,2,229,9,28,201,213,61,1,
13,f13.op4,4,229,8,96,133,88,42,1,
13,f13.op4,4,229,8,218,11,107,202,1,
16,f16.op0,4,229,5,50,179,103,78,1,
19,f19.op1,6,229,1,24,205,185,70,1,
19,f19.op1,6,229,1,88,141,15,49,1,
20,f20.op0,2,229,9,92,137,178,215,1,
7,f7.op1,2,233,2,98,135,91,13,1,
8,f8.op0,2,233,1,76,157,153,223,1,
11,f11.op2,2,239,8,112,127,59,114,1,
4,f4.op0,2,241,1,2,239,103,86,1,
4,f4.op0,2,241,1,30,211,53,194,1,
8,f8.op0,2,241,1,162,79,222,88,1,
13,f13.op2,12,241,7,192,49,225,110,1,
13,f13.op3,12,241,7,94,147,56,97,1,
15,f15.op0,2,241,1,156,85,169,188,1,
17,f17.op0,16,241,3,168,73,194,139,1,
17,f17.op5,16,241,3,218,23,95,119,1,
17,f17.op6,16,241,3,156,85,121,78,1,
19,f19.op1,6,241,13,230,11,240,38,1,
19,f19.op4,2,241,13,192,49,59,168,1,
19,f19.op7,6,241,13,18,223,21,166,1,
20,f20.op0,2,241,1,62,179,38,26,1,
4,f4.op0,2,251,3,124,127,210,178,1,
11,f11.op1,10,251,9,226,25,184,108,1,
11,f11.op2,2,251,9,162,89,216,225,1,
11,f11.op4,10,251,9,14,237,13,24,1,
19,f19.op4,2,251,4,88,163,97,124,1,
20,f20.op0,2,251,11,60,191,65,66,1,
13,f13.op4,4,257,10,114,143,71,45,1,
13,f13.op4,4,257,10,124,133,122,128,1,
16,f16.op0,4,257,1,26,231,256,16,1,
17,f17.op5,16,257,2,234,23,164,55,1,
17,f17.op5,16,257,2,252,5,206,254,1,
17,f17.op7,16,257,2,90,167,34,2,1,
20,f20.op0,2,257,17,138,119,29,40,1,
4,f4.op0,2,263,3,50,213,87,219,1,
7,f7.op1,2,263,4,164,99,168,24,1,
8,f8.op0,2,263,7,122,141,136,17,1,
8,f8.op0,2,263,7,152,111,196,156,1,
15,f15.op0,2,263,8,56,207,1,228,1,
19,f19.op4,2,263,16,160,103,241,248,1,
8,f8.op0,2,269,5,100,169,38,72,1,
11,f11.op2,2,269,5,258,11,201,165,1,
15,f15.op0,2,269,14,222,47,129,170,1,
16,f16.op0,4,269,13,244,25,249,66,1,
19,f19.op4,2,269,3,264,5,55,102,1,
20,f20.op0,2,269,9,18,251,139,128,1,
9,f9.op0,6,271,1,64,207,269,60,1,
9,f9.op1,6,271,1,44,227,1,241,1,
11,f11.op0,10,271,7,90,181,93,107,1,
11,f11.op1,10,271,7,146,125,228,70,1,
11,f11.op2,2,271,7,166,105,197,215,1,
11,f11.op4,10,271,7,132,139,202,43,1,
19,f19.op7,6,271,5,68,203,158,208,1,
19,f19.op8,18,271,5,266,5,162,251,1,
20,f20.op0,2,271,11,190,81,52,111,1,
4,f4.op0,2,277,1,268,9,227,126,1,
9,f9.op0,6,277,7,52,225,29,34,1,
9,f9.op0,6,277,7,178,99,244,181,1,
9,f9.op1,6,277,7,132,145,259,275,1,
13,f13.op1,4,277,4,192,85,137,181,1,
13,f13.op2,12,277,4,112,165,32,109,1,
15,f15.op0,2,277,7,26,251,258,128,1,
19,f19.op4,2,277,11,144,133,215,230,1,
7,f7.op1,2,281,1,116,165,33,85,1,
16,f16.op1,4,281,9,240,41,90,111,1,
19,f19.op4,2,281,15,178,103,227,219,1,
7,f7.op0,6,283,3,162,121,257,158,1,
9,f9.op0,6,283,4,80,203,207,23,1,
9,f9.op0,6,283,4,84,199,166,270,1,
11,f11.op2,2,283,8,116,167,263,204,1,
15,f15.op0,2,283,13,230,53,40,97,1,
19,f19.op4,2,283,17,194,89,34,255,1,
20,f20.op0,2,283,3,78,205,30,143,1,
20,f20.op0,2,283,3,198,85,125,77,1,
4,f4.op0,2,307,3,170,137,272,68,1,
4,f4.op0,2,307,3,216,91,68,17,1,
7,f7.op1,2,307,6,214,93,88,188,1,
8,f8.op0,2,307,3,300,7,207,141,1,
9,f9.op1,6,307,1,22,285,94,181,1,
19,f19.op2,18,307,3,72,235,48,51,1,
19,f19.op2,18,307,3,252,55,252,191,1,
19,f19.op2,18,307,3,260,47,30,147,1,
19,f19.op6,18,307,3,80,227,1,97,1,
19,f19.op8,18,307,3,32,275,284,225,1,
4,f4.op0,2,311,3,118,193,193,126,1,
4,f4.op0,2,311,3,224,87,12,3,1,
11,f11.op0,10,311,3,124,187,31,229,1,
11,f11.op1,10,311,3,192,119,263,137,1,
11,f11.op3,10,311,3,92,219,38,60,1,
15,f15.op0,2,311,11,290,21,234,140,1,
19,f19.op4,2,311,7,286,25,239,209,1,
20,f20.op0,2,311,11,132,179,12,125,1,
7,f7.op0,6,313,5,272,41,239,213,1,
7,f7.op1,2,313,5,96,217,69,144,1,
7,f7.op1,2,313,5,292,21,290,265,1,
9,f9.op1,6,313,7,256,57,28,177,1,
11,f11.op2,2,313,5,164,149,115,295,1,
11,f11.op2,2,313,5,250,63,74,149,1,
11,f11.op2,2,313,5,254,59,211,133,1,
13,f13.op0,12,313,1,230,83,178,110,1,
13,f13.op4,4,313,1,170,143,162,181,1,
15,f15.op0,2,313,13,252,61,150,10,1,
16,f16.op0,4,313,9,238,75,284,96,1,
16,f16.op1,4,313,9,46,267,4,235,1,
19,f19.op1,6,313,9,30,283,154,74,1,
19,f19.op1,6,313,9,146,167,114,6,1,
19,f19.op7,6,313,9,266,47,254,244,1,
7,f7.op1,2,317,2,14,303,207,256,1,
7,f7.op1,2,317,2,226,91,206,120,1,
8,f8.op0,2,317,5,86,231,240,30,1,
8,f8.op0,2,317,5,184,133,197,302,1,
16,f16.op1,4,317,13,244,73,36,240,1,
7,f7.op2,6,331,2,236,95,306,91,1,
11,f11.op1,10,331,1,250,81,132,12,1,
15,f15.op0,2,331,1,144,187,294,152,1,
19,f19.op7,6,331,8,14,317,247,13,1,
19,f19.op7,6,331,8,194,137,329,87,1,
20,f20.op0,2,331,11,210,121,113,287,1,
7,f7.op0,6,337,1,120,217,282,281,1,
7,f7.op2,6,337,1,128,209,84,12,1,
13,f13.op3,12,337,12,138,199,172,91,1,
16,f16.op0,4,337,1,102,235,260,269,1,
17,f17.op1,16,337,14,22,315,92,164,1,
17,f17.op3,16,337,14,200,137,185,110,1,
17,f17.op3,16,337,14,266,71,214,191,1,
17,f17.op7,16,337,14,148,189,17,1,1,y
19,f19.op1,6,337,14,274,63,47,304,1,
19,f19.op1,6,337,14,326,11,52,322,1,
19,f19.op7,6,337,14,84,253,97,147,1,
19,f19.op7,6,337,14,282,55,117,219,1,
8,f8.op0,2,347,3,130,217,178,109,1,
19,f19.op4,2,347,5,124,223,261,32,1,
19,f19.op4,2,347,5,224,123,75,77,1,
20,f20.op0,2,347,7,200,147,273,31,1,
4,f4.op0,2,349,1,92,257,225,318,1,
4,f4.op0,2,349,1,330,19,100,25,1,y
7,f7.op1,2,349,6,178,171,85,62,1,
7,f7.op1,2,349,6,198,151,108,165,1,
9,f9.op1,6,349,7,308,41,155,56,1,
11,f11.op2,2,349,8,216,133,167,269,1,
13,f13.op0,12,349,11,114,235,29,217,1,
13,f13.op1,4,349,11,62,287,231,152,1,
13,f13.op3,12,349,11,76,273,200,257,1,
13,f13.op5,12,349,11,6,343,122,251,1,
13,f13.op5,12,349,11,192,157,210,43,1,
16,f16.op1,4,349,13,56,293,100,268,1,
19,f19.op7,6,349,7,198,151,192,304,1,
4,f4.op0,2,353,1,282,71,100,25,1,
7,f7.op1,2,353,3,266,87,309,145,1,
7,f7.op1,2,353,3,304,49,92,114,1,
8,f8.op0,2,353,1,296,57,182,111,1,
13,f13.op4,4,353,2,312,41,26,2,1,
15,f15.op0,2,353,8,138,215,14,48,1,
15,f15.op0,2,353,8,304,49,33,214,1,
16,f16.op1,4,353,1,134,219,83,292,1,
17,f17.op1,16,353,13,58,295,18,271,1,
17,f17.op4,16,353,13,80,273,111,318,1,
17,f17.op4,16,353,13,202,151,55,24,1,
17,f17.op4,16,353,13,270,83,8,42,1,
17,f17.op5,16,353,13,168,185,315,330,1,
17,f17.op7,16,353,13,54,299,168,176,1,
17,f17.op7,16,353,13,178,175,335,82,1,
19,f19.op4,2,353,11,260,93,18,131,1,
20,f20.op0,2,353,13,148,205,306,333,1,
4,f4.op0,2,359,3,234,125,15,273,1,
7,f7.op1,2,359,2,84,275,251,241,1,
11,f11.op2,2,359,7,86,273,105,238,1,
11,f11.op2,2,359,7,164,195,15,34,1,
11,f11.op2,2,359,7,212,147,175,277,1,
15,f15.op0,2,359,14,248,111,124,104,1,
20,f20.op0,2,359,19,138,221,205,100,1,
7,f7.op0,6,367,3,154,213,347,102,1,
7,f7.op0,6,367,3,212,155,155,127,1,
7,f7.op0,6,367,3,216,151,113,121,1,
7,f7.op2,6,367,3,24,343,206,344,1,
11,f11.op2,2,367,4,218,149,40,37,1,
19,f19.op7,6,367,6,2,365,82,352,1,
19,f19.op7,6,367,6,292,75,76,4,1,
4,f4.op0,2,373,1,210,163,1,280,1,
7,f7.op0,6,373,2,244,129,329,47,1,
7,f7.op1,2,373,2,144,229,204,189,1,
7,f7.op2,6,373,2,146,227,68,63,1,
7,f7.op2,6,373,2,332,41,92,173,1,
9,f9.op1,6,373,4,238,135,178,227,1,
11,f11.op2,2,373,10,52,321,132,12,1,
13,f13.op1,4,373,9,68,305,0,0,0,
19,f19.op1,6,373,12,58,315,366,353,1,
19,f19.op1,6,373,12,340,33,88,358,1,
19,f19.op7,6,373,12,128,245,210,227,1,
4,f4.op0,2,379,3,62,317,24,6,1,
7,f7.op1,2,379,1,282,97,29,329,1,
7,f7.op2,6,379,1,34,345,37,276,1,
7,f7.op2,6,379,1,66,313,342,103,1,
8,f8.op0,2,379,3,334,45,341,90,1,
8,f8.op0,2,379,3,354,25,62,292,1,
9,f9.op0,6,379,1,374,5,273,283,1,
9,f9.op1,6,379,1,236,143,348,165,1,
19,f19.op0,18,379,18,134,245,43,102,1,
19,f19.op2,18,379,18,34,345,225,331,1,
19,f19.op2,18,379,18,56,323,173,49,1,
19,f19.op2,18,379,18,208,171,20,21,1,
19,f19.op4,2,379,18,240,139,111,325,1,
19,f19.op5,18,379,18,48,331,346,98,1,
19,f19.op6,18,379,18,238,141,27,161,1,
19,f19.op8,18,379,18,320,59,125,226,1,
7,f7.op1,2,383,5,36,347,35,5,1,
7,f7.op1,2,383,5,334,49,5,329,1,
15,f15.op0,2,383,8,74,309,142,35,1,
20,f20.op0,2,383,3,140,243,47,213,1,
16,f16.op1,4,389,5,46,343,331,45,1,
16,f16.op1,4,389,5,140,249,62,247,1,
16,f16.op1,4,389,5,308,81,285,188,1,
20,f20.op0,2,389,9,92,297,98,355,1,
20,f20.op0,2,389,9,96,293,334,289,1,y
20,f20.op0,2,389,9,348,41,75,101,1,
7,f7.op0,6,397,5,200,197,295,269,1,
8,f8.op0,2,397,5,268,129,265,182,1,
9,f9.op1,6,397,1,276,121,224,69,1,
13,f13.op0,12,397,7,184,213,1,336,1,
13,f13.op3,12,397,7,66,331,33,369,1,
15,f15.op0,2,397,7,218,179,348,182,1,
16,f16.op1,4,397,13,238,159,229,188,1,
19,f19.op2,18,397,17,190,207,143,112,1,
19,f19.op8,18,397,17,238,159,2,21,1,
7,f7.op1,2,401,2,64,337,309,216,1,
11,f11.op0,10,401,5,348,53,174,271,1,
13,f13.op1,4,401,11,240,161,228,326,1,
15,f15.op0,2,401,11,370,31,202,361,1,
17,f17.op2,16,401,10,310,91,77,264,1,
17,f17.op3,16,401,10,196,205,22,190,1,
17,f17.op3,16,401,10,342,59,256,133,1,
17,f17.op4,16,401,10,30,371,241,368,1,
17,f17.op5,16,401,10,40,361,91,312,1,
17,f17.op5,16,401,10,214,187,187,11,1,
17,f17.op6,16,401,10,100,301,225,84,1,
17,f17.op6,16,401,10,272,129,282,394,1,
19,f19.op4,2,401,2,312,89,5,148,1,
20,f20.op0,2,401,1,384,17,287,275,1,
9,f9.op1,6,409,4,14,395,253,119,1,
16,f16.op1,4,409,9,234,175,292,325,1,
19,f19.op1,6,409,10,108,301,303,59,1,
20,f20.op0,2,409,9,118,291,168,172,1,
20,f20.op0,2,409,9,310,99,65,310,1,
4,f4.op0,2,419,3,260,159,349,192,1,y
15,f15.op0,2,419,14,144,275,185,152,1,
15,f15.op0,2,419,14,392,27,30,2,1,
19,f19.op4,2,419,1,260,159,201,187,1,y
7,f7.op1,2,421,1,22,399,88,193,1,
9,f9.op1,6,421,7,150,271,164,65,1,
9,f9.op1,6,421,7,286,135,50,333,1,
11,f11.op1,10,421,3,398,23,50,349,1,
11,f11.op4,10,421,3,344,77,183,208,1,
13,f13.op2,12,421,5,62,359,27,164,1,
16,f16.op1,4,421,5,88,333,285,202,1,
15,f15.op0,2,431,11,178,253,389,342,1,
4,f4.op0,2,433,1,218,215,323,189,1,
13,f13.op2,12,433,4,166,267,380,329,1,
15,f15.op0,2,433,13,220,213,168,271,1,
16,f16.op0,4,433,1,146,287,328,237,1,
17,f17.op0,16,433,8,140,293,277,271,1,
17,f17.op1,16,433,8,226,207,253,346,1,
17,f17.op5,16,433,8,332,101,176,316,1,
17,f17.op6,16,433,8,112,321,52,54,1,
17,f17.op7,16,433,8,390,43,4,204,1,
19,f19.op0,18,433,15,92,341,210,125,1,
19,f19.op1,6,433,15,292,141,75,323,1,
19,f19.op2,18,433,15,66,367,259,82,1,
19,f19.op4,2,433,15,374,59,337,314,1,
19,f19.op8,18,433,15,54,379,403,44,1,
7,f7.op2,6,439,5,310,129,35,5,1,
9,f9.op0,6,439,7,200,239,218,73,1,
9,f9.op1,6,439,7,50,389,311,376,1,
19,f19.op7,6,439,2,36,403,48,326,1,
20,f20.op0,2,439,19,296,143,295,344,1,
19,f19.op4,2,443,6,240,203,58,73,1,
8,f8.op0,2,449,1,108,341,299,318,1,
16,f16.op1,4,449,1,196,253,32,2,1,
17,f17.op1,16,449,7,70,379,94,164,1,
17,f17.op3,16,449,7,120,329,22,239,1,
17,f17.op3,16,449,7,228,221,327,389,1,
17,f17.op4,16,449,7,432,17,293,387,1,
17,f17.op5,16,449,7,168,281,112,33,1,
17,f17.op6,16,449,7,72,377,363,127,1,
17,f17.op6,16,449,7,208,241,142,114,1,
17,f17.op6,16,449,7,248,201,383,181,1,
17,f17.op6,16,449,7,254,195,161,300,1,
17,f17.op7,16,449,7,246,203,28,345,1,
17,f17.op7,16,449,7,284,165,384,49,1,
20,f20.op0,2,449,9,102,347,35,114,1,
20,f20.op0,2,449,9,138,311,282,59,1,
20,f20.op0,2,449,9,410,39,147,389,1,
7,f7.op2,6,457,2,432,25,411,124,1,
8,f8.op0,2,457,1,432,25,267,319,1,
13,f13.op5,12,457,2,316,141,447,175,1,
19,f19.op7,6,457,1,56,401,46,267,1,
20,f20.op0,2,457,17,164,293,269,82,1,
20,f20.op0,2,457,17,400,57,340,17,1,
4,f4.op0,2,461,1,34,427,41,356,1,
8,f8.op0,2,461,5,112,349,67,66,1,
8,f8.op0,2,461,5,114,347,4,231,1,
11,f11.op1,10,461,10,418,43,286,26,1,
11,f11.op2,2,461,10,144,317,375,76,1,
11,f11.op2,2,461,10,360,101,133,54,1,
11,f11.op4,10,461,10,338,123,221,62,1,
13,f13.op4,4,461,6,154,307,192,263,1,
13,f13.op4,4,461,6,302,159,348,275,1,
16,f16.op1,4,461,13,188,273,286,306,1,
4,f4.op0,2,463,3,234,229,434,340,1,
7,f7.op0,6,463,1,104,359,76,77,1,
7,f7.op1,2,463,1,70,393,20,69,1,
7,f7.op2,6,463,1,174,289,263,236,1,
8,f8.op0,2,463,7,126,337,314,155,1,
11,f11.op2,2,463,1,220,243,181,269,1,
19,f19.op4,2,463,7,142,321,8,171,1,
20,f20.op0,2,463,3,110,353,140,7,1,
7,f7.op1,2,467,5,122,345,213,364,1,
7,f7.op1,2,467,5,378,89,437,396,1,
20,f20.op0,2,467,7,318,149,233,35,1,
7,f7.op1,2,479,3,164,315,412,401,1,
7,f7.op2,6,487,4,12,475,289,250,1,
8,f8.op0,2,487,7,400,87,71,435,1,
9,f9.op1,6,487,1,170,317,307,467,1,
9,f9.op1,6,487,1,330,157,451,483,1,
11,f11.op2,2,487,3,462,25,194,239,1,
19,f19.op0,18,487,12,28,459,456,24,1,
19,f19.op3,18,487,12,8,479,388,328,1,
19,f19.op7,6,487,12,402,85,111,134,1,
4,f4.op0,2,491,3,62,429,355,457,1,
11,f11.op1,10,491,7,422,69,274,382,1,
11,f11.op3,10,491,7,186,305,301,72,1,
11,f11.op3,10,491,7,352,139,365,301,1,
11,f11.op4,10,491,7,294,197,413,350,1,
19,f19.op4,2,491,16,96,395,243,142,1,
7,f7.op1,2,499,2,92,407,13,287,1,
9,f9.op0,6,499,4,468,31,275,86,1,
19,f19.op1,6,499,5,228,271,300,436,1,
19,f19.op4,2,499,5,20,479,143,454,1,
19,f19.op4,2,499,5,84,415,405,389,1,
19,f19.op7,6,499,5,150,349,341,123,1,
19,f19.op7,6,499,5,358,141,148,428,1,
20,f20.op0,2,499,19,206,293,155,382,1,
7,f7.op1,2,503,6,78,425,476,68,1,
7,f7.op1,2,503,6,438,65,36,77,1,
4,f4.op0,2,509,1,368,141,473,500,1,
11,f11.op2,2,509,3,172,337,348,263,1,
7,f7.op1,2,521,3,376,145,59,455,1,
11,f11.op0,10,521,4,432,89,440,40,1,
15,f15.op0,2,521,11,278,243,255,17,1,
8,f8.op0,2,523,3,242,281,173,87,1,
15,f15.op0,2,523,13,16,507,379,95,1,
19,f19.op0,18,523,10,90,433,95,5,1,
19,f19.op4,2,523,10,242,281,270,317,1,
19,f19.op5,18,523,10,456,67,102,143,1,
19,f19.op6,18,523,10,488,35,182,450,1,
19,f19.op8,18,523,10,132,391,223,287,1,
4,f4.op0,2,541,1,76,465,199,185,1,
7,f7.op0,6,541,2,456,85,214,417,1,
7,f7.op1,2,541,2,484,57,419,369,1,
11,f11.op0,10,541,2,356,185,274,320,1,
11,f11.op0,10,541,2,436,105,422,481,1,
13,f13.op2,12,541,8,126,415,260,20,1,
13,f13.op3,12,541,8,256,285,210,141,1,
13,f13.op5,12,541,8,326,215,198,473,1,
15,f15.op0,2,541,1,106,435,200,374,1,
15,f15.op0,2,541,1,168,373,28,74,1,
15,f15.op0,2,541,1,402,139,51,328,1,
19,f19.op1,6,541,9,474,67,515,141,1,
19,f19.op3,18,541,9,54,487,320,387,1,
19,f19.op3,18,541,9,74,467,274,470,1,
19,f19.op3,18,541,9,284,257,106,91,1,
19,f19.op4,2,541,9,106,435,284,499,1,
19,f19.op7,6,541,9,48,493,487,168,1,
7,f7.op0,6,547,1,412,135,91,13,1,
7,f7.op1,2,547,1,48,499,62,87,1,
8,f8.op0,2,547,3,306,241,472,59,1,
9,f9.op0,6,547,7,502,45,400,166,1,
15,f15.op0,2,547,7,10,537,73,406,1,
19,f19.op1,6,547,15,6,541,443,340,1,
16,f16.op0,4,557,13,450,107,253,538,1,
16,f16.op0,4,557,13,512,45,26,489,1,
16,f16.op0,4,557,13,542,15,211,48,1,
16,f16.op1,4,557,13,422,135,269,539,1,
4,f4.op0,2,563,3,302,261,529,273,1,
4,f4.op0,2,563,3,388,175,271,490,1,
7,f7.op1,2,563,3,206,357,160,425,1,
11,f11.op2,2,569,8,84,485,316,546,1,
11,f11.op2,2,569,8,326,243,390,501,1,
16,f16.op0,4,569,9,118,451,253,407,1,
4,f4.op0,2,571,3,182,389,500,125,1,
11,f11.op0,10,571,10,132,439,266,128,1,
11,f11.op0,10,571,10,240,331,177,68,1,
11,f11.op1,10,571,10,36,535,493,512,1,
11,f11.op3,10,571,10,478,93,87,527,1,
15,f15.op0,2,571,1,240,331,261,360,1,
15,f15.op0,2,571,1,418,153,456,373,1,
19,f19.op4,2,571,1,470,101,421,503,1,
4,f4.op0,2,577,1,150,427,127,176,1,
4,f4.op0,2,577,1,368,209,104,26,1,
7,f7.op2,6,577,3,296,281,327,294,1,y
7,f7.op2,6,577,3,300,277,279,452,1,
7,f7.op2,6,577,3,386,191,220,526,1,
9,f9.op0,6,577,1,114,463,500,312,1,
13,f13.op1,4,577,5,358,219,256,286,1,
13,f13.op4,4,577,5,402,175,348,515,1,
13,f13.op5,12,577,5,80,497,288,466,1,
13,f13.op5,12,577,5,484,93,122,542,1,
17,f17.op3,16,577,16,438,139,509,573,1,
17,f17.op3,16,577,16,556,21,480,164,1,
17,f17.op6,16,577,16,40,537,451,332,1,
19,f19.op2,18,577,7,78,499,440,175,1,
19,f19.op3,18,577,7,482,95,411,52,1,
19,f19.op5,18,577,7,218,359,194,405,1,
4,f4.op0,2,587,3,542,45,399,540,1,
7,f7.op1,2,587,6,42,545,417,395,1,
11,f11.op2,2,587,4,146,441,320,456,1,
20,f20.op0,2,587,7,224,363,145,154,1,
20,f20.op0,2,587,7,582,5,60,3,1,
7,f7.op1,2,593,5,248,345,432,570,1,
17,f17.op3,16,593,15,492,101,317,507,1,
17,f17.op4,16,593,15,260,333,25,141,1,
17,f17.op5,16,593,15,178,415,228,432,1,
17,f17.op6,16,593,15,302,291,269,260,1,
20,f20.op0,2,593,13,132,461,449,230,1,
11,f11.op2,2,599,5,288,311,361,414,1,
20,f20.op0,2,599,19,490,109,435,471,1,
7,f7.op2,6,601,6,558,43,592,428,1,
7,f7.op2,6,601,6,570,31,59,266,1,
8,f8.op0,2,601,1,542,59,512,64,1,
9,f9.op1,6,601,7,214,387,294,233,1,
11,f11.op4,10,601,7,468,133,571,489,1,
13,f13.op0,12,601,3,330,271,255,297,1,
13,f13.op1,4,601,3,558,43,477,499,1,
13,f13.op2,12,601,3,584,17,198,570,1,
13,f13.op3,12,601,3,566,35,25,418,1,
13,f13.op4,4,601,3,480,121,463,313,1,
15,f15.op0,2,601,1,520,81,335,423,1,
16,f16.op1,4,601,9,18,583,530,559,1,
16,f16.op1,4,601,9,56,545,394,250,1,
16,f16.op1,4,601,9,504,97,351,360,1,
20,f20.op0,2,601,1,236,365,52,243,1,
20,f20.op0,2,601,1,580,21,501,596,1,
7,f7.op1,2,607,5,286,321,352,137,1,
7,f7.op2,6,607,5,222,385,518,74,1,
8,f8.op0,2,607,7,220,387,500,366,1,
19,f19.op1,6,607,18,90,517,47,290,1,
19,f19.op4,2,607,18,372,235,271,174,1,
19,f19.op4,2,607,18,424,183,377,531,1,
19,f19.op7,6,607,18,78,529,367,211,1,
19,f19.op7,6,607,18,114,493,57,3,1,
20,f20.op0,2,607,7,198,409,40,2,1,
7,f7.op0,6,613,4,468,145,423,148,1,
7,f7.op2,6,613,4,412,201,54,358,1,
8,f8.op0,2,613,5,412,201,381,584,1,
9,f9.op0,6,613,1,178,435,150,221,1,
13,f13.op1,4,613,2,10,603,519,370,1,
13,f13.op1,4,613,2,412,201,39,3,1,
13,f13.op4,4,613,2,592,21,141,58,1,
13,f13.op5,12,613,2,586,27,68,241,1,
16,f16.op1,4,613,5,560,53,416,26,1,
19,f19.op1,6,613,5,448,165,178,332,1,
19,f19.op5,18,613,5,532,81,477,380,1,
19,f19.op7,6,613,5,540,73,259,304,1,
11,f11.op2,2,617,1,204,413,86,120,1,
13,f13.op4,4,617,6,194,423,12,523,1,
16,f16.op1,4,617,9,532,85,339,214,1,
19,f19.op4,2,617,9,486,131,167,366,1,
4,f4.op0,2,619,3,76,543,245,216,1,
4,f4.op0,2,619,3,248,371,593,303,1,
7,f7.op2,6,619,3,142,477,513,427,1,
9,f9.op0,6,619,7,66,553,294,239,1,
9,f9.op0,6,619,7,520,99,605,136,1,
20,f20.op0,2,619,19,440,179,331,357,1,
9,f9.op0,6,631,1,44,587,485,124,1,
19,f19.op0,18,631,4,622,9,16,499,1,
19,f19.op1,6,631,4,128,503,226,344,1,
19,f19.op3,18,631,4,308,323,553,328,1,
19,f19.op5,18,631,4,288,343,38,2,1,
19,f19.op7,6,631,4,288,343,533,493,1,
8,f8.op0,2,641,1,260,381,315,440,1,
11,f11.op3,10,641,3,528,113,201,601,1,
13,f13.op4,4,641,4,424,217,501,433,1,
15,f15.op0,2,641,11,98,543,554,507,1,
17,f17.op0,16,641,12,488,153,217,239,1,
17,f17.op1,16,641,12,70,571,268,242,1,
17,f17.op2,16,641,12,546,95,105,157,1,
17,f17.op3,16,641,12,580,61,39,40,1,
17,f17.op4,16,641,12,232,409,244,316,1,y
17,f17.op5,16,641,12,6,635,558,523,1,
17,f17.op5,16,641,12,276,365,157,424,1,
8,f8.op0,2,643,3,118,525,538,228,1,
9,f9.op1,6,643,4,200,443,428,119,1,
19,f19.op1,6,643,16,200,443,620,168,1,
19,f19.op4,2,643,16,538,105,215,79,1,
19,f19.op4,2,643,16,590,53,95,5,1,
19,f19.op7,6,643,16,236,407,514,467,1,
8,f8.op0,2,647,7,450,197,508,387,1,
15,f15.op0,2,647,2,416,231,82,178,1,
7,f7.op1,2,653,2,334,319,541,637,1,
7,f7.op1,2,653,2,476,177,301,43,1,
8,f8.op0,2,653,5,8,645,496,62,1,
16,f16.op1,4,653,13,80,573,571,403,1,
16,f16.op1,4,653,13,242,411,233,137,1,
20,f20.op0,2,653,13,122,531,353,638,1,
20,f20.op0,2,653,13,524,129,312,538,1,
7,f7.op1,2,659,1,248,411,432,250,1,
11,f11.op2,2,659,10,52,607,137,312,1,
15,f15.op0,2,659,14,138,521,500,253,1,
19,f19.op4,2,659,13,320,339,41,349,1,
20,f20.op0,2,659,19,214,445,279,640,1,y
20,f20.op0,2,659,19,590,69,368,282,1,
7,f7.op0,6,661,3,312,349,183,215,1,
7,f7.op1,2,661,3,124,537,384,527,1,
7,f7.op1,2,661,3,252,409,116,111,1,
7,f7.op2,6,661,3,102,559,366,430,1,
8,f8.op0,2,661,5,128,533,102,178,1,
8,f8.op0,2,661,5,378,283,622,243,1,
8,f8.op0,2,661,5,502,159,508,394,1,
11,f11.op1,10,661,1,220,441,363,33,1,
11,f11.op2,2,661,1,502,159,275,25,1,
11,f11.op2,2,661,1,510,151,324,390,1,
13,f13.op1,4,661,11,94,567,631,557,1,
13,f13.op1,4,661,11,466,195,261,376,1,
13,f13.op2,12,661,11,440,221,376,334,1,
13,f13.op4,4,661,11,166,495,129,315,1,
19,f19.op1,6,661,15,248,413,367,402,1,
7,f7.op2,6,673,1,322,351,408,539,1,
8,f8.op0,2,673,1,146,527,214,195,1,
13,f13.op2,12,673,10,290,383,12,208,1,
13,f13.op2,12,673,10,380,293,117,9,1,
13,f13.op5,12,673,10,42,631,21,364,1,
13,f13.op5,12,673,10,432,241,635,463,1,
15,f15.op0,2,673,13,500,173,245,465,1,
17,f17.op0,16,673,10,38,635,387,577,1,
17,f17.op3,16,673,10,32,641,337,99,1,
17,f17.op3,16,673,10,78,595,22,318,1,
17,f17.op4,16,673,10,292,381,608,590,1,
17,f17.op4,16,673,10,474,199,205,210,1,
17,f17.op5,16,673,10,86,587,204,12,1,
17,f17.op5,16,673,10,290,383,98,560,1,
17,f17.op6,16,673,10,668,5,156,603,1,
17,f17.op7,16,673,10,116,557,222,211,1,
19,f19.op1,6,673,8,574,99,231,83,1,
4,f4.op0,2,677,1,148,529,59,184,1,
8,f8.op0,2,677,5,538,139,630,248,1,
11,f11.op2,2,677,6,456,221,35,434,1,
20,f20.op0,2,677,17,234,443,284,285,1,
8,f8.op0,2,683,3,210,473,69,94,1,
8,f8.op0,2,683,3,432,251,124,357,1,
15,f15.op0,2,683,8,568,115,595,495,1,
4,f4.op0,2,691,3,142,549,349,260,1,
7,f7.op1,2,691,5,644,47,402,551,1,
8,f8.op0,2,691,3,428,263,350,562,1,
9,f9.op0,6,691,7,322,369,23,540,1,
11,f11.op3,10,691,9,434,257,327,281,1,
11,f11.op3,10,691,9,578,113,317,657,1,
19,f19.op7,6,691,7,572,119,89,332,1,
7,f7.op1,2,701,1,690,11,695,600,1,
11,f11.op0,10,701,8,638,63,246,341,1,
13,f13.op4,4,701,12,452,249,675,699,1,
20,f20.op0,2,701,1,126,575,373,264,1,
4,f4.op0,2,709,1,216,493,110,382,1,
7,f7.op1,2,709,2,446,263,399,57,1,
7,f7.op2,6,709,2,372,337,581,83,1,
7,f7.op2,6,709,2,558,151,597,693,1,
7,f7.op2,6,709,2,638,71,19,104,1,
9,f9.op0,6,709,7,482,227,163,412,1,
13,f13.op5,12,709,7,160,549,170,613,1,
16,f16.op0,4,709,5,570,139,677,707,1,
16,f16.op1,4,709,5,210,499,240,15,1,
16,f16.op1,4,709,5,534,175,271,593,1,
19,f19.op4,2,709,6,270,439,303,613,1,
19,f19.op4,2,709,6,344,365,686,260,1,
11,f11.op2,2,719,4,574,145,335,488,1,
15,f15.op0,2,719,14,248,471,591,327,1,
7,f7.op2,6,727,6,138,589,365,156,1,
7,f7.op2,6,727,6,252,475,32,420,1,
9,f9.op1,6,727,7,302,425,393,286,1,
19,f19.op4,2,727,5,564,163,224,624,1,
7,f7.op0,6,733,5,428,305,56,8,1,
9,f9.op0,6,733,4,258,475,19,165,1,
9,f9.op0,6,733,4,414,319,176,101,1,
11,f11.op2,2,733,7,448,285,637,591,1,
13,f13.op1,4,733,5,452,281,668,728,1,
13,f13.op2,12,733,5,246,487,16,114,1,
13,f13.op2,12,733,5,632,101,50,173,1,
13,f13.op5,12,733,5,288,445,331,251,1,
13,f13.op5,12,733,5,690,43,113,347,1,
15,f15.op0,2,733,13,236,497,40,247,1,
19,f19.op1,6,733,11,176,557,447,255,1,
20,f20.op0,2,733,13,2,731,340,17,1,
20,f20.op0,2,733,13,258,475,720,36,1,
4,f4.op0,2,739,3,244,495,685,356,1,
8,f8.op0,2,739,3,112,627,515,711,1,
9,f9.op1,6,739,1,90,649,498,548,1,
11,f11.op2,2,739,2,284,455,353,368,1,
19,f19.op0,18,739,17,352,387,7,506,1,
19,f19.op1,6,739,17,390,349,570,30,1,
19,f19.op2,18,739,17,102,637,40,41,1,
19,f19.op5,18,739,17,146,593,432,295,1,
19,f19.op8,18,739,17,72,667,234,129,1,
20,f20.op0,2,739,19,612,127,163,119,1,
15,f15.op0,2,743,8,532,211,403,225,1,
19,f19.op4,2,743,2,176,567,581,187,1,
19,f19.op4,2,743,2,516,227,523,575,1,
4,f4.op0,2,751,3,40,711,164,41,1,
4,f4.op0,2,751,3,454,297,316,79,1,
7,f7.op0,6,751,2,734,17,453,172,1,
7,f7.op1,2,751,2,288,463,362,159,1,
7,f7.op1,2,751,2,344,407,109,552,1,
9,f9.op0,6,751,4,34,717,195,272,1,
11,f11.op0,10,751,3,570,181,405,583,1,
20,f20.op0,2,751,11,714,37,3,263,1,
7,f7.op0,6,757,1,746,11,539,77,1,
7,f7.op2,6,757,1,728,29,85,661,1,
8,f8.op0,2,757,5,616,141,388,427,1,
9,f9.op1,6,757,1,326,431,88,178,1,
11,f11.op2,2,757,9,112,645,544,600,1,
13,f13.op2,12,757,3,198,559,322,83,1,
13,f13.op2,12,757,3,290,467,106,474,1,
13,f13.op4,4,757,3,600,157,721,696,1,
16,f16.op0,4,757,5,534,223,211,439,1,
16,f16.op1,4,757,5,332,425,711,281,1,
19,f19.op0,18,757,16,362,395,544,188,1,
19,f19.op2,18,757,16,222,535,30,400,1,
19,f19.op7,6,757,16,522,235,225,729,1,
19,f19.op7,6,757,16,660,97,206,728,1,
19,f19.op8,18,757,16,368,389,723,556,1,
20,f20.op0,2,757,17,4,753,339,509,1,
4,f4.op0,2,761,1,656,105,302,456,1,
11,f11.op3,10,761,2,300,461,14,278,1,
11,f11.op4,10,761,2,674,87,167,707,1,
16,f16.op0,4,761,9,214,547,395,643,1,
16,f16.op0,4,761,9,726,35,32,2,1,
19,f19.op4,2,761,1,98,663,447,384,1,
4,f4.op0,2,769,1,522,247,572,143,1,
7,f7.op0,6,769,6,532,237,159,572,1,
9,f9.op1,6,769,4,678,91,179,618,1,
9,f9.op1,6,769,4,746,23,649,243,1,
13,f13.op4,4,769,2,154,615,53,359,1,
15,f15.op0,2,769,4,478,291,291,327,1,
16,f16.op1,4,769,1,54,715,640,40,1,
16,f16.op1,4,769,1,608,161,306,692,1,
17,f17.op0,16,769,4,318,451,738,541,1,
17,f17.op3,16,769,4,122,647,663,39,1,
17,f17.op4,16,769,4,686,83,539,665,1,y
17,f17.op6,16,769,4,704,65,315,109,1,
17,f17.op6,16,769,4,750,19,476,28,1,
19,f19.op1,6,769,9,522,247,470,389,1,
4,f4.op0,2,773,1,274,499,590,534,1,
13,f13.op4,4,773,6,180,593,316,500,1,
19,f19.op4,2,773,13,300,473,708,200,1,
19,f19.op4,2,773,13,660,113,733,242,1,
20,f20.op0,2,773,13,22,751,174,86,1,
7,f7.op1,2,787,3,424,363,610,312,1,
9,f9.op1,6,787,4,366,421,594,66,1,
11,f11.op2,2,787,6,774,13,658,346,1,
19,f19.op1,6,787,8,682,105,218,260,1,
7,f7.op1,2,797,6,322,475,44,234,1,
13,f13.op4,4,797,4,176,621,74,67,1,
15,f15.op0,2,797,2,394,403,251,123,1,
19,f19.op4,2,797,18,394,403,654,370,1,
11,f11.op2,2,809,6,68,741,789,513,1,
11,f11.op2,2,809,6,590,219,794,587,1,
19,f19.op4,2,809,11,752,57,147,689,1,
4,f4.op0,2,811,3,84,727,559,748,1,
7,f7.op2,6,811,6,318,493,791,113,1,
8,f8.op0,2,811,3,204,607,227,738,1,
8,f8.op0,2,811,3,798,13,95,316,1,
11,f11.op0,10,811,8,8,803,238,464,1,
11,f11.op4,10,811,8,108,703,96,746,1,
15,f15.op0,2,811,1,68,743,276,505,1,
19,f19.op1,6,811,13,624,187,703,37,1,
19,f19.op4,2,811,13,420,391,322,145,1,
4,f4.op0,2,821,1,198,623,206,462,1,
11,f11.op0,10,821,7,290,531,199,242,1,
15,f15.op0,2,821,11,338,483,672,209,1,
7,f7.op1,2,823,4,32,791,346,167,1,
7,f7.op1,2,823,4,94,729,559,315,1,
7,f7.op2,6,823,4,362,461,585,789,1,
8,f8.op0,2,823,7,602,221,405,565,1,
9,f9.op1,6,823,4,120,703,269,670,1,
9,f9.op1,6,823,4,466,357,776,452,1,
20,f20.op0,2,823,3,610,213,745,243,1,
7,f7.op1,2,827,1,482,345,670,332,1,
7,f7.op1,2,827,1,524,303,319,400,1,
11,f11.op2,2,827,2,8,819,118,537,1,
15,f15.op0,2,827,2,668,159,42,499,1,
7,f7.op2,6,829,3,472,357,226,506,1,
9,f9.op0,6,829,1,334,495,782,179,1,
9,f9.op1,6,829,1,166,663,361,777,1,
11,f11.op2,2,829,4,142,687,449,493,1,
13,f13.op5,12,829,10,262,567,259,275,1,
15,f15.op0,2,829,4,748,81,45,3,1,
19,f19.op2,18,829,12,536,293,176,751,1,
19,f19.op3,18,829,12,322,507,7,44,1,
19,f19.op3,18,829,12,500,329,781,172,1,
19,f19.op4,2,829,12,438,391,372,325,1,
19,f19.op4,2,829,12,814,15,352,673,1,
19,f19.op5,18,829,12,102,727,59,134,1,
19,f19.op7,6,829,12,6,823,818,523,1,
19,f19.op7,6,829,12,68,761,600,337,1,
11,f11.op2,2,839,3,322,517,458,423,1,
20,f20.op0,2,839,19,360,479,66,255,1,
7,f7.op0,6,853,6,384,469,73,376,1,
7,f7.op2,6,853,6,162,691,286,772,1,
8,f8.op0,2,853,5,404,449,591,607,1,
9,f9.op1,6,853,7,648,205,168,303,1,
13,f13.op0,12,853,8,120,733,723,843,1,
13,f13.op0,12,853,8,326,527,700,710,1,
13,f13.op1,4,853,8,568,285,506,367,1,
13,f13.op2,12,853,8,136,717,261,545,1,
13,f13.op2,12,853,8,152,701,396,621,1,
13,f13.op2,12,853,8,770,83,138,798,1,
13,f13.op3,12,853,8,436,417,5,66,1,
13,f13.op3,12,853,8,810,43,39,3,1,
19,f19.op1,6,853,17,618,235,577,614,1,
19,f19.op4,2,853,17,418,435,718,801,1,
19,f19.op4,2,853,17,780,73,415,381,1,
19,f19.op7,6,853,17,254,599,120,141,1,
20,f20.op0,2,853,13,342,511,367,61,1,
20,f20.op0,2,853,13,542,311,502,281,1,
8,f8.op0,2,857,1,384,473,556,498,1,
13,f13.op1,4,857,12,626,231,686,712,1,
16,f16.op1,4,857,9,364,493,837,213,1,
19,f19.op4,2,857,2,290,567,663,80,1,
19,f19.op7,6,859,4,770,89,103,774,1,
20,f20.op0,2,859,19,598,261,342,103,1,
7,f7.op1,2,863,2,286,577,555,819,1,
11,f11.op2,2,863,5,774,89,304,263,1,
15,f15.op0,2,863,8,482,381,598,270,1,
15,f15.op0,2,863,8,632,231,641,503,1,
19,f19.op4,2,863,8,228,635,653,534,1,
20,f20.op0,2,863,3,120,743,465,239,1,
20,f20.op0,2,863,3,450,413,599,332,1,
4,f4.op0,2,877,1,590,287,275,288,1,
7,f7.op1,2,877,2,646,231,611,839,1,
7,f7.op2,6,877,2,506,371,369,178,1,
9,f9.op1,6,877,4,70,807,120,598,1,
16,f16.op0,4,877,13,430,447,341,405,1,
16,f16.op0,4,877,13,478,399,43,496,1,
19,f19.op4,2,877,3,60,817,604,678,1,
19,f19.op7,6,877,3,406,471,34,648,1,
20,f20.op0,2,877,17,434,443,729,168,1,
11,f11.op0,10,881,1,310,571,224,581,1,
11,f11.op0,10,881,1,452,429,451,41,1,
11,f11.op2,2,881,1,372,509,394,196,1,
11,f11.op4,10,881,1,596,285,870,880,1,
15,f15.op0,2,881,11,568,313,668,162,1,
17,f17.op0,16,881,14,312,569,358,332,1,
17,f17.op3,16,881,14,226,655,168,269,1,
17,f17.op4,16,881,14,138,743,605,502,1,
17,f17.op4,16,881,14,228,653,270,275,1,
17,f17.op5,16,881,14,416,465,172,632,1,
8,f8.op0,2,883,3,22,861,77,120,1,
9,f9.op0,6,883,1,498,385,65,694,1,
9,f9.op1,6,883,1,506,377,139,506,1,
19,f19.op0,18,883,9,72,811,302,713,1,
19,f19.op2,18,883,9,606,277,246,803,1,
19,f19.op4,2,883,9,552,331,509,538,1,
19,f19.op4,2,883,9,832,51,705,223,1,
20,f20.op0,2,883,3,862,21,400,20,1,
4,f4.op0,2,887,3,326,561,751,853,1,
11,f11.op2,2,887,7,146,741,796,153,1,
15,f15.op0,2,887,2,258,629,618,396,1,
4,f4.op0,2,907,3,88,819,174,497,1,
4,f4.op0,2,907,3,588,319,237,286,1,
7,f7.op0,6,907,4,388,519,124,536,1,
11,f11.op2,2,907,5,662,245,296,769,1,
20,f20.op0,2,907,7,380,527,143,506,1,
7,f7.op1,2,911,1,726,185,4,391,1,
11,f11.op1,10,911,9,388,523,267,604,1,
11,f11.op2,2,911,9,744,167,705,561,1,
15,f15.op0,2,911,11,74,837,737,535,1,
7,f7.op0,6,919,2,60,859,468,592,1,
7,f7.op0,6,919,2,862,57,568,475,1,
7,f7.op1,2,919,2,598,321,239,428,1,
19,f19.op1,6,919,7,290,629,533,415,1,
19,f19.op4,2,919,7,626,293,40,776,1,
20,f20.op0,2,919,19,4,915,866,319,1,
4,f4.op0,2,929,1,206,723,673,865,1,
13,f13.op1,4,929,6,138,791,802,419,1,y
13,f13.op4,4,929,6,88,841,745,629,1,
15,f15.op0,2,929,14,34,895,625,661,1,
15,f15.op0,2,929,14,888,41,33,188,1,
17,f17.op0,16,929,11,550,379,117,608,1,
7,f7.op0,6,937,6,816,121,552,882,1,
13,f13.op2,12,937,1,880,57,493,110,1,
13,f13.op5,12,937,1,572,365,935,144,1,
16,f16.op1,4,937,9,428,509,349,666,1,
19,f19.op0,18,937,6,474,463,653,133,1,
19,f19.op1,6,937,6,506,431,566,375,1,
19,f19.op4,2,937,6,598,339,795,535,1,
4,f4.op0,2,941,1,136,805,34,479,1,
4,f4.op0,2,941,1,254,687,220,55,1,
11,f11.op0,10,941,6,4,937,486,643,1,
11,f11.op0,10,941,6,370,571,389,292,1,
11,f11.op1,10,941,6,206,735,219,191,1,
15,f15.op0,2,941,11,838,103,469,94,1,
15,f15.op0,2,941,11,934,7,226,266,1,
16,f16.op1,4,941,13,110,831,303,313,1,
19,f19.op4,2,941,10,658,283,749,188,1,
7,f7.op1,2,947,2,404,543,565,216,1,
8,f8.op0,2,953,1,884,69,555,665,1,
13,f13.op4,4,953,4,544,409,580,851,1,
13,f13.op4,4,953,4,570,383,398,837,1,
19,f19.op4,2,953,3,394,559,67,154,1,
20,f20.op0,2,953,13,802,151,538,694,1,
4,f4.op0,2,967,3,954,13,495,849,1,
7,f7.op0,6,967,1,512,455,449,893,1,
7,f7.op1,2,967,1,190,777,464,757,1,
7,f7.op1,2,967,1,388,579,540,906,1,
7,f7.op1,2,967,1,480,487,493,623,1,
7,f7.op2,6,967,1,238,729,917,131,1,
7,f7.op2,6,967,1,892,75,728,104,1,
9,f9.op1,6,967,4,256,711,745,620,1,
19,f19.op1,6,967,17,58,909,84,208,1,
19,f19.op1,6,967,17,118,849,827,298,1,
19,f19.op1,6,967,17,570,397,538,181,1,
19,f19.op1,6,967,17,960,7,866,809,1,
4,f4.op0,2,971,3,146,825,701,418,1,
11,f11.op3,10,971,3,672,299,193,812,1,
19,f19.op4,2,971,2,624,347,215,829,1,
19,f19.op4,2,971,2,658,313,770,756,1,
20,f20.op0,2,971,11,320,651,166,688,1,
7,f7.op1,2,977,4,186,791,518,74,1,
8,f8.op0,2,977,1,462,515,113,869,1,
13,f13.op1,4,977,2,102,875,498,865,1,
13,f13.op1,4,977,2,454,523,609,122,1,
13,f13.op4,4,977,2,46,931,393,406,1,
15,f15.op0,2,977,2,180,797,608,757,1,
16,f16.op0,4,977,1,424,553,449,944,1,
17,f17.op0,16,977,8,516,461,62,291,1,
17,f17.op1,16,977,8,368,609,831,796,1,
17,f17.op4,16,977,8,640,337,288,879,1,
4,f4.op0,2,983,3,426,557,580,145,1,
8,f8.op0,2,983,7,894,89,504,63,1,
19,f19.op4,2,983,14,764,219,419,229,1,
20,f20.op0,2,983,3,508,475,227,552,1,
11,f11.op2,2,991,1,334,657,922,264,1,
19,f19.op0,18,991,3,160,831,749,561,1,
19,f19.op1,6,991,3,226,765,15,731,1,
7,f7.op1,2,997,3,12,985,279,752,1,
7,f7.op2,6,997,3,100,897,756,108,1,
8,f8.op0,2,997,5,566,431,457,431,1,
9,f9.op1,6,997,7,266,731,554,837,1,
9,f9.op1,6,997,7,404,593,225,25,1,
9,f9.op1,6,997,7,712,285,970,994,1,
13,f13.op0,12,997,9,364,633,778,520,1,
13,f13.op2,12,997,9,676,321,378,796,1,
13,f13.op3,12,997,9,50,947,664,818,1,
13,f13.op3,12,997,9,800,197,277,98,1,
13,f13.op4,4,997,9,428,569,49,694,1,
13,f13.op5,12,997,9,764,233,713,515,1,
15,f15.op0,2,997,7,18,979,707,313,1,
7,f7.op1,2,1009,1,90,919,61,297,1,
9,f9.op0,6,1009,1,740,269,988,334,1,
11,f11.op2,2,1009,8,308,701,304,578,1,
13,f13.op2,12,1009,8,788,221,964,307,1,
13,f13.op3,12,1009,8,336,673,232,794,1,
13,f13.op3,12,1009,8,658,351,133,864,1,
13,f13.op5,12,1009,8,50,959,173,479,1,
16,f16.op1,4,1009,1,526,483,923,373,1,
17,f17.op5,16,1009,6,424,585,274,669,1,
17,f17.op6,16,1009,6,626,383,723,458,1,
17,f17.op7,16,1009,6,80,929,348,614,1,
17,f17.op7,16,1009,6,292,717,504,89,1,
19,f19.op1,6,1009,2,812,197,19,1,1,
19,f19.op2,18,1009,2,454,555,920,845,1,
19,f19.op3,18,1009,2,970,39,301,600,1,
19,f19.op4,2,1009,2,390,619,581,243,1,
19,f19.op4,2,1009,2,744,265,214,383,1,
19,f19.op8,18,1009,2,714,295,981,742,1,
4,f4.op0,2,1013,1,602,411,516,129,1,
13,f13.op1,4,1013,12,826,187,727,991,1,
13,f13.op4,4,1013,12,80,933,769,215,1,
16,f16.op0,4,1013,5,176,837,358,149,1,
4,f4.op0,2,1019,3,518,501,293,328,1,
4,f4.op0,2,1019,3,730,289,222,565,1,
4,f4.op0,2,1019,3,930,89,675,933,1,
8,f8.op0,2,1019,3,2,1017,30,768,1,
8,f8.op0,2,1019,3,342,677,482,315,1,
11,f11.op2,2,1019,7,26,993,692,804,1,
11,f11.op2,2,1019,7,580,439,375,312,1,
15,f15.op0,2,1019,14,518,501,660,44,1,
15,f15.op0,2,1019,14,708,311,211,82,1,
19,f19.op4,2,1019,12,226,793,995,106,1,
20,f20.op0,2,1019,19,828,191,941,98,1,
7,f7.op0,6,1021,6,84,937,628,819,1,
7,f7.op2,6,1021,6,56,965,965,1013,1,
9,f9.op0,6,1021,4,418,603,365,154,1,
11,f11.op3,10,1021,9,648,373,525,419,1,
11,f11.op3,10,1021,9,852,169,469,878,1,
11,f11.op4,10,1021,9,360,661,856,1006,1,
11,f11.op4,10,1021,9,702,319,476,693,1,
13,f13.op1,4,1021,7,120,901,56,397,1,
13,f13.op4,4,1021,7,336,685,269,649,1,
15,f15.op0,2,1021,1,312,709,407,912,1,
15,f15.op0,2,1021,1,780,241,892,604,1,
16,f16.op0,4,1021,13,964,57,611,102,1,
16,f16.op1,4,1021,13,588,433,699,618,1,
19,f19.op4,2,1021,14,156,865,891,638,1,
19,f19.op4,2,1021,14,558,463,31,539,1,
19,f19.op4,2,1021,14,1014,7,191,225,1,
19,f19.op7,6,1021,14,572,449,626,839,1,
4,f4.op0,2,1031,3,752,279,328,82,1,
7,f7.op1,2,1031,2,586,445,1006,291,1,
7,f7.op1,2,1031,2,724,307,454,654,1,
8,f8.op0,2,1031,7,620,411,445,700,1,
8,f8.op0,2,1031,7,946,85,811,488,1,
11,f11.op4,10,1031,8,942,89,152,295,1,
15,f15.op0,2,1031,11,996,35,8,138,1,
19,f19.op4,2,1031,5,768,263,624,684,1,
20,f20.op0,2,1031,11,402,629,166,730,1,
7,f7.op0,6,1033,4,174,859,735,105,1,
7,f7.op0,6,1033,4,1012,21,344,787,1,
7,f7.op2,6,1033,4,32,1001,728,104,1,
8,f8.op0,2,1033,1,558,475,271,163,1,
9,f9.op0,6,1033,7,560,473,108,12,1,
11,f11.op2,2,1033,10,372,661,44,4,1,
13,f13.op0,12,1033,6,404,629,907,626,1,
13,f13.op0,12,1033,6,1014,19,637,49,1,
13,f13.op4,4,1033,6,54,979,988,76,1,
19,f19.op4,2,1033,7,68,965,400,456,1,
19,f19.op4,2,1033,7,818,215,573,302,1,
4,f4.op0,2,1039,3,746,293,602,670,1,
9,f9.op0,6,1039,4,414,625,619,646,1,
9,f9.op0,6,1039,4,800,239,947,567,1,
9,f9.op0,6,1039,4,820,219,823,1015,1,
11,f11.op2,2,1039,5,566,473,338,503,1,
11,f11.op2,2,1039,5,642,397,779,732,1,
19,f19.op1,6,1039,13,662,377,388,786,1,
19,f19.op1,6,1039,13,678,361,989,927,1,
19,f19.op4,2,1039,13,930,109,864,647,1,
4,f4.op0,2,1049,1,706,343,168,42,1,
13,f13.op1,4,1049,9,428,621,793,61,1,
13,f13.op1,4,1049,9,782,267,132,575,1,
13,f13.op4,4,1049,9,386,663,134,91,1,
16,f16.op0,4,1049,9,654,395,115,335,1,
20,f20.op0,2,1049,9,154,895,732,666,1,
4,f4.op0,2,1051,3,690,361,624,156,1,
7,f7.op1,2,1051,1,152,899,302,944,1,
7,f7.op1,2,1051,1,406,645,175,25,1,
9,f9.op0,6,1051,7,984,67,1037,232,1,
11,f11.op0,10,1051,6,64,987,488,331,1,
11,f11.op1,10,1051,6,204,847,588,149,1,
19,f19.op1,6,1051,6,320,731,726,702,1,
19,f19.op7,6,1051,6,24,1027,362,185,1,
19,f19.op7,6,1051,6,852,199,543,803,1,
7,f7.op1,2,1061,4,728,333,279,343,1,
11,f11.op2,2,1061,5,598,463,519,433,1,
13,f13.op1,4,1061,8,96,965,119,254,1,
13,f13.op1,4,1061,8,566,495,1032,161,1,
13,f13.op4,4,1061,8,630,431,575,942,1,
16,f16.op0,4,1061,5,300,761,328,551,1,
19,f19.op4,2,1061,16,1008,53,572,421,1,
7,f7.op0,6,1063,6,862,201,422,364,1,
7,f7.op2,6,1063,6,128,935,460,825,1,
8,f8.op0,2,1063,7,430,633,10,267,1,
9,f9.op0,6,1063,1,42,1021,932,576,1,
9,f9.op0,6,1063,1,826,237,221,497,1,
9,f9.op0,6,1063,1,870,193,685,1021,1,
11,f11.op2,2,1063,7,668,395,606,345,1,
19,f19.op0,18,1063,18,490,573,880,382,1,
19,f19.op2,18,1063,18,486,577,389,524,1,
19,f19.op3,18,1063,18,240,823,569,1037,1,
4,f4.op0,2,1069,1,456,613,591,415,1,
4,f4.op0,2,1069,1,524,545,749,989,1,
7,f7.op0,6,1069,5,680,389,295,653,1,
7,f7.op0,6,1069,5,808,261,937,592,1,
7,f7.op2,6,1069,5,198,871,602,86,1,
7,f7.op2,6,1069,5,266,803,260,648,1,
8,f8.op0,2,1069,5,830,239,765,1031,1,
9,f9.op1,6,1069,7,54,1015,104,843,1,
9,f9.op1,6,1069,7,434,635,320,867,1,
13,f13.op1,4,1069,3,314,755,222,346,1,
13,f13.op3,12,1069,3,8,1061,841,887,1,
13,f13.op3,12,1069,3,122,947,577,620,1,
13,f13.op4,4,1069,3,76,993,723,549,1,
13,f13.op4,4,1069,3,596,473,581,867,1,
16,f16.op0,4,1069,13,572,497,945,794,1,
19,f19.op4,2,1069,5,420,649,382,639,1,
7,f7.op1,2,1087,2,550,537,892,438,1,
7,f7.op2,6,1087,2,584,503,512,539,1,
8,f8.op0,2,1087,7,840,247,366,861,1,
9,f9.op0,6,1087,7,148,939,851,940,1,
9,f9.op0,6,1087,7,544,543,34,970,1,
9,f9.op1,6,1087,7,730,357,631,674,1,
9,f9.op1,6,1087,7,766,321,1077,482,1,
11,f11.op2,2,1087,9,580,507,604,549,1,
15,f15.op0,2,1087,7,556,531,97,1021,1,
11,f11.op0,10,1091,2,342,749,596,1046,1,
11,f11.op0,10,1091,2,566,525,651,1051,1,
11,f11.op0,10,1091,2,946,145,763,962,1,y
11,f11.op2,2,1091,2,130,961,586,450,1,
11,f11.op4,10,1091,2,1060,31,644,852,1,
7,f7.op0,6,1093,1,828,265,510,229,1,
7,f7.op2,6,1093,1,408,685,366,833,1,
8,f8.op0,2,1093,5,906,187,223,711,1,
11,f11.op2,2,1093,4,18,1075,500,741,1,
13,f13.op0,12,1093,1,256,837,261,1029,1,
13,f13.op1,4,1093,1,1030,63,153,264,1,
16,f16.op0,4,1093,5,764,329,135,350,1,
16,f16.op0,4,1093,5,776,317,1033,816,1,
19,f19.op4,2,1093,10,148,945,891,277,1,
19,f19.op7,6,1093,10,138,955,628,1011,1,
7,f7.op1,2,1097,5,1010,87,742,106,1,
7,f7.op1,2,1097,5,1030,67,324,203,1,
8,f8.op0,2,1097,1,938,159,1042,953,1,
13,f13.op4,4,1097,5,706,391,332,785,1,
11,f11.op2,2,1103,3,116,987,959,388,1,
15,f15.op0,2,1103,8,674,429,702,488,1,
13,f13.op1,4,1109,4,490,619,658,989,1,
13,f13.op1,4,1109,4,930,179,891,751,1,
13,f13.op1,4,1109,4,1096,13,19,428,1,
13,f13.op4,4,1109,4,526,583,229,956,1,
16,f16.op0,4,1109,5,96,1013,966,199,1,
16,f16.op1,4,1109,5,984,125,1077,1107,1,
20,f20.op0,2,1109,9,556,553,148,451,1,
7,f7.op0,6,1117,4,476,641,788,1070,1,
7,f7.op1,2,1117,4,400,717,512,871,1,
9,f9.op0,6,1117,1,666,451,52,254,1,
13,f13.op1,4,1117,12,292,825,1053,81,1,
13,f13.op4,4,1117,12,1056,61,288,194,1,
19,f19.op3,18,1117,15,1052,65,92,240,1,
19,f19.op6,18,1117,15,858,259,547,1087,1,
19,f19.op7,6,1117,15,570,547,654,152,1,
19,f19.op8,18,1117,15,500,617,360,842,1,
19,f19.op8,18,1117,15,1068,49,942,1049,1,
7,f7.op2,6,1123,3,754,369,1063,954,1,
9,f9.op0,6,1123,7,198,925,1008,112,1,
9,f9.op0,6,1123,7,302,821,861,470,1,
19,f19.op4,2,1123,2,236,887,142,303,1,
20,f20.op0,2,1123,3,710,413,779,432,1,
7,f7.op1,2,1129,2,278,851,650,738,1,
7,f7.op1,2,1129,2,286,843,443,1031,1,
7,f7.op1,2,1129,2,558,571,686,98,1,
7,f7.op1,2,1129,2,1078,51,673,580,1,
8,f8.op0,2,1129,1,158,971,95,153,1,
8,f8.op0,2,1129,1,704,425,35,710,1,
9,f9.op1,6,1129,4,872,257,670,1078,1,
9,f9.op1,6,1129,4,1026,103,293,158,1,
13,f13.op1,4,1129,11,804,325,455,35,1,
13,f13.op3,12,1129,11,240,889,858,66,1,
13,f13.op3,12,1129,11,1086,43,1066,82,1,
13,f13.op4,4,1129,11,256,873,106,95,1,
13,f13.op4,4,1129,11,704,425,215,885,1,
19,f19.op1,6,1129,8,360,769,604,626,1,
19,f19.op1,6,1129,8,892,237,241,904,1,
19,f19.op4,2,1129,8,50,1079,955,1001,1,
20,f20.op0,2,1129,9,1114,15,527,986,1,
4,f4.op0,2,1151,3,1036,115,779,1058,1,
8,f8.op0,2,1151,7,494,657,588,649,1,
11,f11.op0,10,1151,7,348,803,465,984,1,
11,f11.op0,10,1151,7,766,385,367,138,1,
15,f15.op0,2,1151,11,188,963,313,558,1,
15,f15.op0,2,1151,11,830,321,1054,147,1,
19,f19.op4,2,1151,11,562,589,612,638,1,
7,f7.op1,2,1153,5,914,239,1040,478,1,
7,f7.op2,6,1153,5,260,893,175,25,1,
9,f9.op0,6,1153,1,356,797,747,83,1,
13,f13.op1,4,1153,9,784,369,409,741,1,
13,f13.op2,12,1153,9,872,281,936,72,1,
16,f16.op1,4,1153,1,196,957,394,457,1,
16,f16.op1,4,1153,1,1112,41,1137,1152,1,
17,f17.op1,16,1153,14,606,547,765,45,1,
17,f17.op1,16,1153,14,932,221,1082,1081,1,
17,f17.op4,16,1153,14,418,735,130,1025,1,
17,f17.op7,16,1153,14,4,1149,936,462,1,
19,f19.op1,6,1153,13,592,561,278,136,1,
19,f19.op5,18,1153,13,318,835,302,380,1,
19,f19.op8,18,1153,13,430,723,60,610,1,
20,f20.op0,2,1153,13,218,935,368,249,1,
20,f20.op0,2,1153,13,484,669,15,289,1,
20,f20.op0,2,1153,13,1112,41,399,1000,1,
4,f4.op0,2,1163,3,292,871,325,372,1,y
8,f8.op0,2,1163,3,520,643,238,902,1,
20,f20.op0,2,1163,3,328,835,381,775,1,
7,f7.op0,6,1171,2,1118,53,703,435,1,
7,f7.op1,2,1171,2,520,651,368,889,1,
11,f11.op2,2,1171,5,1126,45,552,476,1,
11,f11.op4,10,1171,5,472,699,437,572,1,
15,f15.op0,2,1171,1,260,911,400,417,1,
19,f19.op0,18,1171,12,676,495,887,663,1,
19,f19.op5,18,1171,12,1082,89,961,482,1,
19,f19.op8,18,1171,12,660,511,301,324,1,
8,f8.op0,2,1181,5,862,319,885,1144,1,
8,f8.op0,2,1181,5,1106,75,661,1116,1,
11,f11.op0,10,1181,4,950,231,47,219,1,
11,f11.op1,10,1181,4,46,1135,311,243,1,
11,f11.op1,10,1181,4,622,559,443,255,1,
11,f11.op2,2,1181,4,84,1097,1098,744,1,
11,f11.op2,2,1181,4,390,791,1124,639,1,
13,f13.op1,4,1181,11,368,813,617,320,1,
13,f13.op4,4,1181,11,84,1097,568,1043,1,
15,f15.op0,2,1181,11,236,945,369,497,1,
20,f20.op0,2,1181,1,778,403,231,543,1,
4,f4.op0,2,1187,3,852,335,28,7,1,
4,f4.op0,2,1187,3,1020,167,29,304,1,
8,f8.op0,2,1187,3,924,263,1171,1185,1,
20,f20.op0,2,1187,7,282,905,384,494,1,
11,f11.op2,2,1193,5,340,853,882,514,1,
13,f13.op1,4,1193,10,78,1115,811,613,1,
13,f13.op1,4,1193,10,1010,183,294,665,1,
19,f19.op4,2,1193,15,432,761,754,542,1,
20,f20.op0,2,1193,13,26,1167,71,779,1,
20,f20.op0,2,1193,13,226,967,1031,827,1,
7,f7.op1,2,1201,4,686,515,690,1128,1,
11,f11.op2,2,1201,2,1146,55,272,789,1,
11,f11.op4,10,1201,2,688,513,1030,312,1,
13,f13.op1,4,1201,5,320,881,683,884,1,
13,f13.op1,4,1201,5,730,471,29,187,1,
13,f13.op3,12,1201,5,614,587,471,221,1,
13,f13.op3,12,1201,5,1156,45,522,964,1,
15,f15.op0,2,1201,1,144,1057,1037,1110,1,
16,f16.op0,4,1201,1,1122,79,263,692,1,
16,f16.op1,4,1201,1,572,629,164,911,1,
16,f16.op1,4,1201,1,616,585,354,1073,1,
19,f19.op4,2,1201,4,904,297,397,653,1,
19,f19.op7,6,1201,4,590,611,828,170,1,
20,f20.op0,2,1201,1,494,707,1157,238,1,
20,f20.op0,2,1201,1,514,687,292,495,1,
20,f20.op0,2,1201,1,670,531,56,243,1,
7,f7.op2,6,1213,2,10,1203,1179,515,1,
8,f8.op0,2,1213,5,344,869,761,550,1,
13,f13.op0,12,1213,4,656,557,406,871,1,
13,f13.op1,4,1213,4,424,789,471,876,1,
13,f13.op2,12,1213,4,666,547,730,616,1,
13,f13.op4,4,1213,4,520,693,519,973,1,
13,f13.op4,4,1213,4,774,439,558,976,1,
16,f16.op0,4,1213,13,926,287,95,385,1,
16,f16.op1,4,1213,13,534,679,1153,906,1,
13,f13.op1,4,1217,8,846,371,65,5,1,
16,f16.op1,4,1217,1,936,281,340,934,1,
17,f17.op1,16,1217,10,640,577,84,864,1,
17,f17.op3,16,1217,10,2,1215,110,436,1,
17,f17.op7,16,1217,10,368,849,858,480,1,
17,f17.op7,16,1217,10,1062,155,144,438,1,
20,f20.op0,2,1217,17,1064,153,1161,484,1,
4,f4.op0,2,1223,3,858,365,369,398,1,
11,f11.op2,2,1223,2,996,227,824,742,1,
11,f11.op2,2,1223,2,1110,113,1147,549,1,
19,f19.op4,2,1223,7,4,1219,1039,634,1,
4,f4.op0,2,1229,1,298,931,770,807,1,
15,f15.op0,2,1229,14,152,1077,1012,641,1,
15,f15.op0,2,1229,14,794,435,714,785,1,
16,f16.op0,4,1229,13,86,1143,574,804,1,
16,f16.op1,4,1229,13,184,1045,424,641,1,
16,f16.op1,4,1229,13,864,365,1160,687,1,
20,f20.op0,2,1229,9,962,267,671,95,1,
4,f4.op0,2,1231,3,464,767,25,314,1,
7,f7.op1,2,1231,6,420,811,1180,872,1,
7,f7.op2,6,1231,6,258,973,342,1104,1,
9,f9.op0,6,1231,7,770,461,935,651,1,
11,f11.op2,2,1231,10,128,1103,469,826,1,
11,f11.op2,2,1231,10,460,771,1035,206,1,
11,f11.op2,2,1231,10,1056,175,335,590,1,
11,f11.op4,10,1231,10,722,509,744,851,1,
19,f19.op1,6,1231,15,1166,65,425,1059,1,
7,f7.op0,6,1237,5,734,503,564,434,1,
9,f9.op1,6,1237,4,424,813,24,415,1,
9,f9.op1,6,1237,4,774,463,46,280,1,
13,f13.op0,12,1237,2,848,389,659,241,1,
13,f13.op2,12,1237,2,24,1213,764,820,1,y
13,f13.op3,12,1237,2,1018,219,761,344,1,
19,f19.op1,6,1237,2,520,717,1123,1231,1,
19,f19.op1,6,1237,2,852,385,896,568,1,
19,f19.op1,6,1237,2,1084,153,957,441,1,
19,f19.op4,2,1237,2,322,915,765,496,1,
19,f19.op4,2,1237,2,634,603,1003,183,1,
19,f19.op7,6,1237,2,18,1219,990,1224,1,
19,f19.op7,6,1237,2,960,277,152,8,1,
20,f20.op0,2,1237,17,620,617,241,445,1,
7,f7.op0,6,1249,3,84,1165,679,97,1,
11,f11.op2,2,1249,6,766,483,902,82,1,
13,f13.op0,12,1249,1,192,1057,777,348,1,
15,f15.op0,2,1249,4,862,387,885,59,1,
16,f16.op0,4,1249,1,896,353,1063,769,1,
17,f17.op0,16,1249,8,688,561,77,78,1,
17,f17.op4,16,1249,8,324,925,1065,430,1,
17,f17.op4,16,1249,8,1028,221,423,980,1,
17,f17.op5,16,1249,8,756,493,1065,430,1,
17,f17.op7,16,1249,8,1008,241,1141,361,1,
19,f19.op1,6,1249,14,482,767,362,282,1,
19,f19.op4,2,1249,14,292,957,608,32,1,
19,f19.op7,6,1249,14,1112,137,26,593,1,
15,f15.op0,2,1259,14,192,1067,446,953,1,
20,f20.op0,2,1259,19,98,1161,127,447,1,
4,f4.op0,2,1277,1,796,481,405,1059,1,
11,f11.op2,2,1277,1,128,1149,861,1007,1,
11,f11.op2,2,1277,1,1192,85,1132,219,1,
13,f13.op4,4,1277,3,1050,227,191,997,1,
15,f15.op0,2,1277,2,778,499,32,1194,1,
16,f16.op0,4,1277,13,902,375,285,1215,1,
4,f4.op0,2,1279,3,770,509,12,3,1,
7,f7.op0,6,1279,5,164,1115,367,966,1,
19,f19.op1,6,1279,6,688,591,1072,393,1,
19,f19.op4,2,1279,6,626,653,1033,189,1,
20,f20.op0,2,1279,19,306,973,208,522,1,
20,f20.op0,2,1279,19,594,685,93,836,1,
4,f4.op0,2,1283,3,254,1029,888,222,1,
7,f7.op1,2,1283,2,808,475,32,921,1,
15,f15.op0,2,1283,8,266,1017,866,742,1,
15,f15.op0,2,1289,14,886,403,417,1059,1,
16,f16.op0,4,1289,9,1206,83,984,706,1,
16,f16.op1,4,1289,9,1060,229,408,670,1,
20,f20.op0,2,1289,9,336,953,1220,61,1,
4,f4.op0,2,1291,3,616,675,706,822,1,
8,f8.op0,2,1291,3,146,1145,548,714,1,
9,f9.op0,6,1291,4,1096,195,995,254,1,
11,f11.op1,10,1291,4,360,931,530,635,1,
11,f11.op1,10,1291,4,1114,177,361,737,1,
11,f11.op2,2,1291,4,344,947,816,661,1,
19,f19.op1,6,1291,18,1276,15,122,550,1,
7,f7.op0,6,1297,2,154,1143,586,269,1,
7,f7.op2,6,1297,2,982,315,575,638,1,
9,f9.op0,6,1297,1,86,1211,1029,979,1,
11,f11.op2,2,1297,10,1270,27,6,708,1,
13,f13.op2,12,1297,10,456,841,298,422,1,
13,f13.op5,12,1297,10,722,575,752,856,1,
16,f16.op1,4,1297,1,254,1043,624,39,1,
16,f16.op1,4,1297,1,1150,147,565,927,1,
17,f17.op0,16,1297,5,516,781,240,243,1,
17,f17.op2,16,1297,5,300,997,703,728,1,
17,f17.op2,16,1297,5,1086,211,50,537,1,
17,f17.op3,16,1297,5,1128,169,811,124,1,y
19,f19.op2,18,1297,5,934,363,707,242,1,y
19,f19.op8,18,1297,5,1294,3,266,14,1,
20,f20.op0,2,1297,17,1238,59,699,878,1,
11,f11.op1,10,1301,3,1298,3,947,914,1,
11,f11.op2,2,1301,3,50,1251,1123,930,1,
13,f13.op1,4,1301,1,72,1229,69,906,1,
13,f13.op4,4,1301,1,292,1009,496,1139,1,
15,f15.op0,2,1301,11,376,925,604,127,1,
15,f15.op0,2,1301,11,588,713,998,240,1,
7,f7.op2,6,1303,1,228,1075,59,753,1,
8,f8.op0,2,1303,7,882,421,22,980,1,
9,f9.op0,6,1303,7,94,1209,522,58,1,
19,f19.op4,2,1303,11,374,929,724,381,1,
4,f4.op0,2,1307,3,236,1071,1283,1301,1,
4,f4.op0,2,1319,3,132,1187,789,527,1,
8,f8.op0,2,1319,7,600,719,1058,462,1,
11,f11.op2,2,1319,10,256,1063,614,1135,1,
15,f15.op0,2,1319,14,790,529,1203,344,1,
19,f19.op4,2,1319,8,206,1113,814,1223,1,
19,f19.op4,2,1319,8,348,971,1101,891,1,
19,f19.op4,2,1319,8,1292,27,761,526,1,
7,f7.op0,6,1321,5,330,991,629,656,1,
7,f7.op2,6,1321,5,364,957,1055,1283,1,
9,f9.op0,6,1321,7,408,913,723,961,1,
11,f11.op0,10,1321,1,60,1261,122,1212,1,
11,f11.op1,10,1321,1,518,803,280,746,1,
11,f11.op1,10,1321,1,554,767,290,867,1,
11,f11.op2,2,1321,1,302,1019,274,145,1,
13,f13.op0,12,1321,8,516,805,1049,792,1,
13,f13.op0,12,1321,8,838,483,194,523,1,
13,f13.op0,12,1321,8,1110,211,637,49,1,
13,f13.op0,12,1321,8,1192,129,170,826,1,
13,f13.op5,12,1321,8,412,909,945,784,1,
15,f15.op0,2,1321,1,958,363,716,400,1,
16,f16.op1,4,1321,9,40,1281,271,760,1,
16,f16.op1,4,1321,9,954,367,1021,972,1,
7,f7.op0,6,1327,4,640,687,125,397,1,
7,f7.op0,6,1327,4,1150,177,322,46,1,
8,f8.op0,2,1327,7,286,1041,127,1177,1,
19,f19.op4,2,1327,16,572,755,363,508,1,
19,f19.op7,6,1327,16,1222,105,985,1309,1,
4,f4.op0,2,1361,1,920,441,516,129,1,
8,f8.op0,2,1361,1,922,439,1192,149,1,
11,f11.op1,10,1361,8,326,1035,568,794,1,
11,f11.op1,10,1361,8,466,895,1310,614,1,
11,f11.op2,2,1361,8,1242,119,442,1030,1,
13,f13.op4,4,1361,9,194,1167,921,699,1,
15,f15.op0,2,1361,11,68,1293,634,133,1,
16,f16.op1,4,1361,1,746,615,929,1334,1,
17,f17.op3,16,1361,1,1036,325,1115,626,1,
17,f17.op4,16,1361,1,1218,143,702,1002,1,
17,f17.op4,16,1361,1,1276,85,671,760,1,
17,f17.op6,16,1361,1,28,1333,1267,715,1,
11,f11.op2,2,1367,3,972,395,229,1015,1,
15,f15.op0,2,1367,2,990,377,461,213,1,
11,f11.op2,2,1373,9,704,669,266,149,1,
13,f13.op4,4,1373,8,12,1361,951,390,1,
16,f16.op0,4,1373,13,442,931,132,1038,1,
16,f16.op0,4,1373,13,1012,361,888,742,1,
4,f4.op0,2,1381,1,772,609,1224,306,1,
7,f7.op2,6,1381,2,1022,359,647,487,1,
8,f8.op0,2,1381,5,932,449,323,213,1,
9,f9.op0,6,1381,4,444,937,194,175,1,
9,f9.op0,6,1381,4,846,535,1066,1346,1,
9,f9.op1,6,1381,4,24,1357,550,368,1,
9,f9.op1,6,1381,4,244,1137,21,923,1,
11,f11.op0,10,1381,6,822,559,1302,495,1,
11,f11.op1,10,1381,6,1296,85,60,131,1,
11,f11.op2,2,1381,6,718,663,1379,502,1,
11,f11.op3,10,1381,6,550,831,660,60,1,
11,f11.op4,10,1381,6,166,1215,891,81,1,
11,f11.op4,10,1381,6,578,803,656,1064,1,
11,f11.op4,10,1381,6,910,471,1008,1096,1,
13,f13.op1,4,1381,3,578,803,751,164,1,
13,f13.op1,4,1381,3,664,717,159,1287,1,
16,f16.op1,4,1381,5,1004,377,700,389,1,
19,f19.op1,6,1381,13,852,529,1128,1295,1,
19,f19.op7,6,1381,13,680,701,146,1316,1,
19,f19.op7,6,1381,13,1376,5,1053,1073,1,
4,f4.op0,2,1399,3,284,1115,495,1173,1,
7,f7.op0,6,1399,6,776,623,412,1258,1,
7,f7.op2,6,1399,6,168,1231,206,629,1,
15,f15.op0,2,1399,4,1148,251,181,1038,1,
19,f19.op1,6,1399,12,1168,231,1152,1386,1,
20,f20.op0,2,1399,19,1042,357,410,720,1,
4,f4.op0,2,1409,1,1046,363,1294,1028,1,
7,f7.op1,2,1409,2,642,767,1116,562,1,
13,f13.op4,4,1409,5,536,873,705,271,1,
16,f16.op1,4,1409,1,1256,153,450,1261,1,
17,f17.op0,16,1409,15,1262,147,1133,1227,1,
17,f17.op6,16,1409,15,1156,253,346,269,1,
4,f4.op0,2,1423,3,770,653,432,108,1,
9,f9.op0,6,1423,1,508,915,251,186,1,
19,f19.op0,18,1423,17,268,1155,98,829,1,
19,f19.op0,18,1423,17,550,873,539,1002,1,
19,f19.op0,18,1423,17,934,489,1165,286,1,
19,f19.op3,18,1423,17,198,1225,544,478,1,
19,f19.op3,18,1423,17,680,743,859,195,1,
19,f19.op5,18,1423,17,686,737,992,202,1,
19,f19.op6,18,1423,17,398,1025,1022,1327,1,
19,f19.op6,18,1423,17,1348,75,1249,590,1,
19,f19.op7,6,1423,17,294,1129,1257,890,1,
19,f19.op7,6,1423,17,968,455,999,1176,1,
4,f4.op0,2,1427,3,16,1411,26,720,1,
4,f4.op0,2,1427,3,112,1315,385,453,1,
8,f8.op0,2,1427,3,1140,287,175,557,1,
4,f4.op0,2,1429,1,802,627,672,168,1,y
7,f7.op0,6,1429,1,724,705,615,292,1,
8,f8.op0,2,1429,5,496,933,1008,126,1,
8,f8.op0,2,1429,5,618,811,224,28,1,
9,f9.op1,6,1429,7,10,1419,826,1362,1,
13,f13.op0,12,1429,12,1090,339,1093,194,1,
13,f13.op1,4,1429,12,110,1319,707,604,1,
13,f13.op2,12,1429,12,1008,421,1239,535,1,
15,f15.op0,2,1429,4,1132,297,867,1201,1,
19,f19.op1,6,1429,4,920,509,74,756,1,
19,f19.op1,6,1429,4,1408,21,1004,1181,1,
16,f16.op0,4,1433,9,1206,227,853,322,1,
16,f16.op1,4,1433,9,44,1389,872,771,1,
19,f19.op4,2,1433,8,1134,299,599,1012,1,
20,f20.op0,2,1433,13,1060,373,1084,914,1,
4,f4.op0,2,1439,3,246,1193,449,472,1,
7,f7.op1,2,1439,4,472,967,235,1267,1,
8,f8.op0,2,1439,7,268,1171,1315,704,1,
11,f11.op2,2,1439,9,118,1321,1297,772,1,
19,f19.op4,2,1439,14,796,643,743,645,1,
20,f20.op0,2,1439,19,452,987,560,28,1,
4,f4.op0,2,1447,3,366,1081,995,1334,1,
8,f8.op0,2,1447,7,1034,413,981,1027,1,
9,f9.op1,6,1447,7,668,779,125,657,1,
9,f9.op1,6,1447,7,988,459,87,492,1,
19,f19.op1,6,1447,3,128,1319,855,45,1,
20,f20.op0,2,1447,7,1132,315,970,772,1,
7,f7.op1,2,1451,2,1070,381,963,1174,1,
8,f8.op0,2,1451,3,834,617,1315,1434,1,
11,f11.op1,10,1451,10,1188,263,792,72,1,
11,f11.op2,2,1451,10,234,1217,220,20,1,
11,f11.op4,10,1451,10,250,1201,1124,366,1,
4,f4.op0,2,1453,1,1130,323,1034,985,1,
7,f7.op1,2,1453,4,820,633,1274,182,1,
7,f7.op1,2,1453,4,1218,235,247,658,1,
7,f7.op1,2,1453,4,1326,127,1088,363,1,
7,f7.op1,2,1453,4,1392,61,120,1055,1,
7,f7.op2,6,1453,4,1150,303,814,739,1,
8,f8.op0,2,1453,5,542,911,55,915,1,
13,f13.op0,12,1453,10,728,725,907,1411,1,
13,f13.op2,12,1453,10,1014,439,432,145,1,
13,f13.op5,12,1453,10,1306,147,1087,866,1,
16,f16.op1,4,1453,13,756,697,559,489,1,
16,f16.op1,4,1453,13,1326,127,1150,980,1,
19,f19.op1,6,1453,9,1448,5,372,249,1,
19,f19.op4,2,1453,9,1368,85,429,252,1,
19,f19.op7,6,1453,9,450,1003,408,1398,1,
20,f20.op0,2,1453,13,370,1083,1251,1007,1,
7,f7.op0,6,1459,3,346,1113,599,294,1,
7,f7.op1,2,1459,3,388,1071,308,44,1,
7,f7.op1,2,1459,3,1440,19,161,23,1,
7,f7.op2,6,1459,3,1280,179,566,1123,1,
9,f9.op0,6,1459,1,1386,73,440,211,1,
9,f9.op1,6,1459,1,194,1265,572,712,1,
9,f9.op1,6,1459,1,280,1179,1068,605,1,
9,f9.op1,6,1459,1,554,905,127,1311,1,
11,f11.op2,2,1459,7,512,947,687,593,1,
11,f11.op2,2,1459,7,606,853,14,1195,1,
19,f19.op0,18,1459,15,1450,9,882,200,1,
19,f19.op3,18,1459,15,1178,281,49,1308,1,
19,f19.op5,18,1459,15,1102,357,456,24,1,
19,f19.op6,18,1459,15,508,951,742,423,1,
19,f19.op7,6,1459,15,1274,185,1227,1370,1,
19,f19.op8,18,1459,15,80,1379,486,1331,1,
19,f19.op8,18,1459,15,1174,285,896,1199,1,
20,f20.op0,2,1459,19,762,697,94,1026,1,
7,f7.op1,2,1471,1,50,1421,1287,394,1,
7,f7.op2,6,1471,1,1190,281,686,98,1,
7,f7.op2,6,1471,1,1250,221,1100,1418,1,
9,f9.op0,6,1471,4,718,753,1459,489,1,
11,f11.op4,10,1471,8,736,735,643,1262,1,
19,f19.op1,6,1471,8,516,955,1465,1161,1,
19,f19.op1,6,1471,8,974,497,1289,1384,1,
19,f19.op1,6,1471,8,1154,317,1150,1067,1,
19,f19.op4,2,1471,8,76,1395,1108,368,1,
20,f20.op0,2,1471,11,1426,45,311,1413,1,
7,f7.op1,2,1481,4,100,1381,786,747,1,
13,f13.op4,4,1481,12,652,829,223,245,1,
16,f16.op0,4,1481,9,1158,323,873,1443,1,
16,f16.op1,4,1481,9,782,699,1051,1269,1,
19,f19.op4,2,1481,18,142,1339,1219,298,1,
20,f20.op0,2,1481,1,164,1317,1188,948,1,
7,f7.op0,6,1483,6,1238,245,16,426,1,
7,f7.op0,6,1483,6,1466,17,1033,995,1,
7,f7.op1,2,1483,6,268,1215,1283,607,1,
7,f7.op1,2,1483,6,424,1059,1020,1205,1,
19,f19.op7,6,1483,1,1282,201,479,1196,1,
15,f15.op0,2,1487,2,1102,385,615,41,1,
8,f8.op0,2,1489,1,710,779,878,482,1,
13,f13.op1,4,1489,7,1292,197,765,517,1,
13,f13.op2,12,1489,7,318,1171,78,6,1,
13,f13.op2,12,1489,7,530,959,411,1177,1,
13,f13.op2,12,1489,7,1368,121,722,1430,1,
13,f13.op4,4,1489,7,1014,475,199,588,1,
13,f13.op5,12,1489,7,1022,467,751,745,1,
15,f15.op0,2,1489,4,510,979,142,208,1,
17,f17.op0,16,1489,10,260,1229,180,1412,1,
17,f17.op2,16,1489,10,1232,257,185,624,1,
17,f17.op5,16,1489,10,1022,467,874,139,1,
17,f17.op6,16,1489,10,1330,159,549,733,1,
17,f17.op7,16,1489,10,774,715,1424,1310,1,
19,f19.op4,2,1489,7,502,987,91,475,1,
16,f16.op0,4,1493,5,888,605,261,1416,1,
8,f8.op0,2,1499,3,642,857,379,1359,1,
19,f19.op4,2,1499,17,762,737,946,1391,1,
8,f8.op0,2,1511,7,442,1069,325,985,1,
11,f11.op0,10,1511,4,482,1029,43,416,1,
11,f11.op1,10,1511,4,1136,375,1400,402,1,
11,f11.op4,10,1511,4,488,1023,268,1398,1,
11,f11.op4,10,1511,4,1354,157,656,197,1,
11,f11.op4,10,1511,4,1416,95,832,213,1,
4,f4.op0,2,1523,3,1258,265,1264,316,1,
7,f7.op1,2,1523,4,940,583,217,31,1,
11,f11.op2,2,1523,5,1258,265,1459,548,1,
15,f15.op0,2,1523,8,252,1271,675,45,1,
4,f4.op0,2,1531,3,682,849,79,1168,1,
4,f4.op0,2,1531,3,1058,473,612,153,1,
7,f7.op1,2,1531,5,1208,323,1508,1309,1,
9,f9.op1,6,1531,1,298,1233,1165,980,1,
11,f11.op1,10,1531,2,606,925,932,1059,1,
11,f11.op1,10,1531,2,1066,465,1405,1102,1,
11,f11.op2,2,1531,2,1102,429,505,881,1,
11,f11.op3,10,1531,2,496,1035,278,582,1,
19,f19.op0,18,1531,11,514,1017,844,125,1,
19,f19.op2,18,1531,11,1124,407,83,649,1,
19,f19.op4,2,1531,11,426,1105,251,819,1,
19,f19.op6,18,1531,11,1140,391,1126,301,1,
9,f9.op0,6,1543,4,366,1177,468,52,1,
20,f20.op0,2,1543,3,864,679,995,1207,1,
7,f7.op1,2,1549,2,392,1157,1367,1523,1,
7,f7.op2,6,1549,2,616,933,190,691,1,
8,f8.op0,2,1549,5,156,1393,650,1243,1,
8,f8.op0,2,1549,5,472,1077,1104,138,1,
13,f13.op4,4,1549,2,1492,57,1391,107,1,
13,f13.op5,12,1549,2,402,1147,1504,354,1,
16,f16.op1,4,1549,13,652,897,798,1018,1,
16,f16.op1,4,1549,13,1544,5,800,50,1,
19,f19.op1,6,1549,10,706,843,1146,631,1,
19,f19.op3,18,1549,10,878,671,1155,713,1,
19,f19.op5,18,1549,10,424,1125,1019,1195,1,
19,f19.op7,6,1549,10,980,569,412,1000,1,
7,f7.op1,2,1553,6,994,559,391,1387,1,
13,f13.op4,4,1553,6,924,629,40,242,1,
16,f16.op1,4,1553,1,1076,477,797,341,1,
16,f16.op1,4,1553,1,1410,143,1131,556,1,
17,f17.op2,16,1553,6,812,741,1288,1172,1,
17,f17.op3,16,1553,6,762,791,555,124,1,
17,f17.op7,16,1553,6,1350,203,513,761,1,
4,f4.op0,2,1559,3,156,1403,457,504,1,
7,f7.op1,2,1559,5,892,667,769,778,1,
11,f11.op2,2,1559,8,604,955,1466,275,1,
20,f20.op0,2,1559,19,462,1097,972,984,1,
20,f20.op0,2,1559,19,574,985,801,118,1,
8,f8.op0,2,1567,7,1506,61,745,289,1,
9,f9.op0,6,1567,1,860,707,1201,1004,1,
9,f9.op1,6,1567,1,480,1087,1230,659,1,
15,f15.op0,2,1567,7,246,1321,461,762,1,
19,f19.op4,2,1567,9,450,1117,572,360,1,
19,f19.op4,2,1567,9,1506,61,1365,1144,1,
19,f19.op8,18,1567,9,168,1399,1266,479,1,
8,f8.op0,2,1571,3,310,1261,446,1234,1,
11,f11.op1,10,1571,9,208,1363,1006,1234,1,
11,f11.op1,10,1571,9,882,689,1140,1389,1,
11,f11.op3,10,1571,9,1390,181,85,579,1,
19,f19.op4,2,1571,13,146,1425,300,1008,1,
8,f8.op0,2,1579,3,1136,443,1426,573,1,
9,f9.op0,6,1579,4,72,1507,803,791,1,
9,f9.op1,6,1579,4,34,1545,837,93,1,
9,f9.op1,6,1579,4,318,1261,838,444,1,
19,f19.op7,6,1579,2,606,973,63,1333,1,
4,f4.op0,2,1583,3,1144,439,456,114,1,
8,f8.op0,2,1583,7,1150,433,1083,729,1,
11,f11.op2,2,1583,10,122,1461,452,185,1,
15,f15.op0,2,1583,8,754,829,730,1104,1,
20,f20.op0,2,1583,3,936,647,1365,464,1,
7,f7.op1,2,1597,1,400,1197,1132,618,1,
13,f13.op0,12,1597,11,376,1221,1463,1341,1,
13,f13.op1,4,1597,11,1574,23,42,986,1,
13,f13.op2,12,1597,11,160,1437,1517,1468,1,
16,f16.op0,4,1597,13,60,1537,1533,1593,1,
19,f19.op7,6,1597,1,466,1131,682,204,1,
19,f19.op7,6,1597,1,674,923,184,514,1,
4,f4.op0,2,1601,1,1548,53,1225,1507,1,
8,f8.op0,2,1601,1,580,1021,1150,544,1,
11,f11.op0,10,1601,6,444,1157,50,1460,1,
11,f11.op3,10,1601,6,1216,385,964,1252,1,
13,f13.op1,4,1601,2,1484,117,1309,347,1,
13,f13.op4,4,1601,2,1046,555,846,804,1,
17,f17.op3,16,1601,3,1182,419,503,783,1,
17,f17.op4,16,1601,3,312,1289,521,219,1,
17,f17.op4,16,1601,3,1332,269,951,621,1,
17,f17.op6,16,1601,3,94,1507,904,1560,1,
17,f17.op6,16,1601,3,538,1063,1244,1580,1,
17,f17.op7,16,1601,3,1278,323,1337,267,1,
19,f19.op4,2,1601,5,244,1357,668,625,1,
20,f20.op0,2,1601,1,28,1573,890,845,1,
7,f7.op1,2,1607,4,532,1075,1291,414,1,
8,f8.op0,2,1607,7,446,1161,355,647,1,
11,f11.op2,2,1607,1,1384,223,1091,1414,1,
19,f19.op4,2,1607,11,496,1111,22,1439,1,
7,f7.op2,6,1609,6,1298,311,296,502,1,
8,f8.op0,2,1609,1,1148,461,858,1314,1,
9,f9.op1,6,1609,7,1384,225,1308,1218,1,
13,f13.op0,12,1609,10,1500,109,968,322,1,
13,f13.op1,4,1609,10,130,1479,699,1539,1,
13,f13.op1,4,1609,10,1470,139,843,1055,1,
13,f13.op1,4,1609,10,1576,33,1172,709,1,
13,f13.op2,12,1609,10,612,997,207,511,1,
16,f16.op0,4,1609,9,1198,411,464,29,1,
19,f19.op1,6,1609,13,1192,417,1360,495,1,
8,f8.op0,2,1613,5,376,1237,1322,1375,1,
11,f11.op2,2,1613,7,224,1389,980,529,1,
11,f11.op2,2,1613,7,1226,387,697,210,1,
13,f13.op4,4,1613,1,1578,35,1114,582,1,
16,f16.op1,4,1613,13,102,1511,69,710,1,
19,f19.op4,2,1613,17,242,1371,423,1041,1,
19,f19.op4,2,1613,17,1596,17,651,1053,1,
20,f20.op0,2,1613,13,132,1481,514,187,1,
8,f8.op0,2,1619,3,848,771,117,217,1,
20,f20.op0,2,1619,19,224,1395,1280,64,1,y
4,f4.op0,2,1621,1,838,783,832,208,1,
9,f9.op1,6,1621,1,634,987,809,270,1,
11,f11.op1,10,1621,4,1206,415,1515,1464,1,
11,f11.op2,2,1621,4,1082,539,575,347,1,
11,f11.op2,2,1621,4,1376,245,787,661,1,
11,f11.op3,10,1621,4,442,1179,613,1382,1,
11,f11.op3,10,1621,4,802,819,1538,1024,1,
11,f11.op4,10,1621,4,1586,35,834,960,1,
13,f13.op5,12,1621,9,666,955,265,1392,1,
13,f13.op5,12,1621,9,1022,599,1497,988,1,
16,f16.op0,4,1621,5,1570,51,1458,699,1,
19,f19.op2,18,1621,6,1158,463,31,1452,1,
19,f19.op4,2,1621,6,60,1561,701,1146,1,
7,f7.op1,2,1627,3,170,1457,242,267,1,
7,f7.op2,6,1627,3,1258,369,1159,398,1,
9,f9.op0,6,1627,7,386,1241,505,960,1,
9,f9.op1,6,1627,7,470,1157,921,1187,1,
11,f11.op2,2,1627,10,1582,45,1269,707,1,
19,f19.op1,6,1627,12,622,1005,77,946,1,
19,f19.op4,2,1627,12,112,1515,218,354,1,
4,f4.op0,2,1637,1,1046,591,983,655,1,
8,f8.op0,2,1637,5,1346,291,829,1536,1,
11,f11.op2,2,1637,9,984,653,1142,1592,1,
11,f11.op2,2,1637,9,1542,95,377,1076,1,
16,f16.op0,4,1637,5,484,1153,646,245,1,
19,f19.op4,2,1637,3,1566,71,1037,830,1,
20,f20.op0,2,1637,17,1124,513,144,662,1,
7,f7.op0,6,1657,5,674,983,393,1003,1,
7,f7.op1,2,1657,5,128,1529,1383,671,1,
7,f7.op2,6,1657,5,846,811,1525,928,1,
7,f7.op2,6,1657,5,1236,421,406,58,1,
8,f8.op0,2,1657,1,1126,531,441,1505,1,
9,f9.op0,6,1657,1,300,1357,859,1016,1,
11,f11.op2,2,1657,7,682,975,1547,1647,1,
13,f13.op2,12,1657,6,1272,385,477,674,1,
19,f19.op3,18,1657,4,304,1353,304,16,1,
19,f19.op3,18,1657,4,1278,379,217,1494,1,
19,f19.op7,6,1657,4,1448,209,1150,671,1,
19,f19.op8,18,1657,4,126,1531,91,92,1,
4,f4.op0,2,1663,3,36,1627,465,532,1,
7,f7.op2,6,1663,4,1122,541,1378,672,1,
9,f9.op1,6,1663,7,1478,185,1156,498,1,
19,f19.op1,6,1663,10,1646,17,393,1071,1,
19,f19.op4,2,1663,10,520,1143,1196,238,1,
19,f19.op4,2,1663,10,624,1039,325,1330,1,
7,f7.op1,2,1667,1,242,1425,364,52,1,
7,f7.op1,2,1667,1,1220,447,788,827,1,
7,f7.op1,2,1667,1,1502,165,857,1075,1,
8,f8.op0,2,1667,3,110,1557,402,467,1,
7,f7.op1,2,1669,3,666,1003,490,70,1,
8,f8.op0,2,1669,5,1052,617,57,633,1,
11,f11.op2,2,1669,8,14,1655,1247,872,1,
11,f11.op2,2,1669,8,600,1069,842,380,1,
13,f13.op3,12,1669,5,398,1271,691,1337,1,
13,f13.op4,4,1669,5,1092,577,267,1176,1,
13,f13.op5,12,1669,5,1276,393,246,1046,1,
16,f16.op1,4,1669,5,1452,217,1060,1318,1,
20,f20.op0,2,1669,9,1562,107,962,215,1,
4,f4.op0,2,1693,1,92,1601,1094,1120,1,
7,f7.op0,6,1693,6,1110,583,1316,188,1,
9,f9.op0,6,1693,1,734,959,875,1414,1,
9,f9.op1,6,1693,1,50,1643,1251,139,1,
13,f13.op2,12,1693,3,900,793,1156,1261,1,
13,f13.op3,12,1693,3,1570,123,1626,646,1,
15,f15.op0,2,1693,13,1354,339,1206,419,1,
15,f15.op0,2,1693,13,1604,89,1489,325,1,
16,f16.op0,4,1693,13,1184,509,280,864,1,
19,f19.op1,6,1693,2,1324,369,1567,528,1,
19,f19.op2,18,1693,2,1114,579,1608,1243,1,
19,f19.op5,18,1693,2,442,1251,560,475,1,
19,f19.op8,18,1693,2,388,1305,1327,1050,1,
20,f20.op0,2,1693,13,1426,267,107,90,1,
20,f20.op0,2,1693,13,1686,7,1231,1162,1,
4,f4.op0,2,1697,1,1090,607,757,1462,1,
8,f8.op0,2,1697,1,544,1153,1241,1640,1,
13,f13.op4,4,1697,7,656,1041,1270,1142,1,
15,f15.op0,2,1697,2,1550,147,1673,1356,1,
16,f16.op1,4,1697,1,334,1363,1543,1051,1,
17,f17.op2,16,1697,14,1156,541,1425,1681,1,
17,f17.op4,16,1697,14,410,1287,77,304,1,
17,f17.op6,16,1697,14,90,1607,852,1248,1,
20,f20.op0,2,1697,17,1352,345,123,91,1,
7,f7.op1,2,1699,5,662,1037,1394,1170,1,
8,f8.op0,2,1699,3,330,1369,1337,1229,1,
8,f8.op0,2,1699,3,522,1177,894,1386,1,
9,f9.op0,6,1699,7,1252,447,314,790,1,
9,f9.op0,6,1699,7,1346,353,1356,717,1,
11,f11.op2,2,1699,5,860,839,1085,562,1,
15,f15.op0,2,1699,4,240,1459,493,939,1,
19,f19.op1,6,1699,8,144,1555,92,1525,1,y
15,f15.op0,2,1709,14,1236,473,141,693,1,
16,f16.op1,4,1709,13,1128,581,570,1531,1,
16,f16.op1,4,1709,13,1340,369,1485,1695,1,
20,f20.op0,2,1709,9,844,865,1471,159,1,
8,f8.op0,2,1721,1,382,1339,633,1585,1,
11,f11.op0,10,1721,5,632,1089,731,1631,1,
11,f11.op4,10,1721,5,1454,267,950,1338,1,
13,f13.op1,4,1721,5,802,919,443,696,1,
13,f13.op4,4,1721,5,422,1299,720,1644,1,
16,f16.op1,4,1721,9,476,1245,1324,513,1,
19,f19.op4,2,1721,11,380,1341,1188,606,1,
4,f4.op0,2,1723,3,556,1167,378,956,1,
4,f4.op0,2,1723,3,1130,593,361,521,1,
7,f7.op1,2,1723,1,668,1055,1380,1674,1,
9,f9.op0,6,1723,4,1072,651,856,478,1,
11,f11.op2,2,1723,7,1634,89,1227,1208,1,
19,f19.op7,6,1723,13,756,967,1215,336,1,
4,f4.op0,2,1733,1,1250,483,842,1077,1,
11,f11.op2,2,1733,6,1056,677,669,691,1,
11,f11.op2,2,1733,6,1350,383,300,815,1,
15,f15.op0,2,1733,8,418,1315,1086,419,1,
16,f16.op1,4,1733,5,554,1179,1160,939,1,
19,f19.op4,2,1733,4,120,1613,979,690,1,
11,f11.op0,10,1741,3,1418,323,767,228,1,
11,f11.op1,10,1741,3,948,793,535,840,1,
11,f11.op2,2,1741,3,114,1627,144,1121,1,
11,f11.op2,2,1741,3,1300,441,1270,432,1,
11,f11.op3,10,1741,3,1124,617,106,801,1,
13,f13.op0,12,1741,12,202,1539,1158,223,1,
13,f13.op1,4,1741,12,274,1467,1514,920,1,
13,f13.op3,12,1741,12,136,1605,217,1222,1,
16,f16.op1,4,1741,13,1696,45,263,1431,1,
19,f19.op7,6,1741,12,1138,603,1215,797,1,
20,f20.op0,2,1741,1,334,1407,1153,667,1,
7,f7.op0,6,1747,4,470,1277,1034,1146,1,
7,f7.op2,6,1747,4,32,1715,1576,1473,1,
7,f7.op2,6,1747,4,1032,715,277,1537,1,
9,f9.op0,6,1747,1,92,1655,1461,1327,1,
11,f11.op2,2,1747,9,816,931,1575,302,1,
19,f19.op1,6,1747,18,634,1113,1659,639,1,
19,f19.op1,6,1747,18,1472,275,1424,1730,1,
19,f19.op2,18,1747,18,854,893,352,938,1,
19,f19.op2,18,1747,18,1688,59,1181,338,1,
19,f19.op4,2,1747,18,420,1327,1341,1082,1,
19,f19.op6,18,1747,18,640,1107,1236,157,1,
7,f7.op2,6,1753,3,310,1443,1138,413,1,
7,f7.op2,6,1753,3,1086,667,1327,440,1,
8,f8.op0,2,1753,1,242,1511,577,1606,1,
13,f13.op0,12,1753,11,352,1401,165,1496,1,
13,f13.op0,12,1753,11,800,953,1128,761,1,
13,f13.op2,12,1753,11,1572,181,1391,107,1,
13,f13.op3,12,1753,11,874,879,954,1287,1,
13,f13.op4,4,1753,11,984,769,157,956,1,
13,f13.op5,12,1753,11,762,991,352,971,1,
15,f15.op0,2,1753,13,1556,197,314,839,1,
16,f16.op1,4,1753,9,38,1715,733,1251,1,
16,f16.op1,4,1753,9,1520,233,416,26,1,
19,f19.op4,2,1753,5,574,1179,235,935,1,
19,f19.op4,2,1753,5,1712,41,887,508,1,
4,f4.op0,2,1759,3,756,1003,115,1348,1,
7,f7.op0,6,1759,2,576,1183,475,1073,1,
7,f7.op2,6,1759,2,520,1239,1303,940,1,
11,f11.op2,2,1759,10,1590,169,1368,764,1,
19,f19.op4,2,1759,11,420,1339,141,100,1,
19,f19.op7,6,1759,11,1314,445,217,104,1,
20,f20.op0,2,1759,19,758,1001,285,454,1,
7,f7.op2,6,1777,6,536,1241,1329,1713,1,
9,f9.op1,6,1777,4,346,1431,1213,1122,1,
9,f9.op1,6,1777,4,1130,647,398,834,1,
9,f9.op1,6,1777,4,1304,473,813,1275,1,
13,f13.op2,12,1777,9,6,1771,570,864,1,
13,f13.op2,12,1777,9,1342,435,509,996,1,
13,f13.op5,12,1777,9,722,1055,1743,1501,1,
15,f15.op0,2,1777,7,460,1317,742,1708,1,
17,f17.op5,16,1777,9,942,835,828,1094,1,
17,f17.op6,16,1777,9,1188,589,1343,79,1,
17,f17.op6,16,1777,9,1434,343,882,470,1,
19,f19.op4,2,1777,10,1560,217,195,852,1,
19,f19.op7,6,1777,10,52,1725,1631,647,1,
20,f20.op0,2,1777,17,1556,221,1424,782,1,
7,f7.op0,6,1783,5,1372,411,1353,448,1,
7,f7.op1,2,1783,5,298,1485,1475,1739,1,
7,f7.op1,2,1783,5,1398,385,621,1617,1,
9,f9.op0,6,1783,1,1114,669,558,62,1,
9,f9.op1,6,1783,1,1122,661,652,1063,1,
11,f11.op2,2,1783,1,476,1307,223,1317,1,
19,f19.op0,18,1783,16,858,925,1331,1290,1,
19,f19.op1,6,1783,16,222,1561,1735,279,1,
19,f19.op3,18,1783,16,584,1199,275,296,1,
19,f19.op7,6,1783,16,926,857,1265,1005,1,
19,f19.op8,18,1783,16,876,907,858,139,1,
19,f19.op8,18,1783,16,1424,359,1499,1205,1,
20,f20.op0,2,1783,3,1386,397,84,1074,1,
4,f4.op0,2,1787,3,824,963,61,462,1,
4,f4.op0,2,1787,3,1390,397,270,961,1,
7,f7.op1,2,1787,2,566,1221,1086,921,1,
11,f11.op2,2,1787,5,758,1029,175,1478,1,
19,f19.op4,2,1787,1,1768,19,590,1724,1,
20,f20.op0,2,1787,7,1046,741,1057,857,1,
7,f7.op0,6,1789,4,1330,459,991,1675,1,
7,f7.op0,6,1789,4,1586,203,767,1643,1,
9,f9.op0,6,1789,7,294,1495,1060,1708,1,
9,f9.op0,6,1789,7,980,809,1756,1189,1,
13,f13.op1,4,1789,8,794,995,43,829,1,
13,f13.op3,12,1789,8,164,1625,552,1281,1,
15,f15.op0,2,1789,4,364,1425,69,1078,1,
16,f16.op1,4,1789,13,1242,547,587,1043,1,
19,f19.op4,2,1789,3,250,1539,933,1179,1,
4,f4.op0,2,1801,1,932,869,648,162,1,
7,f7.op1,2,1801,2,628,1173,930,1162,1,
7,f7.op2,6,1801,2,480,1321,1786,1027,1,
7,f7.op2,6,1801,2,1064,737,1173,1454,1,
7,f7.op2,6,1801,2,1488,313,1584,1770,1,
9,f9.op0,6,1801,1,1674,127,427,1048,1,
11,f11.op0,10,1801,8,466,1335,491,1027,1,
11,f11.op2,2,1801,8,1326,475,1380,1599,1,
13,f13.op1,4,1801,7,506,1295,797,754,1,
13,f13.op2,12,1801,7,1398,403,1605,262,1,
13,f13.op3,12,1801,7,1330,471,1513,532,1,
19,f19.op0,18,1801,15,256,1545,1668,1794,1,
19,f19.op0,18,1801,15,1230,571,717,1270,1,
19,f19.op2,18,1801,15,1066,735,504,1164,1,
19,f19.op3,18,1801,15,1098,703,1552,840,1,
19,f19.op5,18,1801,15,380,1421,7,1517,1,
19,f19.op7,6,1801,15,134,1667,1301,732,1,
19,f19.op7,6,1801,15,552,1249,1281,257,1,
19,f19.op8,18,1801,15,214,1587,1354,640,1,
20,f20.op0,2,1801,1,1628,173,1302,1686,1,
7,f7.op1,2,1811,5,14,1797,818,893,1,
20,f20.op0,2,1811,11,664,1147,1327,338,1,
7,f7.op1,2,1823,3,758,1065,1078,154,1,
8,f8.op0,2,1823,7,282,1541,978,578,1,
11,f11.op2,2,1823,8,1228,595,166,678,1,
11,f11.op2,2,1823,8,1542,281,1082,927,1,
11,f11.op2,2,1823,8,1756,67,430,702,1,
15,f15.op0,2,1823,8,1390,433,1154,320,1,
19,f19.op4,2,1823,18,80,1743,750,903,1,
20,f20.op0,2,1823,3,836,987,354,200,1,
4,f4.op0,2,1831,3,1482,349,613,611,1,
7,f7.op1,2,1831,4,358,1473,541,862,1,
7,f7.op2,6,1831,4,466,1365,1804,1304,1,
11,f11.op2,2,1831,5,562,1269,9,1166,1,
11,f11.op3,10,1831,5,428,1403,1700,321,1,
11,f11.op4,10,1831,5,1460,371,247,1687,1,
19,f19.op1,6,1831,7,290,1541,1752,1345,1,
19,f19.op4,2,1831,7,962,869,587,320,1,
19,f19.op4,2,1847,4,512,1335,1767,93,1,
20,f20.op0,2,1847,7,952,895,764,777,1,
8,f8.op0,2,1861,5,204,1657,1485,1814,1,
11,f11.op2,2,1861,2,20,1841,61,1359,1,
13,f13.op3,12,1861,2,74,1787,1678,988,1,
13,f13.op3,12,1861,2,300,1561,925,1789,1,
13,f13.op4,4,1861,2,1542,319,1148,1663,1,
15,f15.op0,2,1861,1,882,979,1823,990,1,
16,f16.op1,4,1861,5,684,1177,1662,1267,1,
19,f19.op1,6,1861,18,734,1127,362,117,1,
19,f19.op7,6,1861,18,844,1017,966,1618,1,
19,f19.op7,6,1861,18,852,1009,870,1515,1,
4,f4.op0,2,1867,3,1604,263,1427,1757,1,
7,f7.op2,6,1867,5,790,1077,321,846,1,
9,f9.op1,6,1867,4,60,1807,896,307,1,
19,f19.op1,6,1867,5,1550,317,1112,1729,1,
19,f19.op1,6,1867,5,1668,199,1497,1651,1,
19,f19.op7,6,1867,5,266,1601,603,130,1,
20,f20.op0,2,1867,7,818,1049,1548,1571,1,
20,f20.op0,2,1867,7,896,971,1639,362,1,
7,f7.op1,2,1871,2,1198,673,1000,1212,1,
11,f11.op4,10,1871,1,1126,745,930,935,1,
19,f19.op4,2,1871,9,1170,701,1061,1336,1,
19,f19.op4,2,1871,9,1222,649,181,108,1,
4,f4.op0,2,1873,1,168,1705,879,688,1,
7,f7.op0,6,1873,4,934,939,626,357,1,
8,f8.op0,2,1873,1,542,1331,1320,165,1,
8,f8.op0,2,1873,1,1588,285,936,117,1,
11,f11.op2,2,1873,3,466,1407,1822,1017,1,
11,f11.op2,2,1873,3,1362,511,716,1257,1,
13,f13.op1,4,1873,1,1504,369,1425,830,1,
13,f13.op2,12,1873,1,1378,495,1083,1380,1,
13,f13.op5,12,1873,1,1650,223,263,1461,1,
13,f13.op5,12,1873,1,1744,129,1007,1086,1,
17,f17.op0,16,1873,3,86,1787,681,1252,1,
17,f17.op1,16,1873,3,898,975,353,792,1,
17,f17.op1,16,1873,3,1618,255,268,787,1,
17,f17.op4,16,1873,3,574,1299,1665,759,1,
17,f17.op4,16,1873,3,798,1075,1817,1429,1,
17,f17.op6,16,1873,3,536,1337,1066,1495,1,
17,f17.op7,16,1873,3,992,881,1282,1067,1,
19,f19.op1,6,1873,11,1576,297,1115,453,1,
19,f19.op6,18,1873,11,1800,73,106,1780,1,
19,f19.op7,6,1873,11,1136,737,968,741,1,
19,f19.op7,6,1873,11,1442,431,1723,485,1,
19,f19.op8,18,1873,11,1200,673,1489,867,1,
19,f19.op8,18,1873,11,1706,167,1335,366,1,
20,f20.op0,2,1873,13,1568,305,663,876,1,
4,f4.op0,2,1877,1,952,925,133,1441,1,
7,f7.op1,2,1877,1,1016,861,127,1627,1,
11,f11.op2,2,1877,7,174,1703,1654,321,1,
13,f13.op1,4,1877,5,526,1351,1859,143,1,
13,f13.op1,4,1877,5,1680,197,472,1047,1,
13,f13.op4,4,1877,5,1708,169,620,914,1,
15,f15.op0,2,1877,2,130,1747,1374,467,1,
16,f16.op1,4,1877,5,962,915,610,742,1,
19,f19.op4,2,1877,15,752,1125,1496,1363,1,
4,f4.op0,2,1879,3,1456,423,1662,1355,1,
4,f4.op0,2,1879,3,1680,199,1610,1342,1,
7,f7.op0,6,1879,3,1032,847,640,1702,1,
7,f7.op1,2,1879,3,1404,475,225,569,1,
7,f7.op2,6,1879,3,886,993,382,323,1,
9,f9.op1,6,1879,7,226,1653,1804,618,1,
19,f19.op1,6,1879,17,1842,37,188,1790,1,
4,f4.op0,2,1889,1,276,1613,1266,1261,1,
11,f11.op2,2,1889,8,592,1297,653,918,1,
15,f15.op0,2,1889,14,230,1659,1564,608,1,
16,f16.op0,4,1889,1,1514,375,932,1475,1,
16,f16.op1,4,1889,1,332,1557,865,1825,1,
16,f16.op1,4,1889,1,1284,605,1447,1153,1,
17,f17.op0,16,1889,2,1718,171,253,126,1,
17,f17.op1,16,1889,2,660,1229,317,352,1,
17,f17.op7,16,1889,2,1400,489,356,1021,1,
19,f19.op4,2,1889,8,338,1551,221,807,1,
20,f20.op0,2,1889,9,1570,319,728,792,1,
20,f20.op0,2,1889,9,1596,293,695,507,1,
4,f4.op0,2,1901,1,422,1479,1294,1274,1,
11,f11.op0,10,1901,9,852,1049,1662,1188,1,
11,f11.op1,10,1901,9,238,1663,180,362,1,
11,f11.op1,10,1901,9,726,1175,689,1618,1,
11,f11.op1,10,1901,9,810,1091,178,189,1,
11,f11.op2,2,1901,9,532,1369,1884,1381,1,
11,f11.op4,10,1901,9,824,1077,830,1458,1,
15,f15.op0,2,1901,11,1182,719,191,1787,1,
16,f16.op1,4,1901,13,744,1157,1711,701,1,
16,f16.op1,4,1901,13,1598,303,652,516,1,
4,f4.op0,2,1907,3,1538,369,1131,1713,1,
7,f7.op1,2,1907,3,6,1901,734,1467,1,
7,f7.op1,2,1907,3,670,1237,207,302,1,
7,f7.op1,2,1907,3,1018,889,1396,1834,1,
8,f8.op0,2,1907,3,740,1167,1048,131,1,
19,f19.op4,2,1907,7,888,1019,1255,869,1,
20,f20.op0,2,1907,7,1334,573,1084,817,1,
7,f7.op1,2,1913,2,1186,727,1083,428,1,
13,f13.op1,4,1913,2,236,1677,1113,1410,1,
15,f15.op0,2,1913,8,414,1499,1562,1507,1,
15,f15.op0,2,1913,8,518,1395,784,945,1,
16,f16.op1,4,1913,9,604,1309,1097,1862,1,
19,f19.op4,2,1913,13,488,1425,922,854,1,
19,f19.op4,2,1913,13,742,1171,1016,1161,1,
20,f20.op0,2,1913,13,1456,457,725,1471,1,
4,f4.op0,2,1931,3,168,1763,649,645,1,
7,f7.op1,2,1931,6,870,1061,261,589,1,
11,f11.op2,2,1931,6,1674,257,1866,1574,1,
11,f11.op2,2,1931,6,1722,209,1908,349,1,
11,f11.op3,10,1931,6,728,1203,866,1132,1,
15,f15.op0,2,1931,11,1018,913,913,962,1,
19,f19.op4,2,1931,12,366,1565,991,1475,1,
4,f4.op0,2,1933,1,132,1801,493,1573,1,
7,f7.op0,6,1933,1,408,1525,1066,1533,1,
7,f7.op1,2,1933,1,974,959,1739,1353,1,
7,f7.op1,2,1933,1,1454,479,317,1426,1,
9,f9.op0,6,1933,7,1680,253,1347,794,1,
9,f9.op1,6,1933,7,1090,843,1833,848,1,
9,f9.op1,6,1933,7,1678,255,1559,388,1,
13,f13.op0,12,1933,9,730,1203,3,595,1,
13,f13.op5,12,1933,9,1464,469,694,1689,1,
15,f15.op0,2,1933,13,1836,97,1191,466,1,
19,f19.op7,6,1933,14,1110,823,1612,797,1,
20,f20.op0,2,1933,13,1688,245,455,506,1,
8,f8.op0,2,1949,5,938,1011,673,815,1,
8,f8.op0,2,1949,5,1428,521,177,753,1,
11,f11.op2,2,1949,2,1556,393,575,761,1,
13,f13.op1,4,1949,12,720,1229,1397,1007,1,
13,f13.op4,4,1949,12,20,1929,485,637,1,
15,f15.op0,2,1949,14,776,1173,235,1315,1,
16,f16.op0,4,1949,13,1688,261,267,1113,1,
16,f16.op1,4,1949,13,1478,471,1101,1896,1,
19,f19.op4,2,1949,11,1272,677,224,935,1,
4,f4.op0,2,1951,3,1694,257,674,1144,1,
9,f9.op1,6,1951,7,1640,311,149,1534,1,
11,f11.op0,10,1951,4,770,1181,909,260,1,
19,f19.op7,6,1951,13,354,1597,1383,1305,1,
15,f15.op0,2,1973,8,1744,229,435,29,1,
16,f16.op0,4,1973,5,1110,863,1607,717,1,
19,f19.op4,2,1973,16,1708,265,1002,1195,1,
20,f20.op0,2,1973,13,8,1965,1181,355,1,
8,f8.op0,2,1979,3,406,1573,260,1022,1,
19,f19.op4,2,1979,3,1484,495,552,654,1,
20,f20.op0,2,1979,19,1060,919,940,47,1,
4,f4.op0,2,1987,3,1054,933,1894,1467,1,
8,f8.op0,2,1987,3,1628,359,1493,435,1,
9,f9.op0,6,1987,7,1722,265,848,315,1,
19,f19.op1,6,1987,11,1314,673,1484,601,1,
19,f19.op4,2,1987,11,168,1819,468,1175,1,
20,f20.op0,2,1987,7,300,1687,264,808,1,
4,f4.op0,2,1993,1,1814,179,1230,1304,1,
7,f7.op1,2,1993,5,344,1649,1325,474,1,
7,f7.op2,6,1993,5,1536,457,1777,1108,1,
7,f7.op2,6,1993,5,1586,407,929,1841,1,
13,f13.op1,4,1993,4,1652,341,1016,998,1,
13,f13.op3,12,1993,4,722,1271,1598,1656,1,
15,f15.op0,2,1993,13,954,1039,1368,1287,1,
16,f16.op1,4,1993,9,1830,163,1191,199,1,
19,f19.op1,6,1993,17,1684,309,1766,1037,1,
20,f20.op0,2,1993,13,1982,11,309,713,1,
4,f4.op0,2,1997,1,266,1731,369,1590,1,
8,f8.op0,2,1997,5,264,1733,1467,433,1,
15,f15.op0,2,1997,2,212,1785,642,1241,1,
15,f15.op0,2,1997,2,1096,901,912,1259,1,
20,f20.op0,2,1997,17,186,1811,1334,1864,1,
20,f20.op0,2,1997,17,432,1565,149,307,1,
7,f7.op1,2,1999,4,1674,325,777,111,1,
9,f9.op1,6,1999,1,1880,119,817,535,1,
19,f19.op0,18,1999,4,436,1563,198,1799,1,
19,f19.op0,18,1999,4,458,1541,1901,1573,1,
19,f19.op4,2,1999,4,1306,693,1763,198,1,
19,f19.op8,18,1999,4,8,1991,1387,73,1,
20,f20.op0,2,1999,19,1104,895,1705,585,1,
20,f20.op0,2,1999,19,1904,95,1794,1489,1,
7,f7.op1,2,2003,1,668,1335,1218,174,1,
8,f8.op0,2,2003,3,1588,415,36,1006,1,
11,f11.op2,2,2003,1,2,2001,711,793,1,
4,f4.op0,2,2011,3,410,1601,230,1063,1,
4,f4.op0,2,2011,3,1028,983,1482,1376,1,
8,f8.op0,2,2011,3,530,1481,1299,1922,1,
8,f8.op0,2,2011,3,1206,805,1039,884,1,
8,f8.op0,2,2011,3,1864,147,593,1331,1,
9,f9.op0,6,2011,4,1262,749,684,76,1,
11,f11.op1,10,2011,9,454,1557,1115,467,1,
11,f11.op2,2,2011,9,442,1569,281,574,1,
11,f11.op3,10,2011,9,1774,237,980,1186,1,
15,f15.op0,2,2011,1,1710,301,531,1242,1,
19,f19.op4,2,2011,16,606,1405,1873,1157,1,
20,f20.op0,2,2011,11,1564,447,731,1947,1,
20,f20.op0,2,2011,11,1842,169,348,1224,1,
7,f7.op1,2,2017,1,1676,341,1076,730,1,
8,f8.op0,2,2017,1,1896,121,1400,175,1,
11,f11.op2,2,2017,4,174,1843,390,1319,1,
13,f13.op1,4,2017,2,108,1909,1588,1984,1,
13,f13.op5,12,2017,2,1572,445,1142,243,1,y
15,f15.op0,2,2017,7,308,1709,320,1366,1,
15,f15.op0,2,2017,7,1950,67,1174,1154,1,
17,f17.op2,16,2017,11,1356,661,1321,315,1,
17,f17.op3,16,2017,11,896,1121,602,510,1,
17,f17.op3,16,2017,11,986,1031,1507,1987,1,
17,f17.op3,16,2017,11,1028,989,560,1694,1,
19,f19.op0,18,2017,3,1362,655,1152,1653,1,
19,f19.op0,18,2017,3,1644,373,946,1536,1,
19,f19.op8,18,2017,3,1028,989,1378,391,1,
19,f19.op8,18,2017,3,1214,803,884,365,1,
19,f19.op8,18,2017,3,1954,63,1153,273,1,
19,f19.op8,18,2017,3,1982,35,127,219,1,
7,f7.op1,2,2027,4,1922,105,1318,1057,1,
11,f11.op2,2,2027,3,14,2013,2010,367,1,
19,f19.op4,2,2027,13,664,1363,2008,2026,1,
7,f7.op1,2,2029,6,1418,611,310,624,1,
9,f9.op0,6,2029,4,854,1175,734,307,1,
11,f11.op2,2,2029,5,92,1937,1281,1961,1,
13,f13.op3,12,2029,1,1248,781,1473,1518,1,
15,f15.op0,2,2029,4,806,1223,1653,516,1,
16,f16.op0,4,2029,13,1522,507,849,1448,1,
4,f4.op0,2,2039,3,340,1699,682,1190,1,
4,f4.op0,2,2039,3,1186,853,122,1050,1,
4,f4.op0,2,2039,3,1970,69,1421,865,1,
8,f8.op0,2,2039,7,1290,749,1876,1254,1,
8,f8.op0,2,2039,7,1316,723,826,613,1,
11,f11.op2,2,2039,4,2,2037,1717,1639,1,
11,f11.op2,2,2039,4,1316,723,522,1345,1,
15,f15.op0,2,2039,14,992,1047,798,461,1,
7,f7.op1,2,2053,2,266,1787,127,898,1,
11,f11.op2,2,2053,7,904,1149,1782,162,1,
13,f13.op4,4,2053,12,1114,939,1786,927,1,
15,f15.op0,2,2053,13,1158,895,1037,206,1,
19,f19.op3,18,2053,1,438,1615,1925,1506,1,
19,f19.op3,18,2053,1,1160,893,1379,937,1,
19,f19.op6,18,2053,1,638,1415,1771,1714,1,
19,f19.op8,18,2053,1,1496,557,1276,1796,1,
20,f20.op0,2,2053,13,1528,525,2014,306,1,
4,f4.op0,2,2063,3,86,1977,1082,1302,1,
7,f7.op1,2,2063,5,172,1891,1853,2033,1,
7,f7.op1,2,2063,5,1992,71,1135,1341,1,
20,f20.op0,2,2063,3,364,1699,1804,1328,1,
4,f4.op0,2,2069,1,1564,505,1765,1993,1,
7,f7.op1,2,2069,4,252,1817,787,408,1,
8,f8.op0,2,2069,5,556,1513,1770,1773,1,
13,f13.op1,4,2069,2,1474,595,746,694,1,
13,f13.op4,4,2069,2,1692,377,1499,1866,1,
16,f16.op1,4,2069,5,44,2025,590,1330,1,
20,f20.op0,2,2069,9,540,1529,1113,366,1,
4,f4.op0,2,2081,1,1490,591,697,1735,1,
7,f7.op1,2,2081,2,910,1171,1037,1040,1,
7,f7.op1,2,2081,2,1870,211,248,630,1,
8,f8.op0,2,2081,1,1104,977,1693,992,1,
11,f11.op0,10,2081,2,1686,395,34,949,1,
11,f11.op1,10,2081,2,1830,251,1741,915,1,
11,f11.op3,10,2081,2,924,1157,1784,2054,1,
13,f13.op4,4,2081,1,144,1937,484,1638,1,
16,f16.op0,4,2081,1,340,1741,301,409,1,
17,f17.op1,16,2081,7,204,1877,48,1839,1,
17,f17.op1,16,2081,7,1828,253,498,1131,1,
17,f17.op3,16,2081,7,1766,315,815,660,1,
17,f17.op5,16,2081,7,1492,589,1608,217,1,
17,f17.op5,16,2081,7,2070,11,700,286,1,
17,f17.op7,16,2081,7,1984,97,295,507,1,
19,f19.op4,2,2081,10,1478,603,687,1460,1,
4,f4.op0,2,2083,3,54,2029,1393,869,1,
7,f7.op0,6,2083,4,1090,993,1978,2068,1,
11,f11.op2,2,2083,4,1392,691,1584,144,1,
20,f20.op0,2,2083,3,1870,213,1566,1953,1,
7,f7.op0,6,2089,3,1098,991,604,1280,1,
8,f8.op0,2,2089,1,1124,965,1318,687,1,
9,f9.op1,6,2089,1,1068,1021,1547,404,1,
11,f11.op2,2,2089,10,56,2033,1278,496,1,
13,f13.op0,12,2089,9,612,1477,1979,795,1,
13,f13.op1,4,2089,9,878,1211,686,1499,1,
13,f13.op1,4,2089,9,1846,243,1713,1578,1,
13,f13.op2,12,2089,9,506,1583,1092,84,1,
13,f13.op2,12,2089,9,1500,589,706,215,1,y
16,f16.op1,4,2089,9,1182,907,466,1857,1,
19,f19.op2,18,2089,18,288,1801,558,799,1,
19,f19.op2,18,2089,18,500,1589,1133,1379,1,
19,f19.op4,2,2089,18,1764,325,116,226,1,
19,f19.op5,18,2089,18,196,1893,1391,513,1,
4,f4.op0,2,2099,3,416,1683,1384,346,1,
11,f11.op2,2,2099,9,1380,719,639,1203,1,
7,f7.op1,2,2111,4,658,1453,2077,1503,1,
7,f7.op1,2,2111,4,1612,499,310,949,1,
8,f8.op0,2,2111,7,56,2055,1266,686,1,
8,f8.op0,2,2111,7,596,1515,266,561,1,
8,f8.op0,2,2111,7,1344,767,1256,157,1,
11,f11.op3,10,2111,10,2100,11,896,1041,1,
9,f9.op1,6,2113,7,548,1565,416,281,1,
11,f11.op2,2,2113,1,864,1249,1482,711,1,
13,f13.op0,12,2113,7,1158,955,266,183,1,
13,f13.op1,4,2113,7,182,1931,958,1374,1,
13,f13.op2,12,2113,7,386,1727,1038,730,1,
13,f13.op4,4,2113,7,1212,901,1184,1879,1,
13,f13.op5,12,2113,7,1080,1033,584,370,1,
15,f15.op0,2,2113,13,900,1213,2051,1968,1,
16,f16.op1,4,2113,1,388,1725,1023,196,1,
16,f16.op1,4,2113,1,636,1477,1280,80,1,
17,f17.op2,16,2113,5,204,1909,384,1887,1,
17,f17.op2,16,2113,5,838,1275,1380,1697,1,
17,f17.op3,16,2113,5,1252,861,1724,350,1,
17,f17.op4,16,2113,5,400,1713,1938,114,1,
17,f17.op6,16,2113,5,1120,993,728,540,1,
17,f17.op6,16,2113,5,1428,685,1278,1691,1,
19,f19.op1,6,2113,4,1062,1051,1676,2090,1,
19,f19.op1,6,2113,4,1100,1013,1232,1733,1,
19,f19.op7,6,2113,4,872,1241,623,144,1,
19,f19.op7,6,2113,4,1562,551,1542,526,1,
4,f4.op0,2,2129,1,580,1549,1486,1436,1,
8,f8.op0,2,2129,1,1478,651,106,1610,1,
13,f13.op4,4,2129,10,1076,1053,953,1711,1,
13,f13.op4,4,2129,10,1970,159,667,1689,1,
16,f16.op0,4,2129,1,566,1563,144,9,1,
17,f17.op6,16,2129,4,172,1957,827,1301,1,
19,f19.op4,2,2129,1,1164,965,1518,304,1,
19,f19.op4,2,2129,1,1810,319,1879,323,1,
4,f4.op0,2,2131,3,60,2071,783,1794,1,
9,f9.op0,6,2131,7,956,1175,245,264,1,
11,f11.op0,10,2131,8,1842,289,1178,882,1,
11,f11.op1,10,2131,8,2076,55,142,1369,1,
11,f11.op2,2,2131,8,1772,359,864,466,1,
11,f11.op3,10,2131,8,154,1977,1519,913,1,
11,f11.op4,10,2131,8,2124,7,1083,1842,1,
15,f15.op0,2,2131,1,1958,173,231,1294,1,
19,f19.op7,6,2131,3,2114,17,1779,1776,1,
4,f4.op0,2,2137,1,2112,25,859,749,1,
7,f7.op0,6,2137,2,316,1821,360,662,1,
7,f7.op2,6,2137,2,2076,61,76,1232,1,
8,f8.op0,2,2137,1,892,1245,1484,1254,1,
8,f8.op0,2,2137,1,896,1241,1303,430,1,
8,f8.op0,2,2137,1,1372,765,546,1671,1,
8,f8.op0,2,2137,1,1478,659,54,541,1,
9,f9.op0,6,2137,4,1110,1027,1155,1553,1,
9,f9.op0,6,2137,4,1558,579,139,1915,1,
9,f9.op1,6,2137,4,278,1859,1702,664,1,
13,f13.op0,12,2137,5,924,1213,583,538,1,
15,f15.op0,2,2137,7,914,1223,2060,1562,1,
16,f16.op0,4,2137,9,100,2037,1187,742,1,
16,f16.op0,4,2137,9,218,1919,1440,90,1,
16,f16.op0,4,2137,9,290,1847,793,2053,1,
19,f19.op7,6,2137,9,704,1433,659,822,1,
20,f20.op0,2,2137,17,856,1281,570,1097,1,
4,f4.op0,2,2141,1,1958,183,1439,895,1,
11,f11.op2,2,2141,7,1822,319,1017,871,1,
11,f11.op4,10,2141,7,1220,921,111,594,1,
16,f16.op0,4,2141,13,2072,69,301,2026,1,
19,f19.op4,2,2141,13,1264,877,94,343,1,
20,f20.op0,2,2141,1,1908,233,28,1286,1,
4,f4.op0,2,2143,3,1448,695,2121,1066,1,
7,f7.op0,6,2143,1,584,1559,917,131,1,
7,f7.op0,6,2143,1,1572,571,2138,1530,1,
19,f19.op0,18,2143,15,1314,829,242,1479,1,
19,f19.op6,18,2143,15,1658,485,317,919,1,
8,f8.op0,2,2153,1,1034,1119,1834,1844,1,
13,f13.op1,4,2153,8,362,1791,1713,463,1,
15,f15.op0,2,2153,8,696,1457,679,1050,1,
20,f20.op0,2,2153,13,206,1947,1902,741,1,
20,f20.op0,2,2153,13,902,1251,796,901,1,
4,f4.op0,2,2161,1,78,2083,331,623,1,
9,f9.op0,6,2161,1,510,1651,1443,1601,1,
11,f11.op1,10,2161,5,1022,1139,270,221,1,
11,f11.op2,2,2161,5,1376,785,1129,692,1,
13,f13.op2,12,2161,3,402,1759,1667,2123,1,
13,f13.op4,4,2161,3,312,1849,2011,1817,1,
16,f16.op0,4,2161,1,1054,1107,1534,366,1,
17,f17.op1,16,2161,2,476,1685,1670,2005,1,
17,f17.op6,16,2161,2,1802,359,1427,1228,1,
19,f19.op2,18,2161,14,1640,521,283,1266,1,
19,f19.op5,18,2161,14,1602,559,1133,1197,1,
19,f19.op7,6,2161,14,1908,253,623,374,1,
20,f20.op0,2,2161,1,960,1201,1231,1034,1,
4,f4.op0,2,2179,3,1440,739,951,1872,1,
7,f7.op0,6,2179,2,558,1621,1400,200,1,
7,f7.op2,6,2179,2,694,1485,741,1351,1,
9,f9.op1,6,2179,1,1916,263,192,1474,1,
11,f11.op2,2,2179,1,74,2105,371,628,1,
11,f11.op2,2,2179,1,356,1823,35,1786,1,
19,f19.op0,18,2179,13,1652,527,1069,515,1,
19,f19.op0,18,2179,13,2092,87,1708,778,1,
19,f19.op2,18,2179,13,772,1407,1785,438,1,
19,f19.op2,18,2179,13,906,1273,1580,1230,1,
19,f19.op4,2,2179,13,510,1669,406,1971,1,
19,f19.op4,2,2179,13,1222,957,10,918,1,
19,f19.op5,18,2179,13,1224,955,796,730,1,
19,f19.op6,18,2179,13,880,1299,1994,449,1,
4,f4.op0,2,2203,3,258,1945,527,1784,1,
4,f4.op0,2,2203,3,1596,607,2023,2158,1,
7,f7.op0,6,2203,5,1290,913,135,334,1,
7,f7.op1,2,2203,5,1786,417,149,336,1,
7,f7.op1,2,2203,5,2142,61,1985,913,1,
8,f8.op0,2,2203,3,546,1657,1955,2172,1,
9,f9.op1,6,2203,7,386,1817,65,252,1,
15,f15.op0,2,2203,13,1982,221,1544,1131,1,
19,f19.op7,6,2203,18,1872,331,657,1310,1,
15,f15.op0,2,2207,2,1718,489,1203,963,1,
4,f4.op0,2,2213,1,182,2031,522,1237,1,
4,f4.op0,2,2213,1,1640,573,1887,1025,1,
13,f13.op1,4,2213,3,406,1807,1027,79,1,y
13,f13.op1,4,2213,3,1366,847,1656,1319,1,
13,f13.op4,4,2213,3,566,1647,1731,1495,1,
19,f19.op4,2,2213,9,986,1227,914,514,1,
19,f19.op4,2,2213,9,1332,881,855,45,1,
4,f4.op0,2,2221,1,1662,559,503,681,1,
7,f7.op0,6,2221,2,1064,1157,455,65,1,
7,f7.op1,2,2221,2,1684,537,720,1372,1,
9,f9.op1,6,2221,7,1496,725,1208,381,1,
9,f9.op1,6,2221,7,1880,341,306,34,1,
11,f11.op1,10,2221,10,900,1321,1486,337,1,
13,f13.op1,4,2221,11,222,1999,1039,1105,1,
16,f16.op0,4,2221,13,114,2107,1518,1483,1,
16,f16.op1,4,2221,13,78,2143,460,584,1,
16,f16.op1,4,2221,13,808,1413,1165,2155,1,
19,f19.op1,6,2221,17,2000,221,301,951,1,
19,f19.op7,6,2221,17,1682,539,362,1188,1,
7,f7.op1,2,2237,4,1998,239,750,1705,1,
11,f11.op2,2,2237,4,1926,311,1575,1160,1,
13,f13.op1,4,2237,1,1134,1103,604,1251,1,
13,f13.op4,4,2237,1,102,2135,1231,783,1,
20,f20.op0,2,2237,17,1894,343,1502,1641,1,
4,f4.op0,2,2239,3,446,1793,1287,2001,1,
7,f7.op2,6,2239,6,776,1463,1051,470,1,
7,f7.op2,6,2239,6,992,1247,1950,1558,1,
9,f9.op0,6,2239,7,996,1243,1597,675,1,
11,f11.op2,2,2239,6,1330,909,2105,802,1,
15,f15.op0,2,2239,4,1494,745,43,1197,1,
19,f19.op1,6,2239,16,64,2175,236,1073,1,
19,f19.op1,6,2239,16,472,1767,1637,204,1,
20,f20.op0,2,2239,19,1050,1189,638,2047,1,
8,f8.op0,2,2243,3,852,1391,842,666,1,
11,f11.op2,2,2243,10,1804,439,1441,131,1,
19,f19.op4,2,2243,1,852,1391,606,268,1,
20,f20.op0,2,2243,3,1412,831,1933,1106,1,
7,f7.op2,6,2251,4,2212,39,1413,845,1,
8,f8.op0,2,2251,3,1130,1121,1427,2148,1,
8,f8.op0,2,2251,3,1880,371,1155,2114,1,
9,f9.op1,6,2251,1,1014,1237,2108,1985,1,
15,f15.op0,2,2251,1,2208,43,822,505,1,
19,f19.op0,18,2251,9,606,1645,1631,1626,1,
19,f19.op1,6,2251,9,100,2151,282,1555,1,
19,f19.op1,6,2251,9,998,1253,756,1343,1,
19,f19.op1,6,2251,9,1100,1151,1789,805,1,
19,f19.op2,18,2251,9,226,2025,398,2035,1,
19,f19.op4,2,2251,9,298,1953,1343,900,1,
19,f19.op5,18,2251,9,402,1849,1189,418,1,
15,f15.op0,2,2267,2,1812,455,904,2025,1,
7,f7.op0,6,2269,1,1048,1221,757,2053,1,
7,f7.op0,6,2269,1,1138,1131,1256,1476,1,
7,f7.op1,2,2269,1,1532,737,1407,201,1,
9,f9.op0,6,2269,1,558,1711,682,580,1,
9,f9.op0,6,2269,1,1840,429,1865,1972,1,
9,f9.op1,6,2269,1,1876,393,576,64,1,
13,f13.op1,4,2269,7,1594,675,1374,1502,1,
13,f13.op4,4,2269,7,600,1669,491,1085,1,
13,f13.op5,12,2269,7,1150,1119,1341,1674,1,
16,f16.op0,4,2269,13,1228,1041,1251,220,1,
16,f16.op1,4,2269,13,1236,1033,287,727,1,
19,f19.op3,18,2269,8,2250,19,1155,1255,1,
19,f19.op4,2,2269,8,2058,211,1639,1997,1,
19,f19.op5,18,2269,8,2134,135,2081,1662,1,
11,f11.op2,2,2273,7,56,2217,11,1,1,
11,f11.op2,2,2273,7,230,2043,173,429,1,
11,f11.op2,2,2273,7,1710,563,872,1939,1,
13,f13.op1,4,2273,11,132,2141,952,1472,1,
13,f13.op4,4,2273,11,466,1807,1851,1716,1,
17,f17.op0,16,2273,12,352,1921,820,1519,1,
17,f17.op0,16,2273,12,364,1909,67,1341,1,
17,f17.op2,16,2273,12,1176,1097,385,1226,1,
17,f17.op4,16,2273,12,1502,771,1191,1006,1,
7,f7.op0,6,2281,6,1060,1221,1016,471,1,
7,f7.op1,2,2281,6,294,1987,1054,1454,1,
7,f7.op1,2,2281,6,674,1607,106,341,1,
8,f8.op0,2,2281,1,458,1823,162,1731,1,
9,f9.op0,6,2281,4,200,2081,804,1610,1,
13,f13.op0,12,2281,6,1220,1061,927,1475,1,
13,f13.op1,4,2281,6,1876,405,1601,825,1,
13,f13.op2,12,2281,6,1224,1057,49,1232,1,
13,f13.op5,12,2281,6,1420,861,963,425,1,
16,f16.op0,4,2281,9,370,1911,865,1052,1,
19,f19.op1,6,2281,1,2052,229,2117,1432,1,
19,f19.op7,6,2281,1,524,1757,1750,2133,1,
20,f20.op0,2,2281,1,44,2237,536,483,1,
20,f20.op0,2,2281,1,1084,1197,2164,1933,1,
7,f7.op0,6,2287,5,1146,1141,1168,1147,1,
7,f7.op2,6,2287,5,448,1839,1223,2135,1,
9,f9.op0,6,2287,1,302,1985,999,111,1,
9,f9.op0,6,2287,1,510,1777,1990,2254,1,
9,f9.op1,6,2287,1,2104,183,1361,1930,1,
11,f11.op2,2,2287,10,424,1863,1127,1142,1,
15,f15.op0,2,2287,7,990,1297,874,1278,1,
19,f19.op0,18,2287,7,84,2203,1067,658,1,
19,f19.op0,18,2287,7,1678,609,481,1229,1,
19,f19.op2,18,2287,7,2254,33,1747,1416,1,
19,f19.op3,18,2287,7,2222,65,193,612,1,
19,f19.op4,2,2287,7,702,1585,148,730,1,
19,f19.op7,6,2287,7,34,2253,779,41,1,
19,f19.op7,6,2287,7,882,1405,864,1851,1,
19,f19.op8,18,2287,7,1538,749,564,1113,1,
4,f4.op0,2,2293,1,1900,393,1988,497,1,
7,f7.op0,6,2293,4,396,1897,184,1009,1,
7,f7.op0,6,2293,4,1398,895,2076,2262,1,
7,f7.op0,6,2293,4,1938,355,318,373,1,
7,f7.op2,6,2293,4,1650,643,616,88,1,
13,f13.op2,12,2293,5,950,1343,1179,1149,1,
13,f13.op4,4,2293,5,2046,247,305,729,1,
16,f16.op1,4,2293,5,1376,917,1958,409,1,
19,f19.op1,6,2293,13,156,2137,1265,670,1,
19,f19.op1,6,2293,13,186,2107,2241,480,1,
19,f19.op1,6,2293,13,998,1295,1418,316,1,
19,f19.op4,2,2293,13,1762,531,2039,228,1,
8,f8.op0,2,2297,1,454,1843,1001,2135,1,
13,f13.op1,4,2297,9,1134,1163,254,903,1,
13,f13.op4,4,2297,9,70,2227,21,355,1,
16,f16.op0,4,2297,9,2046,251,1404,662,1,
16,f16.op1,4,2297,9,1016,1281,1171,791,1,
19,f19.op4,2,2297,17,1340,957,1413,1646,1,
20,f20.op0,2,2297,17,586,1711,1812,550,1,
7,f7.op1,2,2309,6,1300,1009,2223,1637,1,
13,f13.op4,4,2309,8,962,1347,817,1839,1,
16,f16.op0,4,2309,5,834,1475,670,1485,1,
16,f16.op1,4,2309,5,450,1859,69,2169,1,
16,f16.op1,4,2309,5,1804,505,945,492,1,
20,f20.op0,2,2309,9,1560,749,157,816,1,
7,f7.op2,6,2311,1,1716,595,602,86,1,
11,f11.op0,10,2311,1,702,1609,1798,1424,1,
8,f8.op0,2,2333,5,360,1973,178,1772,1,
8,f8.op0,2,2333,5,670,1663,1397,2216,1,
11,f11.op2,2,2333,1,766,1567,1476,2043,1,
15,f15.op0,2,2333,8,812,1521,1358,2268,1,
15,f15.op0,2,2333,8,1592,741,2237,1860,1,
16,f16.op1,4,2333,13,2134,199,2045,2315,1,
19,f19.op4,2,2333,15,668,1665,1362,1054,1,
19,f19.op4,2,2333,15,1110,1223,1163,184,1,
19,f19.op4,2,2333,15,1216,1117,1111,918,1,
8,f8.op0,2,2339,3,1550,789,2194,859,1,
11,f11.op2,2,2339,7,1764,575,1061,947,1,
4,f4.op0,2,2341,1,2268,73,841,1966,1,
7,f7.op2,6,2341,3,384,1957,107,1353,1,
8,f8.op0,2,2341,5,228,2113,1190,734,1,
9,f9.op0,6,2341,1,170,2171,1212,915,1,
9,f9.op1,6,2341,1,416,1925,1803,1761,1,
9,f9.op1,6,2341,1,1718,623,2262,1812,1,
13,f13.op0,12,2341,1,410,1931,789,781,1,
13,f13.op1,4,2341,1,2248,93,142,191,1,
16,f16.op0,4,2341,5,370,1971,240,15,1,
19,f19.op3,18,2341,4,658,1683,1859,1946,1,
19,f19.op5,18,2341,4,90,2251,449,1995,1,
19,f19.op8,18,2341,4,1816,525,2046,1463,1,
7,f7.op2,6,2347,2,1830,517,2085,1639,1,
9,f9.op0,6,2347,7,1144,1203,111,1577,1,
19,f19.op4,2,2347,10,106,2241,1945,720,1,
20,f20.op0,2,2347,7,1462,885,282,1657,1,
11,f11.op1,10,2351,8,694,1657,2207,1483,1,
11,f11.op2,2,2351,8,1534,817,30,2140,1,
11,f11.op2,2,2351,8,2264,87,717,1775,1,
11,f11.op3,10,2351,8,376,1975,2219,2339,1,
15,f15.op0,2,2351,11,254,2097,19,158,1,
11,f11.op2,2,2357,3,232,2125,2324,2354,1,
13,f13.op4,4,2357,4,2230,127,590,408,1,
15,f15.op0,2,2357,2,136,2221,1574,1362,1,
16,f16.op1,4,2357,5,1696,661,1758,1583,1,
7,f7.op0,6,2371,5,122,2249,828,457,1,
8,f8.op0,2,2371,3,1146,1225,1428,1364,1,
9,f9.op1,6,2371,4,268,2103,1111,2231,1,
9,f9.op1,6,2371,4,1224,1147,690,867,1,
11,f11.op3,10,2371,6,2098,273,1507,137,1,
11,f11.op4,10,2371,6,288,2083,928,731,1,
11,f11.op4,10,2371,6,2134,237,2348,429,1,
19,f19.op1,6,2371,15,264,2107,2197,490,1,
19,f19.op7,6,2371,15,780,1591,1277,192,1,
4,f4.op0,2,2377,1,1800,577,848,212,1,
7,f7.op0,6,2377,4,520,1857,1868,946,1,
7,f7.op1,2,2377,4,1308,1069,1845,2301,1,
9,f9.op1,6,2377,1,136,2241,1476,164,1,
9,f9.op1,6,2377,1,678,1699,1699,717,1,
13,f13.op1,4,2377,11,56,2321,1993,519,1,
13,f13.op1,4,2377,11,1348,1029,1808,1419,1,
13,f13.op3,12,2377,11,2280,97,1367,288,1,
13,f13.op5,12,2377,11,710,1667,1934,1063,1,
16,f16.op1,4,2377,9,1132,1245,1089,1108,1,
19,f19.op1,6,2377,2,148,2229,1864,2350,1,
19,f19.op1,6,2377,2,1104,1273,427,648,1,
19,f19.op4,2,2377,2,1304,1073,2119,1863,1,
19,f19.op5,18,2377,2,470,1907,2296,1497,1,
19,f19.op6,18,2377,2,244,2133,1721,591,1,
19,f19.op6,18,2377,2,2112,265,1705,1591,1,
7,f7.op1,2,2381,1,786,1595,316,2086,1,
11,f11.op0,10,2381,5,292,2089,1280,1848,1,
11,f11.op0,10,2381,5,1928,453,2129,410,1,
11,f11.op1,10,2381,5,148,2233,1209,2058,1,
11,f11.op1,10,2381,5,1844,537,204,235,1,
11,f11.op1,10,2381,5,2038,343,1767,810,1,
13,f13.op1,4,2381,2,1460,921,1090,267,1,
13,f13.op1,4,2381,2,1718,663,1898,146,1,
20,f20.op0,2,2381,1,134,2247,1673,917,1,
7,f7.op1,2,2383,3,1434,949,473,408,1,
7,f7.op2,6,2383,3,1882,501,2335,674,1,
9,f9.op0,6,2383,7,268,2115,800,1148,1,
9,f9.op1,6,2383,7,2030,353,2312,1316,1,
15,f15.op0,2,2383,13,158,2225,315,21,1,
15,f15.op0,2,2383,13,342,2041,1320,88,1,
15,f15.op0,2,2383,13,1312,1071,1786,1390,1,
19,f19.op1,6,2383,8,908,1475,492,653,1,
19,f19.op1,6,2383,8,2190,193,37,1507,1,
19,f19.op4,2,2383,8,1182,1201,256,766,1,
19,f19.op7,6,2383,8,866,1517,698,413,1,
7,f7.op1,2,2389,2,1748,641,786,2160,1,
7,f7.op1,2,2389,2,2368,21,1701,243,1,
9,f9.op0,6,2389,4,298,2091,409,2169,1,
9,f9.op0,6,2389,4,1188,1201,1639,713,1,
11,f11.op2,2,2389,2,388,2001,136,1967,1,
13,f13.op2,12,2389,10,1892,497,1321,1388,1,
13,f13.op3,12,2389,10,2230,159,439,2239,1,
13,f13.op4,4,2389,10,2250,139,1705,1050,1,
13,f13.op5,12,2389,10,442,1947,2157,901,1,
16,f16.op1,4,2389,5,1606,783,1126,369,1,
19,f19.op1,6,2389,14,1438,951,957,1182,1,
19,f19.op7,6,2389,14,2096,293,141,1642,1,
7,f7.op1,2,2393,6,1826,567,687,440,1,
8,f8.op0,2,2393,1,1916,477,1634,1999,1,
16,f16.op1,4,2393,9,748,1645,860,652,1,
7,f7.op1,2,2399,5,2362,37,751,450,1,
8,f8.op0,2,2399,7,2272,127,192,24,1,
4,f4.op0,2,2411,3,1744,667,2103,2334,1,
8,f8.op0,2,2411,3,872,1539,2352,294,1,
11,f11.op4,10,2411,2,2394,17,72,1760,1,
15,f15.op0,2,2411,11,1032,1379,94,167,1,
4,f4.op0,2,2417,1,56,2361,2194,1757,1,
11,f11.op2,2,2417,8,144,2273,545,489,1,
16,f16.op0,4,2417,1,1000,1417,795,805,1,
17,f17.op2,16,2417,3,2380,37,2345,991,1,
17,f17.op7,16,2417,3,1826,591,1035,1767,1,
7,f7.op1,2,2423,1,986,1437,1324,2266,1,
11,f11.op2,2,2423,3,978,1445,421,2241,1,
20,f20.op0,2,2423,3,218,2205,515,1843,1,
7,f7.op0,6,2437,1,1370,1067,2089,1691,1,
7,f7.op2,6,2437,1,1400,1037,1246,178,1,
11,f11.op2,2,2437,6,478,1959,436,1812,1,
11,f11.op2,2,2437,6,1206,1231,740,1175,1,
11,f11.op2,2,2437,6,2106,331,627,57,1,
13,f13.op0,12,2437,6,648,1789,2310,1115,1,
13,f13.op1,4,2437,6,2156,281,1548,494,1,
13,f13.op2,12,2437,6,1542,895,40,378,1,
15,f15.op0,2,2437,7,1228,1209,595,852,1,
16,f16.op0,4,2437,5,1250,1187,211,1384,1,
16,f16.op1,4,2437,5,1846,591,2291,1514,1,
16,f16.op1,4,2437,5,2092,345,1090,982,1,
19,f19.op1,6,2437,5,6,2431,1686,217,1,
19,f19.op1,6,2437,5,550,1887,2148,2037,1,
20,f20.op0,2,2437,17,1442,995,453,1363,1,
20,f20.op0,2,2437,17,1906,531,308,1965,1,
7,f7.op1,2,2441,5,474,1967,1517,2309,1,
8,f8.op0,2,2441,1,1026,1415,1559,500,1,
11,f11.op0,10,2441,10,1372,1069,1271,1447,1,
11,f11.op1,10,2441,10,1134,1307,416,2035,1,
11,f11.op3,10,2441,10,2098,343,1568,1474,1,
16,f16.op1,4,2441,9,462,1979,581,494,1,
19,f19.op4,2,2441,9,1366,1075,2280,120,1,
11,f11.op2,2,2447,5,1412,1035,473,43,1,
15,f15.op0,2,2447,2,790,1657,543,1015,1,
19,f19.op4,2,2447,15,2408,39,831,1718,1,
20,f20.op0,2,2447,7,1858,589,698,769,1,
4,f4.op0,2,2459,3,1542,917,576,144,1,
15,f15.op0,2,2459,14,1652,807,423,520,1,
19,f19.op4,2,2459,8,802,1657,729,1462,1,
20,f20.op0,2,2459,19,1682,777,1976,2066,1,
7,f7.op2,6,2467,3,996,1471,1791,2018,1,
8,f8.op0,2,2467,3,818,1649,133,325,1,
11,f11.op2,2,2467,3,482,1985,805,746,1,
15,f15.op0,2,2467,7,4,2463,530,1680,1,
15,f15.op0,2,2467,7,2412,55,1095,73,1,
19,f19.op0,18,2467,16,1290,1177,665,35,1,
19,f19.op3,18,2467,16,120,2347,1395,1242,1,
19,f19.op3,18,2467,16,1552,915,216,1959,1,
19,f19.op4,2,2467,16,656,1811,1714,1908,1,
20,f20.op0,2,2467,7,1242,1225,1609,1684,1,
20,f20.op0,2,2467,7,2196,271,716,1516,1,
4,f4.op0,2,2473,1,472,2001,1085,2126,1,
7,f7.op1,2,2473,2,2218,255,2138,1012,1,
9,f9.op0,6,2473,7,1056,1417,1963,1592,1,
11,f11.op2,2,2473,9,60,2413,333,1604,1,
11,f11.op2,2,2473,9,1690,783,302,1826,1,
13,f13.op0,12,2473,3,410,2063,2234,1123,1,
13,f13.op2,12,2473,3,998,1475,656,2143,1,
13,f13.op2,12,2473,3,1606,867,1202,2185,1,
13,f13.op3,12,2473,3,866,1607,713,1006,1,
13,f13.op4,4,2473,3,2292,181,1899,907,1,
16,f16.op0,4,2473,9,1212,1261,247,170,1,
16,f16.op0,4,2473,9,2200,273,592,37,1,
16,f16.op1,4,2473,9,1166,1307,1726,417,1,
20,f20.op0,2,2473,13,1838,635,1832,2070,1,
4,f4.op0,2,2477,1,2372,105,1787,1066,1,
8,f8.op0,2,2477,5,306,2171,28,1242,1,
11,f11.op2,2,2477,2,536,1941,959,2339,1,
16,f16.op0,4,2477,13,2388,89,2373,1232,1,
19,f19.op4,2,2477,7,1294,1183,2275,2336,1,
19,f19.op4,2,2477,7,1368,1109,98,657,1,
8,f8.op0,2,2503,7,936,1567,1492,1438,1,
8,f8.op0,2,2503,7,1896,607,1103,2328,1,
9,f9.op0,6,2503,1,1634,869,2101,1624,1,
9,f9.op1,6,2503,1,2234,269,1797,1034,1,
19,f19.op1,6,2503,14,752,1751,215,670,1,
19,f19.op3,18,2503,14,622,1881,623,428,1,
19,f19.op3,18,2503,14,2038,465,2076,241,1,
19,f19.op3,18,2503,14,2106,397,1746,1541,1,
19,f19.op8,18,2503,14,476,2027,1809,2203,1,
7,f7.op1,2,2521,1,1342,1179,80,1452,1,
7,f7.op2,6,2521,1,834,1687,880,846,1,
8,f8.op0,2,2521,1,1096,1425,811,1677,1,
11,f11.op0,10,2521,2,128,2393,1180,1024,1,
11,f11.op0,10,2521,2,2084,437,1671,1527,1,
11,f11.op0,10,2521,2,2216,305,2148,1112,1,
11,f11.op2,2,2521,2,522,1999,1798,851,1,
11,f11.op3,10,2521,2,2140,381,2279,2499,1,
13,f13.op3,12,2521,12,830,1691,512,1009,1,
13,f13.op3,12,2521,12,1698,823,1150,1252,1,
13,f13.op4,4,2521,12,188,2333,1015,272,1,
15,f15.op0,2,2521,1,294,2227,2028,2152,1,
16,f16.op0,4,2521,9,236,2285,1923,908,1,
19,f19.op0,18,2521,13,2318,203,1881,99,1,
19,f19.op2,18,2521,13,648,1873,1516,1672,1,
19,f19.op3,18,2521,13,1104,1417,1517,1274,1,
19,f19.op3,18,2521,13,1220,1301,984,1644,1,
19,f19.op4,2,2521,13,476,2045,763,1367,1,
19,f19.op5,18,2521,13,652,1869,683,434,1,
4,f4.op0,2,2531,3,1164,1367,39,1908,1,
7,f7.op1,2,2531,4,1698,833,2066,2103,1,
19,f19.op4,2,2531,4,264,2267,380,20,1,
19,f19.op4,2,2531,4,368,2163,1058,1521,1,
7,f7.op2,6,2539,5,1336,1203,340,774,1,
8,f8.op0,2,2539,3,2348,191,382,1952,1,
9,f9.op0,6,2539,1,392,2147,1366,716,1,
11,f11.op2,2,2539,9,1816,723,1783,1547,1,
19,f19.op0,18,2539,12,2040,499,43,2274,1,
19,f19.op3,18,2539,12,720,1819,192,411,1,
19,f19.op3,18,2539,12,1568,971,1154,328,1,
19,f19.op3,18,2539,12,2452,87,2070,1178,1,
19,f19.op5,18,2539,12,1480,1059,1512,1015,1,
19,f19.op8,18,2539,12,2096,443,1484,479,1,
4,f4.op0,2,2543,3,2382,161,606,1423,1,
11,f11.op2,2,2543,2,1652,891,553,975,1,
15,f15.op0,2,2543,8,2094,449,1766,1474,1,
15,f15.op0,2,2543,8,2342,201,2426,1518,1,
20,f20.op0,2,2543,3,114,2429,1636,1099,1,
20,f20.op0,2,2543,3,454,2089,1681,1737,1,
7,f7.op1,2,2549,1,934,1615,220,1488,1,
15,f15.op0,2,2549,14,882,1667,1234,762,1,
16,f16.op0,4,2549,5,432,2117,1308,719,1,
16,f16.op0,4,2549,5,2198,351,2401,628,1,
19,f19.op4,2,2549,3,82,2467,455,1768,1,
20,f20.op0,2,2549,9,2144,405,1819,1238,1,
9,f9.op1,6,2551,4,1558,993,286,1449,1,
11,f11.op2,2,2551,10,186,2365,494,2364,1,
20,f20.op0,2,2551,11,1010,1541,1221,1209,1,
7,f7.op2,6,2557,2,2334,223,317,2237,1,
9,f9.op0,6,2557,1,484,2073,503,340,1,
9,f9.op1,6,2557,1,860,1697,1632,1886,1,
9,f9.op1,6,2557,1,1784,773,1336,1569,1,
11,f11.op2,2,2557,5,152,2405,1076,1725,1,
13,f13.op1,4,2557,9,1446,1111,338,26,1,
13,f13.op1,4,2557,9,1484,1073,928,2235,1,
13,f13.op1,4,2557,9,2100,457,834,1441,1,
13,f13.op1,4,2557,9,2528,29,339,1993,1,
13,f13.op2,12,2557,9,1432,1125,900,856,1,
13,f13.op3,12,2557,9,502,2055,2427,2547,1,
15,f15.op0,2,2557,7,2526,31,62,686,1,
16,f16.op0,4,2557,13,840,1717,1218,1035,1,
16,f16.op1,4,2557,13,764,1793,77,2402,1,
19,f19.op0,18,2557,11,2530,27,645,976,1,
19,f19.op2,18,2557,11,1486,1071,445,158,1,
19,f19.op3,18,2557,11,442,2115,1163,1407,1,
19,f19.op5,18,2557,11,1468,1089,528,1239,1,
19,f19.op5,18,2557,11,1672,885,1220,1410,1,
19,f19.op5,18,2557,11,2142,415,1844,1712,1,
19,f19.op6,18,2557,11,1348,1209,785,2060,1,
19,f19.op8,18,2557,11,1874,683,1463,77,1,
4,f4.op0,2,2579,3,234,2345,1153,933,1,y
7,f7.op1,2,2579,3,870,1709,643,1934,1,
8,f8.op0,2,2579,3,2238,341,935,1084,1,
11,f11.op2,2,2579,5,80,2499,2165,1838,1,
15,f15.op0,2,2579,14,2,2577,1099,761,1,
15,f15.op0,2,2579,14,1884,695,273,534,1,
4,f4.op0,2,2591,3,2426,165,711,2121,1,
7,f7.op1,2,2591,1,1320,1271,2353,2557,1,
11,f11.op4,10,2591,6,1632,959,1350,1536,1,
7,f7.op0,6,2593,3,906,1687,1297,1667,1,
7,f7.op0,6,2593,3,2226,367,17,2225,1,
9,f9.op0,6,2593,1,574,2019,1637,470,1,
9,f9.op1,6,2593,1,374,2219,2417,1421,1,
13,f13.op4,4,2593,6,918,1675,234,18,1,
17,f17.op1,16,2593,9,2100,493,2569,2134,1,
17,f17.op2,16,2593,9,1554,1039,1372,1606,1,
17,f17.op3,16,2593,9,1340,1253,2362,444,1,
19,f19.op0,18,2593,9,1700,893,2379,1217,1,
19,f19.op2,18,2593,9,58,2535,284,2335,1,
19,f19.op7,6,2593,9,804,1789,1004,1827,1,
19,f19.op8,18,2593,9,1400,1193,1767,93,1,
4,f4.op0,2,2609,1,1704,905,1803,1103,1,
7,f7.op1,2,2609,5,1890,719,2269,1815,1,
13,f13.op1,4,2609,9,1678,931,1940,952,1,
13,f13.op4,4,2609,9,2316,293,1078,685,1,
17,f17.op2,16,2609,8,1876,733,1550,1012,1,
17,f17.op5,16,2609,8,1236,1373,2593,306,1,
17,f17.op6,16,2609,8,1598,1011,815,2350,1,
17,f17.op6,16,2609,8,2054,555,104,620,1,
19,f19.op4,2,2609,6,280,2329,2209,2176,1,
19,f19.op4,2,2609,6,2512,97,1896,1061,1,
20,f20.op0,2,2609,9,1392,1217,47,2220,1,
20,f20.op0,2,2609,9,1738,871,2317,1029,1,
4,f4.op0,2,2617,1,1666,951,666,1475,1,
7,f7.op0,6,2617,6,638,1979,1102,1279,1,
7,f7.op0,6,2617,6,1302,1315,534,824,1,
7,f7.op0,6,2617,6,2060,557,1831,1757,1,
11,f11.op2,2,2617,10,1686,931,1893,410,1,
13,f13.op0,12,2617,4,1876,741,1841,2356,1,
13,f13.op1,4,2617,4,1884,733,1029,1287,1,
13,f13.op3,12,2617,4,1004,1613,895,1478,1,
13,f13.op5,12,2617,4,1584,1033,965,1886,1,
15,f15.op0,2,2617,7,804,1813,56,1225,1,
16,f16.op0,4,2617,9,1444,1173,1913,2573,1,
16,f16.op1,4,2617,9,260,2357,2213,629,1,
19,f19.op1,6,2617,14,806,1811,336,1946,1,
19,f19.op1,6,2617,14,2156,461,2496,1371,1,
11,f11.op0,10,2621,3,2476,145,827,790,1,
11,f11.op1,10,2621,3,926,1695,1542,855,1,
11,f11.op1,10,2621,3,2134,487,1342,122,1,
11,f11.op1,10,2621,3,2468,153,2479,1655,1,
11,f11.op1,10,2621,3,2552,69,2257,920,1,
11,f11.op2,2,2621,3,244,2377,1263,2021,1,
11,f11.op4,10,2621,3,998,1623,1434,1560,1,
13,f13.op4,4,2621,8,2022,599,991,2294,1,
16,f16.op0,4,2621,13,772,1849,1710,1745,1,
16,f16.op0,4,2621,13,2476,145,976,61,1,
16,f16.op1,4,2621,13,1494,1127,2121,624,1,
20,f20.op0,2,2621,1,302,2319,1544,2174,1,
4,f4.op0,2,2633,1,278,2355,1825,2431,1,
7,f7.op1,2,2633,1,1582,1051,2461,1480,1,
7,f7.op1,2,2633,1,2152,481,1970,1786,1,
7,f7.op1,2,2633,1,2218,415,587,460,1,
19,f19.op4,2,2633,11,904,1729,1533,635,1,
19,f19.op4,2,2633,11,1046,1587,323,17,1,
20,f20.op0,2,2633,13,570,2063,2352,2224,1,
7,f7.op1,2,2647,1,1498,1149,1661,2128,1,
7,f7.op1,2,2647,1,1674,973,280,40,1,
8,f8.op0,2,2647,7,2054,593,1370,833,1,
9,f9.op0,6,2647,1,1600,1047,1940,1392,1,
9,f9.op1,6,2647,1,1006,1641,1297,2497,1,
19,f19.op1,6,2647,6,2236,411,1815,1628,1,
19,f19.op2,18,2647,6,1756,891,500,2534,1,
19,f19.op6,18,2647,6,596,2051,106,1956,1,
19,f19.op8,18,2647,6,358,2289,2631,1253,1,
19,f19.op8,18,2647,6,1370,1277,1229,204,1,
13,f13.op1,4,2657,5,250,2407,1658,1967,1,
15,f15.op0,2,2657,2,2270,387,1999,2436,1,
16,f16.op0,4,2657,1,316,2341,346,1018,1,
17,f17.op4,16,2657,5,598,2059,2610,935,1,
17,f17.op7,16,2657,5,1164,1493,2487,2647,1,
19,f19.op4,2,2657,16,88,2569,1832,1355,1,
19,f19.op4,2,2657,16,934,1723,2285,1239,1,
4,f4.op0,2,2659,3,2648,11,1525,1046,1,
7,f7.op2,6,2659,6,1450,1209,1663,1757,1,
8,f8.op0,2,2659,3,618,2041,904,113,1,
11,f11.op2,2,2659,8,2636,23,1869,1862,1,
15,f15.op0,2,2659,4,2644,15,1244,792,1,
19,f19.op1,6,2659,18,670,1989,1628,1905,1,
19,f19.op1,6,2659,18,1642,1017,1746,2471,1,
19,f19.op4,2,2659,18,340,2319,1199,343,1,
20,f20.op0,2,2659,19,694,1965,2419,2647,1,
15,f15.op0,2,2663,8,1566,1097,2352,1222,1,
4,f4.op0,2,2671,3,2198,473,1734,1769,1,
8,f8.op0,2,2671,7,24,2647,1775,2559,1,
8,f8.op0,2,2671,7,194,2477,28,1339,1,
9,f9.op1,6,2671,7,394,2277,641,368,1,
9,f9.op1,6,2671,7,1832,839,1994,2299,1,
9,f9.op1,6,2671,7,2576,95,47,302,1,
11,f11.op3,10,2671,9,514,2157,2287,1422,1,
11,f11.op3,10,2671,9,2320,351,951,2029,1,
11,f11.op4,10,2671,9,1000,1671,361,2461,1,
19,f19.op4,2,2671,11,82,2589,1579,786,1,
19,f19.op4,2,2671,11,1758,913,459,2414,1,
19,f19.op7,6,2671,11,2536,135,975,2160,1,
4,f4.op0,2,2677,1,598,2079,811,872,1,
7,f7.op1,2,2677,3,2252,425,350,50,1,
9,f9.op0,6,2677,4,126,2551,53,2088,1,
9,f9.op0,6,2677,4,2554,123,267,922,1,
13,f13.op1,4,2677,12,1084,1593,1194,2357,1,
13,f13.op2,12,2677,12,954,1723,596,2311,1,
13,f13.op3,12,2677,12,704,1973,2056,570,1,
15,f15.op0,2,2677,7,162,2515,2022,1741,1,
15,f15.op0,2,2677,7,2596,81,1907,841,1,
19,f19.op1,6,2677,17,596,2081,940,2022,1,
19,f19.op7,6,2677,17,334,2343,1546,1913,1,
9,f9.op1,6,2683,1,226,2457,2340,260,1,
15,f15.op0,2,2683,13,958,1725,803,769,1,
15,f15.op0,2,2683,13,1544,1139,2290,1047,1,
19,f19.op6,18,2683,4,2048,635,1602,1214,1,
19,f19.op8,18,2683,4,2166,517,848,2304,1,
4,f4.op0,2,2687,3,376,2311,556,139,1,
4,f4.op0,2,2687,3,1396,1291,515,2144,1,
7,f7.op1,2,2687,6,836,1851,409,1210,1,
15,f15.op0,2,2687,2,1150,1537,1659,648,1,
20,f20.op0,2,2687,7,1938,749,1245,734,1,
7,f7.op0,6,2689,1,2234,455,2023,289,1,
7,f7.op2,6,2689,1,946,1743,2468,1505,1,
9,f9.op0,6,2689,7,2364,325,1112,2215,1,
9,f9.op1,6,2689,7,2390,299,2040,1123,1,
13,f13.op0,12,2689,11,744,1945,2655,1859,1,
13,f13.op2,12,2689,11,1056,1633,2644,2065,1,
13,f13.op2,12,2689,11,2430,259,1873,1592,1,
13,f13.op4,4,2689,11,136,2553,2034,777,1,
17,f17.op0,16,2689,3,278,2411,1040,2592,1,
17,f17.op5,16,2689,3,602,2087,975,2430,1,
17,f17.op5,16,2689,3,1938,751,9,2215,1,
17,f17.op6,16,2689,3,1116,1573,2569,942,1,
4,f4.op0,2,2699,3,2416,283,1557,1064,1,
15,f15.op0,2,2699,14,306,2393,2447,523,1,
19,f19.op4,2,2699,1,1120,1579,829,1038,1,
20,f20.op0,2,2699,19,808,1891,1699,2649,1,
7,f7.op0,6,2707,5,38,2669,472,2001,1,
7,f7.op2,6,2707,5,2458,249,1843,650,1,
9,f9.op0,6,2707,7,238,2469,1042,2522,1,
9,f9.op0,6,2707,7,1278,1429,1622,481,1,
9,f9.op0,6,2707,7,1732,975,382,644,1,
19,f19.op4,2,2707,9,1028,1679,2096,1820,1,
19,f19.op4,2,2707,9,1674,1033,2009,1388,1,
4,f4.op0,2,2711,3,982,1729,2494,1979,1,
7,f7.op1,2,2711,2,472,2239,742,106,1,
19,f19.op4,2,2711,13,2670,41,0,0,0,
7,f7.op0,6,2713,4,1170,1543,699,875,1,
7,f7.op2,6,2713,4,2174,539,1869,267,1,
7,f7.op2,6,2713,4,2550,163,495,1621,1,
9,f9.op0,6,2713,4,728,1985,41,306,1,
13,f13.op1,4,2713,9,868,1845,1221,720,1,
15,f15.op0,2,2713,13,1730,983,2095,1044,1,
15,f15.op0,2,2713,13,2190,523,2339,1422,1,
15,f15.op0,2,2713,13,2440,273,2235,149,1,
19,f19.op4,2,2713,15,412,2301,2156,1113,1,
19,f19.op7,6,2713,15,566,2147,1149,1060,1,
20,f20.op0,2,2713,13,1794,919,2182,923,1,
7,f7.op2,6,2719,3,634,2085,2301,1494,1,
7,f7.op2,6,2719,3,2414,305,191,1581,1,
9,f9.op0,6,2719,1,728,1991,680,1284,1,
9,f9.op0,6,2719,1,908,1811,58,1517,1,
11,f11.op2,2,2719,2,1504,1215,1072,839,1,
19,f19.op0,18,2719,2,1046,1673,583,460,1,
19,f19.op0,18,2719,2,2090,629,417,1453,1,
19,f19.op2,18,2719,2,1286,1433,2318,122,1,
20,f20.op0,2,2719,19,26,2693,1922,368,1,
20,f20.op0,2,2719,19,2158,561,994,1953,1,
4,f4.op0,2,2729,1,842,1887,605,2198,1,
4,f4.op0,2,2729,1,1256,1473,536,134,1,
13,f13.op1,4,2729,12,1618,1111,2654,624,1,
4,f4.op0,2,2731,3,1696,1035,1913,1161,1,
7,f7.op1,2,2731,1,1810,921,2496,1527,1,
9,f9.op0,6,2731,4,348,2383,700,1595,1,
9,f9.op0,6,2731,4,1054,1677,573,974,1,
11,f11.op3,10,2731,3,1220,1511,1286,1110,1,
11,f11.op4,10,2731,3,298,2433,2403,715,1,
19,f19.op1,6,2731,14,170,2561,2686,1435,1,
19,f19.op7,6,2731,14,2436,295,97,1155,1,
20,f20.op0,2,2731,11,264,2467,2537,1902,1,
8,f8.op0,2,2741,5,852,1889,910,799,1,
8,f8.op0,2,2741,5,1522,1219,937,1145,1,
11,f11.op0,10,2741,2,1430,1311,1896,2415,1,y
11,f11.op1,10,2741,2,1294,1447,1820,913,1,
11,f11.op3,10,2741,2,998,1743,588,801,1,
11,f11.op3,10,2741,2,1082,1659,1276,116,1,
13,f13.op1,4,2741,11,430,2311,2479,2510,1,
13,f13.op1,4,2741,11,1666,1075,8,844,1,
16,f16.op1,4,2741,5,2046,695,952,1430,1,
4,f4.op0,2,2749,1,2694,55,1600,400,1,
7,f7.op2,6,2749,5,480,2269,436,455,1,
9,f9.op0,6,2749,4,1182,1567,2651,600,1,
13,f13.op0,12,2749,6,2638,111,2240,1864,1,
13,f13.op1,4,2749,6,2234,515,1954,1842,1,
16,f16.op1,4,2749,13,2058,691,2346,2552,1,
8,f8.op0,2,2753,1,784,1969,2068,1635,1,
8,f8.op0,2,2753,1,1084,1669,2266,2348,1,
13,f13.op4,4,2753,10,1870,883,2006,2272,1,
16,f16.op0,4,2753,1,258,2495,15,173,1,
16,f16.op0,4,2753,1,2316,437,1072,67,1,
16,f16.op1,4,2753,1,1534,1219,831,224,1,
17,f17.op2,16,2753,16,1302,1451,2533,149,1,
17,f17.op3,16,2753,16,1618,1135,2683,2425,1,
17,f17.op5,16,2753,16,1454,1299,37,488,1,
17,f17.op6,16,2753,16,2,2751,1929,1409,1,
17,f17.op7,16,2753,16,342,2411,2359,2244,1,
17,f17.op7,16,2753,16,630,2123,2240,2237,1,
7,f7.op1,2,2767,2,1726,1041,907,2106,1,
8,f8.op0,2,2767,7,540,2227,468,1442,1,
9,f9.op0,6,2767,4,268,2499,2507,586,1,
19,f19.op7,6,2767,12,1356,1411,1171,2683,1,
7,f7.op1,2,2777,5,2642,135,2487,752,1,
11,f11.op2,2,2777,5,2276,501,1775,2181,1,
15,f15.op0,2,2777,2,1668,1109,2757,1850,1,
16,f16.op0,4,2777,9,682,2095,626,2469,1,
16,f16.op1,4,2777,9,170,2607,2434,2582,1,
20,f20.op0,2,2777,17,1242,1535,2583,268,1,
20,f20.op0,2,2777,17,2762,15,149,424,1,
8,f8.op0,2,2789,5,1340,1449,1504,188,1,
8,f8.op0,2,2789,5,1810,979,1808,226,1,
13,f13.op1,4,2789,7,2,2787,715,55,1,
16,f16.op0,4,2789,5,2172,617,193,535,1,
16,f16.op0,4,2789,5,2778,11,1778,1157,1,
16,f16.op1,4,2789,5,1202,1587,978,1107,1,
8,f8.op0,2,2791,7,2336,455,2007,2693,1,
11,f11.op0,10,2791,8,2728,63,1578,2427,1,
11,f11.op2,2,2791,8,16,2775,2359,2498,1,
19,f19.op0,18,2791,17,1188,1603,403,315,1,
19,f19.op0,18,2791,17,1466,1325,1577,83,1,
20,f20.op0,2,2791,11,364,2427,1425,769,1,
4,f4.op0,2,2797,1,884,1913,2573,2741,1,
7,f7.op0,6,2797,4,2186,611,624,2087,1,
7,f7.op2,6,2797,4,1900,897,2097,2697,1,
9,f9.op1,6,2797,7,846,1951,820,1645,1,
13,f13.op3,12,2797,2,830,1967,1992,1229,1,
13,f13.op4,4,2797,2,1050,1747,2368,2764,1,
16,f16.op0,4,2797,13,1634,1163,2635,1738,1,
16,f16.op1,4,2797,13,1010,1787,972,760,1,
19,f19.op4,2,2797,4,198,2599,365,2669,1,
19,f19.op4,2,2797,4,886,1911,688,2686,1,
19,f19.op4,2,2797,4,1914,883,396,2229,1,
19,f19.op7,6,2797,4,396,2401,622,916,1,
19,f19.op7,6,2797,4,830,1967,694,1067,1,
7,f7.op1,2,2801,1,2654,147,718,1303,1,
11,f11.op1,10,2801,7,1916,885,1029,1876,1,
11,f11.op4,10,2801,7,616,2185,1199,109,1,
13,f13.op4,4,2801,6,1998,803,1934,1657,1,
17,f17.op0,16,2801,13,544,2257,2376,2776,1,
17,f17.op1,16,2801,13,134,2667,1683,99,1,
17,f17.op5,16,2801,13,2400,401,1238,2050,1,
17,f17.op7,16,2801,13,664,2137,2098,1112,1,
4,f4.op0,2,2803,3,54,2749,761,891,1,
4,f4.op0,2,2803,3,878,1925,1454,1765,1,
4,f4.op0,2,2803,3,968,1835,538,1536,1,
7,f7.op0,6,2803,3,584,2219,1057,151,1,
9,f9.op1,6,2803,4,70,2733,1148,439,1,
9,f9.op1,6,2803,4,468,2335,1750,2686,1,
19,f19.op7,6,2803,10,1032,1771,749,482,1,
20,f20.op0,2,2803,3,1748,1055,2791,560,1,
4,f4.op0,2,2819,3,132,2687,488,122,1,
4,f4.op0,2,2819,3,2566,253,216,54,1,
11,f11.op2,2,2819,3,98,2721,344,2594,1,
11,f11.op2,2,2819,3,2570,249,2178,198,1,
19,f19.op4,2,2819,7,700,2119,862,2716,1,
8,f8.op0,2,2833,1,2148,685,438,763,1,
11,f11.op2,2,2833,6,1814,1019,1333,1924,1,
13,f13.op1,4,2833,12,1736,1097,628,920,1,
17,f17.op7,16,2833,11,888,1945,1855,1109,1,
19,f19.op4,2,2833,2,1636,1197,2389,1915,1,
20,f20.op0,2,2837,17,1406,1431,773,1599,1,
20,f20.op0,2,2837,17,1826,1011,1217,2756,1,
4,f4.op0,2,2843,3,990,1853,1547,2519,1,
19,f19.op4,2,2843,12,10,2833,571,1676,1,
19,f19.op4,2,2843,12,2246,597,2115,1458,1,
9,f9.op1,6,2851,7,2570,281,1294,2678,1,
11,f11.op1,10,2851,2,2124,727,1261,633,1,
11,f11.op4,10,2851,2,1094,1757,2504,746,1,
15,f15.op0,2,2851,1,334,2517,2394,1300,1,
15,f15.op0,2,2851,1,1250,1601,1814,311,1,
19,f19.op4,2,2851,1,2032,819,553,2580,1,
19,f19.op7,6,2851,1,1514,1337,478,2426,1,y
8,f8.op0,2,2857,1,1702,1155,1835,2015,1,y
9,f9.op0,6,2857,4,1710,1147,1479,2069,1,
9,f9.op0,6,2857,4,2120,737,1128,2030,1,
13,f13.op0,12,2857,10,880,1977,1686,789,1,
13,f13.op3,12,2857,10,1674,1183,2560,1076,1,
16,f16.op0,4,2857,9,1154,1703,256,16,1,
16,f16.op0,4,2857,9,2374,483,2408,1579,1,
19,f19.op7,6,2857,7,2322,535,504,628,1,
7,f7.op1,2,2861,5,64,2797,1594,2680,1,
8,f8.op0,2,2861,5,2156,705,153,1092,1,
11,f11.op0,10,2861,1,910,1951,856,598,1,
11,f11.op0,10,2861,1,2044,817,1918,1995,1,
11,f11.op3,10,2861,1,954,1907,1494,656,1,
13,f13.op1,4,2861,1,2436,425,1939,2570,1,
15,f15.op0,2,2861,11,624,2237,2591,2843,1,
16,f16.op0,4,2861,13,2046,815,2326,503,1,
20,f20.op0,2,2861,1,1898,963,2093,1106,1,
4,f4.op0,2,2879,3,1296,1583,368,92,1,
11,f11.op2,2,2879,8,78,2801,2878,1832,1,
15,f15.op0,2,2879,14,1212,1667,435,29,1,
15,f15.op0,2,2879,14,2522,357,1692,2416,1,
20,f20.op0,2,2879,19,832,2047,2320,116,1,
20,f20.op0,2,2879,19,1206,1673,2701,279,1,
20,f20.op0,2,2879,19,1472,1407,688,1186,1,
8,f8.op0,2,2887,7,64,2823,883,1193,1,
15,f15.op0,2,2887,7,1664,1223,238,2133,1,
4,f4.op0,2,2897,1,866,2031,37,2182,1,
7,f7.op1,2,2897,6,388,2509,1662,1479,1,
13,f13.op4,4,2897,11,1482,1415,698,2505,1,
15,f15.op0,2,2897,2,1614,1283,1381,1444,1,
17,f17.op0,16,2897,7,2132,765,834,2094,1,
17,f17.op1,16,2897,7,1106,1791,2802,2721,1,
17,f17.op3,16,2897,7,2650,247,1920,965,1,
15,f15.op0,2,2903,8,2078,825,2488,940,1,
19,f19.op4,2,2903,15,742,2161,673,341,1,
20,f20.op0,2,2903,3,404,2499,1869,2561,1,
7,f7.op1,2,2909,4,580,2329,2600,787,1,
11,f11.op2,2,2909,5,1576,1333,240,1873,1,
11,f11.op2,2,2909,5,2340,569,1248,2758,1,
13,f13.op4,4,2909,10,854,2055,1117,981,1,
16,f16.op0,4,2909,13,1814,1095,2638,1983,1,
16,f16.op1,4,2909,13,2576,333,774,412,1,
4,f4.op0,2,2917,1,840,2077,291,802,1,
7,f7.op0,6,2917,5,1272,1645,2659,1630,1,
7,f7.op1,2,2917,5,502,2415,2250,2405,1,
7,f7.op1,2,2917,5,1206,1711,26,2504,1,
8,f8.op0,2,2917,5,1810,1107,529,1160,1,
8,f8.op0,2,2917,5,2376,541,2753,1438,1,
8,f8.op0,2,2917,5,2828,89,2347,658,1,
9,f9.op1,6,2917,1,474,2443,2387,2534,1,
9,f9.op1,6,2917,1,1126,1791,2773,2901,1,
13,f13.op0,12,2917,5,848,2069,36,2471,1,
13,f13.op1,4,2917,5,1372,1545,1400,1454,1,
13,f13.op2,12,2917,5,2746,171,2314,178,1,
16,f16.op0,4,2917,5,1792,1125,193,559,1,
19,f19.op0,18,2917,10,2714,203,2035,2410,1,
19,f19.op1,6,2917,10,1194,1723,2023,260,1,
19,f19.op2,18,2917,10,202,2715,2087,1031,1,
19,f19.op5,18,2917,10,1062,1855,2023,260,1,
19,f19.op8,18,2917,10,40,2877,1717,858,1,
20,f20.op0,2,2917,17,2136,781,2705,2323,1,
7,f7.op1,2,2927,1,1486,1441,1085,155,1,
8,f8.op0,2,2927,7,2690,237,52,1470,1,
11,f11.op2,2,2927,1,2594,333,897,1412,1,
15,f15.op0,2,2927,2,2318,609,2767,965,1,
20,f20.op0,2,2927,7,1112,1815,2340,117,1,
8,f8.op0,2,2939,3,2922,17,288,36,1,
15,f15.op0,2,2939,14,2836,103,2876,2347,1,
20,f20.op0,2,2939,19,2770,169,1737,2585,1,
7,f7.op0,6,2953,6,2034,919,2567,2476,1,
8,f8.op0,2,2953,1,2778,175,1945,2827,1,
13,f13.op3,12,2953,2,1714,1239,1310,1918,1,
13,f13.op5,12,2953,2,144,2809,1172,2816,1,
15,f15.op0,2,2953,13,512,2441,2411,2720,1,
16,f16.op0,4,2953,9,122,2831,2407,335,1,
16,f16.op0,4,2953,9,952,2001,188,750,1,
16,f16.op1,4,2953,9,128,2825,2767,1834,1,
19,f19.op1,6,2953,8,1242,1711,2222,1982,1,
19,f19.op2,18,2953,8,302,2651,462,646,1,
19,f19.op8,18,2953,8,1240,1713,2105,1665,1,
4,f4.op0,2,2957,1,1584,1373,218,1533,1,
11,f11.op2,2,2957,9,694,2263,988,2778,1,
15,f15.op0,2,2957,2,1668,1289,2607,1948,1,
16,f16.op1,4,2957,13,2804,153,2236,879,1,
20,f20.op0,2,2957,17,478,2479,2005,2318,1,
4,f4.op0,2,2963,3,1352,1611,1091,2495,1,
20,f20.op0,2,2963,3,2376,587,632,2402,1,
20,f20.op0,2,2963,3,2686,277,679,1071,1,
13,f13.op1,4,2969,5,1868,1101,2323,1549,1,
13,f13.op4,4,2969,5,2500,469,2518,1564,1,
15,f15.op0,2,2969,14,108,2861,1198,2653,1,
4,f4.op0,2,2971,3,602,2369,1848,462,1,
7,f7.op0,6,2971,3,1244,1727,1730,1096,1,
7,f7.op1,2,2971,3,2568,403,1250,603,1,
7,f7.op2,6,2971,3,432,2539,1024,1844,1,
11,f11.op0,10,2971,1,202,2769,1346,2013,1,
11,f11.op2,2,2971,1,236,2735,2292,2099,1,
11,f11.op2,2,2971,1,798,2173,1396,397,1,
11,f11.op3,10,2971,1,2596,375,280,1646,1,
11,f11.op4,10,2971,1,2636,335,268,1915,1,
15,f15.op0,2,2971,1,1788,1183,989,264,1,
19,f19.op0,18,2971,7,1662,1309,421,804,1,
19,f19.op2,18,2971,7,2138,833,151,1728,1,
19,f19.op2,18,2971,7,2460,511,2961,2345,1,
19,f19.op5,18,2971,7,472,2499,2739,926,1,
19,f19.op6,18,2971,7,24,2947,156,2041,1,
19,f19.op6,18,2971,7,86,2885,875,1297,1,
19,f19.op6,18,2971,7,276,2695,880,1610,1,
20,f20.op0,2,2971,11,1122,1849,2637,2063,1,
4,f4.op0,2,2999,3,526,2473,994,1748,1,
4,f4.op0,2,2999,3,2478,521,102,1525,1,
8,f8.op0,2,2999,7,470,2529,1963,1370,1,
11,f11.op2,2,2999,7,402,2597,503,591,1,
15,f15.op0,2,2999,14,2360,639,550,2036,1,
19,f19.op4,2,2999,16,2940,59,1483,2130,1,
4,f4.op0,2,3001,1,2690,311,450,1613,1,
7,f7.op1,2,3001,5,2754,247,1349,2765,1,
9,f9.op0,6,3001,4,34,2967,11,1335,1,
11,f11.op0,10,3001,9,954,2047,1641,422,1,
11,f11.op1,10,3001,9,976,2025,2151,1014,1,y
13,f13.op0,12,3001,11,2456,545,1624,1510,1,
13,f13.op3,12,3001,11,2276,725,1005,539,1,
13,f13.op5,12,3001,11,2164,837,1293,792,1,
15,f15.op0,2,3001,1,482,2519,1004,267,1,
16,f16.op0,4,3001,9,1032,1969,2507,2595,1,
16,f16.op0,4,3001,9,1960,1041,2310,2020,1,
19,f19.op1,6,3001,18,1640,1361,2081,1689,1,
19,f19.op1,6,3001,18,1904,1097,2190,905,1,
19,f19.op7,6,3001,18,82,2919,17,2686,1,
19,f19.op7,6,3001,18,90,2911,1385,2758,1,
20,f20.op0,2,3001,1,2204,797,500,25,1,
7,f7.op1,2,3011,1,842,2169,1882,699,1,
7,f7.op1,2,3011,1,1298,1713,1341,1482,1,
7,f7.op0,6,3019,2,232,2787,2513,359,1,
7,f7.op1,2,3019,2,2000,1019,2807,401,1,
8,f8.op0,2,3019,3,612,2407,382,2312,1,
8,f8.op0,2,3019,3,1486,1533,1897,2124,1,
11,f11.op2,2,3019,5,1754,1265,2311,759,1,
11,f11.op2,2,3019,5,2874,145,1467,2329,1,
20,f20.op0,2,3019,19,2714,305,609,1389,1,
7,f7.op1,2,3023,6,2944,79,1500,1078,1,
15,f15.op0,2,3023,8,2214,809,615,41,1,
7,f7.op1,2,3037,6,832,2205,742,106,1,
7,f7.op1,2,3037,6,1868,1169,2626,809,1,
7,f7.op2,6,3037,6,482,2555,2591,804,1,
8,f8.op0,2,3037,5,214,2823,1693,2869,1,
9,f9.op1,6,3037,4,298,2739,750,2108,1,
13,f13.op1,4,3037,8,1586,1451,931,2875,1,
16,f16.op0,4,3037,13,2686,351,81,2093,1,y
16,f16.op1,4,3037,13,158,2879,67,194,1,
19,f19.op1,6,3037,16,1902,1135,2973,636,1,
19,f19.op1,6,3037,16,2312,725,2448,3006,1,
20,f20.op0,2,3037,17,1148,1889,2872,751,1,
8,f8.op0,2,3041,1,2430,611,1021,1268,1,
8,f8.op0,2,3041,1,2780,261,729,2752,1,
8,f8.op0,2,3041,1,2848,193,2952,369,1,
11,f11.op3,10,3041,5,272,2769,2901,1646,1,
13,f13.op4,4,3041,12,2018,1023,78,6,1,
17,f17.op0,16,3041,15,454,2587,688,756,1,
17,f17.op0,16,3041,15,2572,469,2897,2317,1,
17,f17.op2,16,3041,15,2622,419,1642,991,1,
17,f17.op2,16,3041,15,3036,5,1570,629,1,
17,f17.op3,16,3041,15,342,2699,1319,972,1,
17,f17.op4,16,3041,15,1100,1941,468,2353,1,
17,f17.op5,16,3041,15,1240,1801,1263,2042,1,
17,f17.op6,16,3041,15,1492,1549,841,765,1,
19,f19.op4,2,3041,1,1572,1469,2626,2539,1,
20,f20.op0,2,3041,1,1312,1729,1402,2807,1,
7,f7.op0,6,3049,4,114,2935,2749,2135,1,
7,f7.op0,6,3049,4,2236,813,2334,769,1,
9,f9.op0,6,3049,7,2590,459,2666,635,1,
13,f13.op0,12,3049,7,60,2989,1398,2922,1,
13,f13.op3,12,3049,7,620,2429,1656,831,1,
13,f13.op3,12,3049,7,2568,481,2311,1585,1,
15,f15.op0,2,3049,4,1272,1777,2765,2217,1,
16,f16.op1,4,3049,9,2316,733,1419,2566,1,
4,f4.op0,2,3061,1,1502,1559,2135,1299,1,
4,f4.op0,2,3061,1,2756,305,2655,1429,1,
9,f9.op0,6,3061,1,2790,271,704,2459,1,
9,f9.op1,6,3061,1,990,2071,171,19,1,
11,f11.op0,10,3061,3,1932,1129,574,887,1,
13,f13.op0,12,3061,6,1070,1991,41,945,1,
13,f13.op0,12,3061,6,2458,603,2485,1133,1,
13,f13.op2,12,3061,6,2772,289,2701,1856,1,
15,f15.op0,2,3061,1,1160,1901,1542,715,1,
16,f16.op0,4,3061,5,2442,619,1201,649,1,
19,f19.op2,18,3061,2,320,2741,390,2276,1,
19,f19.op4,2,3061,2,854,2207,786,1008,1,
19,f19.op6,18,3061,2,548,2513,2642,1589,1,
19,f19.op7,6,3061,2,2216,845,257,2269,1,
19,f19.op7,6,3061,2,2410,651,381,1470,1,
19,f19.op8,18,3061,2,1960,1101,810,2137,1,
4,f4.op0,2,3067,3,772,2295,1667,2717,1,
9,f9.op0,6,3067,7,408,2659,812,431,1,
11,f11.op2,2,3067,9,564,2503,2988,2781,1,
11,f11.op2,2,3067,9,946,2121,1977,1295,1,
19,f19.op7,6,3067,8,568,2499,2811,2085,1,
20,f20.op0,2,3067,7,764,2303,2128,2560,1,
20,f20.op0,2,3067,7,2058,1009,726,343,1,
4,f4.op0,2,3079,3,2372,707,2218,2094,1,
11,f11.op2,2,3079,10,1122,1957,1293,1797,1,
11,f11.op2,2,3079,10,2184,895,1329,2640,1,
19,f19.op2,18,3079,1,1308,1771,2798,2416,1,
19,f19.op3,18,3079,1,1800,1279,307,2609,1,
19,f19.op4,2,3079,1,1226,1853,959,1671,1,
19,f19.op5,18,3079,1,1676,1403,1317,2176,1,
19,f19.op7,6,3079,1,1824,1255,2089,272,1,
7,f7.op1,2,3083,3,2054,1029,939,1015,1,
4,f4.op0,2,3089,1,484,2605,422,1650,1,
13,f13.op1,4,3089,8,1090,1999,391,1931,1,
13,f13.op4,4,3089,8,2646,443,1292,337,1,
16,f16.op1,4,3089,1,1106,1983,2840,1722,1,
17,f17.op2,16,3089,12,2554,535,2103,3031,1,
17,f17.op3,16,3089,12,214,2875,1076,245,1,
17,f17.op3,16,3089,12,1070,2019,1897,475,1,
17,f17.op4,16,3089,12,1300,1789,2123,670,1,
17,f17.op4,16,3089,12,1888,1201,161,918,1,
17,f17.op5,16,3089,12,362,2727,1367,2806,1,
17,f17.op5,16,3089,12,2064,1025,1934,1204,1,
17,f17.op7,16,3089,12,1726,1363,1312,804,1,
9,f9.op0,6,3109,4,1370,1739,554,407,1,
13,f13.op0,12,3109,2,2616,493,642,1006,1,
13,f13.op1,4,3109,2,1896,1213,206,255,1,
13,f13.op2,12,3109,2,372,2737,1003,2947,1,
13,f13.op5,12,3109,2,2344,765,2818,2130,1,
13,f13.op5,12,3109,2,2364,745,1553,2511,1,
16,f16.op0,4,3109,5,2820,289,1295,2607,1,
16,f16.op1,4,3109,5,2796,313,2292,2475,1,
19,f19.op4,2,3109,12,1304,1805,2924,2772,1,
4,f4.op0,2,3119,3,1626,1493,1809,1232,1,
8,f8.op0,2,3119,7,2428,691,10,781,1,
8,f8.op0,2,3119,7,2614,505,2207,3005,1,
15,f15.op0,2,3119,14,1952,1167,1846,331,1,
4,f4.op0,2,3121,1,2762,359,2207,1332,1,
7,f7.op0,6,3121,6,2086,1035,1560,2898,1,
7,f7.op1,2,3121,6,702,2419,961,1029,1,
7,f7.op2,6,3121,6,692,2429,2082,1635,1,
8,f8.op0,2,3121,1,90,3031,688,86,1,
8,f8.op0,2,3121,1,2550,571,1429,1349,1,
9,f9.op1,6,3121,7,1100,2021,1844,1592,1,
11,f11.op1,10,3121,8,520,2601,279,1444,1,
11,f11.op1,10,3121,8,1636,1485,1538,991,1,
11,f11.op2,2,3121,8,92,3029,2159,480,1,
13,f13.op5,12,3121,1,1858,1263,596,526,1,
15,f15.op0,2,3121,1,3100,21,1227,706,1,
16,f16.op0,4,3121,1,480,2641,2809,1541,1,
17,f17.op6,16,3121,10,1964,1157,1018,1345,1,
17,f17.op7,16,3121,10,120,3001,897,2623,1,
4,f4.op0,2,3137,1,1066,2071,2844,711,1,
7,f7.op1,2,3137,1,204,2933,317,2286,1,
11,f11.op2,2,3137,2,2928,209,1273,2112,1,
13,f13.op4,4,3137,4,1472,1665,2168,1132,1,
13,f13.op4,4,3137,4,1572,1565,1232,1060,1,
15,f15.op0,2,3137,2,1488,1649,24,629,1,
16,f16.op0,4,3137,1,278,2859,1539,2645,1,
17,f17.op4,16,3137,9,730,2407,86,2773,1,
17,f17.op5,16,3137,9,2326,811,1202,1916,1,
4,f4.op0,2,3163,3,1854,1309,883,2593,1,
7,f7.op0,6,3163,6,1578,1585,833,119,1,
9,f9.op1,6,3163,4,2394,769,491,406,1,
19,f19.op1,6,3163,9,3060,103,496,692,1,
19,f19.op4,2,3163,9,2126,1037,1868,2096,1,
4,f4.op0,2,3167,3,980,2187,397,891,1,
4,f4.op0,2,3167,3,1476,1691,2922,2314,1,
20,f20.op0,2,3167,7,2816,351,2033,260,1,
4,f4.op0,2,3169,1,1952,1217,1526,1966,1,
7,f7.op0,6,3169,5,1818,1351,2122,2114,1,
13,f13.op2,12,3169,10,938,2231,1080,2277,1,
13,f13.op5,12,3169,10,1260,1909,634,2974,1,
16,f16.op1,4,3169,1,404,2765,802,2823,1,
16,f16.op1,4,3169,1,3058,111,2668,959,1,
17,f17.op0,16,3169,7,3082,87,1635,469,1,
17,f17.op4,16,3169,7,1098,2071,2777,909,1,
17,f17.op5,16,3169,7,944,2225,2501,1452,1,
17,f17.op6,16,3169,7,1022,2147,3120,1302,1,
19,f19.op8,18,3169,15,836,2333,703,37,1,
19,f19.op8,18,3169,15,918,2251,630,2535,1,
20,f20.op0,2,3169,9,704,2465,2598,2982,1,
20,f20.op0,2,3169,9,2018,1151,288,1282,1,
7,f7.op0,6,3181,3,822,2359,1165,2893,1,
9,f9.op1,6,3181,4,886,2295,1346,503,1,
9,f9.op1,6,3181,4,2190,991,2697,1360,1,
11,f11.op0,10,3181,2,1294,1887,2847,548,1,
11,f11.op3,10,3181,2,3048,133,1176,1842,1,
13,f13.op1,4,3181,9,894,2287,2801,2173,1,
13,f13.op3,12,3181,9,1836,1345,409,1989,1,
13,f13.op4,4,3181,9,2052,1129,2997,1454,1,
15,f15.op0,2,3181,1,2396,785,3126,2117,1,
19,f19.op7,6,3181,8,2230,951,3116,164,1,
19,f19.op7,6,3181,8,2922,259,1198,1235,1,
20,f20.op0,2,3181,1,728,2453,356,654,1,
20,f20.op0,2,3181,1,2990,191,2949,1897,1,
4,f4.op0,2,3187,3,888,2299,542,1729,1,
4,f4.op0,2,3187,3,2768,419,2044,511,1,
7,f7.op0,6,3187,2,2482,705,2807,401,1,
7,f7.op2,6,3187,2,132,3055,1466,1120,1,
11,f11.op2,2,3187,8,454,2733,2237,1652,1,
11,f11.op2,2,3187,8,2944,243,1453,1291,1,
15,f15.op0,2,3187,7,1110,2077,1977,2044,1,
19,f19.op2,18,3187,14,2576,611,3034,2508,1,
19,f19.op4,2,3187,14,98,3089,2114,279,1,
19,f19.op5,18,3187,14,2006,1181,310,855,1,
19,f19.op8,18,3187,14,648,2539,378,1865,1,
19,f19.op8,18,3187,14,3184,3,748,1549,1,
20,f20.op0,2,3187,7,920,2267,1844,1367,1,
8,f8.op0,2,3191,7,1968,1223,2070,2652,1,
11,f11.op0,10,3191,1,760,2431,108,590,1,
11,f11.op4,10,3191,1,1246,1945,2906,2875,1,
11,f11.op4,10,3191,1,1820,1371,1789,1323,1,
11,f11.op4,10,3191,1,2056,1135,690,933,1,
7,f7.op1,2,3203,4,64,3139,1299,2931,1,
7,f7.op1,2,3203,4,420,2783,1209,2003,1,
7,f7.op1,2,3203,4,1944,1259,1296,2473,1,
15,f15.op0,2,3203,8,442,2761,1341,730,1,
15,f15.op0,2,3203,8,2518,685,1916,1836,1,
19,f19.op4,2,3203,11,2552,651,277,3049,1,
20,f20.op0,2,3203,3,564,2639,1988,740,1,
13,f13.op4,4,3209,11,1156,2053,2225,418,1,y
15,f15.op0,2,3209,14,1106,2103,2657,605,1,
16,f16.op0,4,3209,9,1384,1825,69,606,1,
19,f19.op4,2,3209,17,2070,1139,2895,2348,1,
20,f20.op0,2,3209,9,110,3099,1438,2960,1,
20,f20.op0,2,3209,9,1386,1823,2509,3174,1,
4,f4.op0,2,3217,1,1516,1701,1151,1092,1,
4,f4.op0,2,3217,1,2520,697,1685,2834,1,
8,f8.op0,2,3217,1,1416,1801,2495,714,1,
13,f13.op0,12,3217,6,2846,371,389,2752,1,
13,f13.op5,12,3217,6,6,3211,2679,701,1,
16,f16.op0,4,3217,1,312,2905,2508,961,1,
16,f16.op0,4,3217,1,1624,1593,2225,3155,1,
17,f17.op1,16,3217,4,1958,1259,1618,2366,1,
17,f17.op4,16,3217,4,310,2907,1689,1424,1,
17,f17.op4,16,3217,4,2952,265,999,248,1,
19,f19.op4,2,3217,6,942,2275,2421,974,1,
20,f20.op0,2,3217,17,52,3165,1134,2952,1,
8,f8.op0,2,3221,5,3016,205,2807,2364,1,
11,f11.op4,10,3221,9,714,2507,3090,1745,1,
13,f13.op1,4,3221,10,3142,79,1630,1612,1,
13,f13.op4,4,3221,10,2398,823,709,2780,1,
15,f15.op0,2,3221,11,2052,1169,2705,1254,1,
19,f19.op4,2,3221,10,422,2799,1205,572,1,
19,f19.op4,2,3221,10,1294,1927,3191,507,1,
19,f19.op4,2,3221,10,2396,825,1692,2971,1,
19,f19.op4,2,3221,10,3010,211,2675,1497,1,
7,f7.op2,6,3229,2,1702,1527,3206,458,1,
9,f9.op0,6,3229,7,1520,1709,455,2562,1,
11,f11.op2,2,3229,6,978,2251,195,1779,1,
11,f11.op2,2,3229,6,1580,1649,943,1847,1,
13,f13.op4,4,3229,5,334,2895,2282,2411,1,
13,f13.op4,4,3229,5,2368,861,2684,1200,1,
15,f15.op0,2,3229,4,1118,2111,3220,1291,1,
15,f15.op0,2,3229,4,1238,1991,3073,1927,1,
19,f19.op4,2,3229,18,144,3085,1443,3135,1,
19,f19.op4,2,3229,18,938,2291,1208,1933,1,
19,f19.op7,6,3229,18,1958,1271,2131,622,1,
8,f8.op0,2,3251,3,2360,891,13,408,1,
8,f8.op0,2,3251,3,3234,17,2407,1520,1,
11,f11.op2,2,3251,6,1830,1421,260,2388,1,
11,f11.op3,10,3251,6,1988,1263,2988,2636,1,
15,f15.op0,2,3251,11,2162,1089,3184,429,1,
20,f20.op0,2,3251,11,2168,1083,3248,2113,1,
8,f8.op0,2,3253,5,1742,1511,2413,3148,1,
9,f9.op1,6,3253,4,2790,463,2348,2791,1,
13,f13.op0,12,3253,3,1188,2065,1418,1110,1,
13,f13.op1,4,3253,3,1876,1377,706,805,1,
13,f13.op2,12,3253,3,2744,509,2022,656,1,
13,f13.op4,4,3253,3,22,3231,2269,675,1,
13,f13.op4,4,3253,3,32,3221,1673,2631,1,
13,f13.op4,4,3253,3,1784,1469,1138,588,1,
13,f13.op5,12,3253,3,1044,2209,1259,1348,1,
16,f16.op0,4,3253,5,1706,1547,1294,2114,1,
16,f16.op0,4,3253,5,2848,405,449,638,1,
16,f16.op1,4,3253,5,104,3149,2005,3175,1,
19,f19.op4,2,3253,4,2430,823,551,29,1,
4,f4.op0,2,3257,1,658,2599,1173,2736,1,
4,f4.op0,2,3257,1,2202,1055,2510,2256,1,
4,f4.op0,2,3257,1,2994,263,568,142,1,
13,f13.op1,4,3257,7,1298,1959,2987,1733,1,
13,f13.op1,4,3257,7,2378,879,1105,85,1,
13,f13.op4,4,3257,7,148,3109,1630,877,1,
19,f19.op4,2,3257,8,1964,1293,1229,2636,1,
8,f8.op0,2,3259,3,724,2535,1710,2658,1,
9,f9.op0,6,3259,1,2394,865,3122,709,1,
11,f11.op2,2,3259,3,3110,149,1670,2522,1,
19,f19.op1,6,3259,10,1532,1727,2366,3212,1,
19,f19.op4,2,3259,10,378,2881,1643,258,1,
19,f19.op5,18,3259,10,1784,1475,677,2437,1,
20,f20.op0,2,3259,19,1482,1777,1457,2843,1,
7,f7.op1,2,3271,2,852,2419,78,1413,1,
8,f8.op0,2,3271,7,604,2667,1590,2652,1,
8,f8.op0,2,3271,7,1892,1379,2156,1905,1,
8,f8.op0,2,3271,7,2708,563,3254,2860,1,
9,f9.op1,6,3271,4,2814,457,3033,337,1,
11,f11.op2,2,3271,4,2100,1171,668,2737,1,
11,f11.op4,10,3271,4,1740,1531,2986,2353,1,
15,f15.op0,2,3271,1,2516,755,2504,385,1,
7,f7.op1,2,3299,2,92,3207,2708,2272,1,
7,f7.op1,2,3299,2,3232,67,2182,783,1,
15,f15.op0,2,3299,14,48,3251,3059,3283,1,
4,f4.op0,2,3301,1,1552,1749,2949,3213,1,
7,f7.op0,6,3301,4,1052,2249,314,988,1,
7,f7.op0,6,3301,4,1526,1775,1680,240,1,
7,f7.op0,6,3301,4,2546,755,2806,1344,1,
7,f7.op0,6,3301,4,3236,65,260,2395,1,
7,f7.op1,2,3301,4,1538,1763,1110,2988,1,
7,f7.op2,6,3301,4,128,3173,1815,1674,1,
11,f11.op3,10,3301,1,2394,907,3061,2679,1,
13,f13.op0,12,3301,12,1594,1707,2416,2979,1,
13,f13.op0,12,3301,12,1882,1419,1321,2133,1,
13,f13.op1,4,3301,12,2272,1029,541,2073,1,
13,f13.op3,12,3301,12,468,2833,1262,351,1,
13,f13.op3,12,3301,12,1162,2139,1905,1924,1,
13,f13.op4,4,3301,12,918,2383,2233,2711,1,
13,f13.op4,4,3301,12,1494,1807,436,1811,1,
13,f13.op5,12,3301,12,1530,1771,2632,1726,1,
19,f19.op1,6,3301,14,1054,2247,2817,322,1,
19,f19.op1,6,3301,14,3212,89,2317,2728,1,
19,f19.op4,2,3301,14,2784,517,1498,1295,1,
9,f9.op0,6,3307,4,1854,1453,1539,171,1,
9,f9.op1,6,3307,4,1928,1379,2687,666,1,
9,f9.op1,6,3307,4,3188,119,2604,2494,1,
11,f11.op2,2,3307,7,814,2493,3266,2702,1,
11,f11.op2,2,3307,7,1000,2307,1951,478,1,
19,f19.op7,6,3307,1,2168,1139,931,49,1,
4,f4.op0,2,3313,1,2662,651,1547,1215,1,
7,f7.op2,6,3313,2,160,3153,1854,2158,1,
7,f7.op2,6,3313,2,1958,1355,3060,1857,1,
8,f8.op0,2,3313,1,2778,535,2757,1587,1,
9,f9.op0,6,3313,1,1038,2275,2549,2860,1,
11,f11.op2,2,3313,2,2136,1177,363,33,1,
13,f13.op3,12,3313,11,102,3211,2767,3271,1,
13,f13.op4,4,3313,11,1220,2093,2007,2448,1,
13,f13.op5,12,3313,11,636,2677,787,2609,1,
16,f16.op1,4,3313,1,352,2961,980,2546,1,
16,f16.op1,4,3313,1,978,2335,194,2911,1,
17,f17.op1,16,3313,15,874,2439,358,1775,1,
17,f17.op2,16,3313,15,32,3281,102,6,1,
17,f17.op5,16,3313,15,742,2571,1697,1464,1,
19,f19.op2,18,3313,7,392,2921,55,526,1,
19,f19.op6,18,3313,7,2140,1173,1985,2720,1,
19,f19.op6,18,3313,7,3242,71,373,194,1,
19,f19.op7,6,3313,7,2858,455,638,2126,1,
7,f7.op2,6,3319,1,3208,111,1534,3064,1,
19,f19.op1,6,3319,13,1848,1471,522,1949,1,
19,f19.op1,6,3319,13,2032,1287,1551,431,1,
20,f20.op0,2,3319,19,2432,887,3007,1312,1,
20,f20.op0,2,3319,19,2792,527,2970,1808,1,y
8,f8.op0,2,3323,3,454,2869,2738,1173,1,
11,f11.op2,2,3323,1,1710,1613,825,75,1,
11,f11.op2,2,3323,1,1890,1433,3180,3310,1,
11,f11.op2,2,3323,1,1914,1409,1327,1329,1,
15,f15.op0,2,3323,8,860,2463,1879,1676,1,
20,f20.op0,2,3323,3,514,2809,3209,2985,1,
16,f16.op1,4,3329,1,1086,2243,228,2511,1,
17,f17.op1,16,3329,14,328,3001,1121,2220,1,
17,f17.op4,16,3329,14,270,3059,1885,1090,1,
17,f17.op4,16,3329,14,632,2697,1519,481,1,
17,f17.op4,16,3329,14,1476,1853,1357,3213,1,
17,f17.op4,16,3329,14,2040,1289,2338,725,1,
20,f20.op0,2,3329,9,110,3219,1552,2075,1,
4,f4.op0,2,3331,3,978,2353,1988,497,1,
7,f7.op1,2,3331,6,2514,817,1330,190,1,
8,f8.op0,2,3331,3,686,2645,2530,1149,1,
9,f9.op0,6,3331,1,84,3247,2211,1356,1,
11,f11.op1,10,3331,9,1840,1491,1419,129,1,
11,f11.op2,2,3331,9,662,2669,1545,2563,1,
15,f15.op0,2,3331,1,2588,743,428,1583,1,
19,f19.op0,18,3331,6,2098,1233,934,1627,1,
19,f19.op0,18,3331,6,2270,1061,2554,1011,1,
19,f19.op2,18,3331,6,576,2755,2723,3299,1,
19,f19.op5,18,3331,6,610,2721,1981,2734,1,
19,f19.op7,6,3331,6,584,2747,3178,2797,1,
20,f20.op0,2,3331,11,894,2437,2249,279,1,
20,f20.op0,2,3331,11,1456,1875,1031,3216,1,
4,f4.op0,2,3343,3,3176,167,1603,2908,1,
4,f4.op0,2,3343,3,3196,147,673,1004,1,
8,f8.op0,2,3343,7,156,3187,499,1316,1,
19,f19.op7,6,3343,18,2748,595,2371,2764,1,
7,f7.op1,2,3347,1,1770,1577,1246,178,1,
15,f15.op0,2,3347,2,3242,105,780,52,1,
19,f19.op4,2,3347,3,2514,833,627,33,1,
20,f20.op0,2,3347,7,3222,125,2368,2796,1,
7,f7.op1,2,3359,6,2208,1151,67,1929,1,
11,f11.op2,2,3359,4,1724,1635,3277,1214,1,
19,f19.op4,2,3359,15,26,3333,3194,1936,1,
19,f19.op4,2,3359,15,250,3109,741,39,1,
20,f20.op0,2,3359,19,386,2973,1069,1565,1,
20,f20.op0,2,3359,19,3308,51,2685,974,1,
7,f7.op1,2,3361,1,3152,209,1999,1726,1,
8,f8.op0,2,3361,1,970,2391,1181,1408,1,
8,f8.op0,2,3361,1,3062,299,3112,389,1,
11,f11.op2,2,3361,6,662,2699,1525,2583,1,
11,f11.op2,2,3361,6,1694,1667,2089,801,1,
13,f13.op0,12,3361,7,1372,1989,2921,2293,1,
13,f13.op3,12,3361,7,1770,1591,1538,1411,1,
13,f13.op4,4,3361,7,960,2401,1872,144,1,
13,f13.op5,12,3361,7,2074,1287,632,2634,1,
17,f17.op2,16,3361,12,1912,1449,1895,1100,1,
17,f17.op4,16,3361,12,1342,2019,649,829,1,
17,f17.op7,16,3361,12,98,3263,3220,3155,1,
19,f19.op4,2,3361,17,2930,431,769,2517,1,
20,f20.op0,2,3361,1,1746,1615,1347,2252,1,
11,f11.op1,10,3371,5,1964,1407,2159,2035,1,y
11,f11.op1,10,3371,5,2122,1249,1875,3235,1,
11,f11.op2,2,3371,5,798,2573,709,3129,1,
15,f15.op0,2,3371,11,1168,2203,2741,3329,1,
20,f20.op0,2,3371,11,2916,455,1384,2766,1,
20,f20.op0,2,3371,11,3180,191,173,2874,1,
7,f7.op0,6,3373,6,2620,753,130,1946,1,
7,f7.op2,6,3373,6,2186,1187,645,574,1,
7,f7.op2,6,3373,6,3058,315,446,2473,1,
9,f9.op0,6,3373,7,454,2919,3082,1092,1,
9,f9.op1,6,3373,7,384,2989,1805,2824,1,
13,f13.op0,12,3373,6,1106,2267,12,2855,1,
13,f13.op1,4,3373,6,746,2627,2600,200,1,
13,f13.op2,12,3373,6,1672,1701,2112,3276,1,
13,f13.op2,12,3373,6,2466,907,1360,883,1,
16,f16.op1,4,3373,13,2082,1291,2024,1813,1,
16,f16.op1,4,3373,13,2942,431,2513,2476,1,
19,f19.op1,6,3373,10,760,2613,2279,475,1,
19,f19.op1,6,3373,10,2894,479,68,2844,1,
19,f19.op7,6,3373,10,3000,373,2715,853,1,
11,f11.op2,2,3389,1,2840,549,867,695,1,
13,f13.op4,4,3389,9,2690,699,2563,2022,1,
16,f16.op0,4,3389,13,1888,1501,246,439,1,
20,f20.op0,2,3389,9,2732,657,3208,1516,1,
7,f7.op1,2,3391,3,3256,135,988,1110,1,
7,f7.op2,6,3391,3,1656,1735,2711,2325,1,
8,f8.op0,2,3391,7,286,3105,1194,997,1,
11,f11.op1,10,3391,3,74,3317,393,344,1,
11,f11.op1,10,3391,3,662,2729,2083,2039,1,
11,f11.op4,10,3391,3,1620,1771,1072,714,1,
19,f19.op1,6,3391,9,3090,301,1391,1501,1,
7,f7.op1,2,3407,5,30,3377,1323,189,1,
8,f8.op0,2,3407,7,98,3309,1272,159,1,
11,f11.op2,2,3407,8,1526,1881,2353,2382,1,
15,f15.op0,2,3407,2,2826,581,1311,2813,1,
19,f19.op4,2,3407,6,3084,323,1476,257,1,
20,f20.op0,2,3407,7,634,2773,869,2258,1,
15,f15.op0,2,3413,8,726,2687,2400,160,1,
15,f15.op0,2,3413,8,1712,1701,2023,1045,1,
16,f16.op0,4,3413,5,1058,2355,870,481,1,
19,f19.op4,2,3413,12,2590,823,2749,1941,1,
19,f19.op4,2,3413,12,2876,537,2099,829,1,
7,f7.op2,6,3433,3,2938,495,2096,3242,1,
8,f8.op0,2,3433,1,2814,619,1777,3226,1,
9,f9.op0,6,3433,4,2252,1181,2239,2156,1,
9,f9.op1,6,3433,4,106,3327,3021,1480,1,
13,f13.op1,4,3433,1,430,3003,891,1653,1,
13,f13.op3,12,3433,1,326,3107,1130,351,1,
20,f20.op0,2,3433,13,3068,365,446,3112,1,
4,f4.op0,2,3449,1,390,3059,971,1105,1,
4,f4.op0,2,3449,1,696,2753,2807,1564,1,
7,f7.op1,2,3449,5,3392,57,1553,1700,1,
8,f8.op0,2,3449,1,678,2771,355,2200,1,
13,f13.op4,4,3449,4,532,2917,1389,1964,1,
13,f13.op4,4,3449,4,2598,851,2212,1762,1,
15,f15.op0,2,3449,14,86,3363,656,2573,1,
15,f15.op0,2,3449,14,1568,1881,2556,1550,1,
16,f16.op0,4,3449,9,2154,1295,2218,1432,1,
19,f19.op4,2,3449,10,2936,513,2453,2852,1,
7,f7.op0,6,3457,6,2624,833,2974,3388,1,
9,f9.op1,6,3457,1,3282,175,1296,144,1,
11,f11.op2,2,3457,3,1134,2323,3197,1862,1,
13,f13.op1,4,3457,12,932,2525,2780,3139,1,
13,f13.op2,12,3457,12,3346,111,3066,3161,1,
13,f13.op5,12,3457,12,2192,1265,1554,1981,1,
15,f15.op0,2,3457,7,1726,1731,1786,580,1,
16,f16.op0,4,3457,1,1840,1617,2038,2288,1,
17,f17.op0,16,3457,6,1326,2131,2986,379,1,
17,f17.op1,16,3457,6,3432,25,884,52,1,
17,f17.op3,16,3457,6,28,3429,2791,1791,1,
17,f17.op4,16,3457,6,290,3167,3342,1010,1,
17,f17.op5,16,3457,6,2570,887,921,1681,1,
17,f17.op7,16,3457,6,2606,851,208,1029,1,
19,f19.op5,18,3457,18,392,3065,3437,3274,1,
19,f19.op6,18,3457,18,3200,257,3160,1258,1,
19,f19.op7,6,3457,18,1914,1543,2708,1962,1,
11,f11.op1,10,3461,7,3042,419,1992,1125,1,
11,f11.op3,10,3461,7,2510,951,2060,3019,1,
13,f13.op4,4,3461,3,1828,1633,2336,2842,1,
15,f15.op0,2,3461,11,452,3009,545,1190,1,
15,f15.op0,2,3461,11,820,2641,2327,2001,1,
16,f16.op0,4,3461,5,1518,1943,322,1318,1,
20,f20.op0,2,3461,1,3100,361,3132,1541,1,
7,f7.op2,6,3463,5,2878,585,2691,2858,1,
9,f9.op1,6,3463,7,118,3345,350,1578,1,
9,f9.op1,6,3463,7,360,3103,700,3156,1,
15,f15.op0,2,3463,13,206,3257,1539,2873,1,
19,f19.op1,6,3463,5,1378,2085,688,583,1,
19,f19.op4,2,3463,5,1608,1855,2047,290,1,
19,f19.op7,6,3463,5,1042,2421,1307,2985,1,
20,f20.op0,2,3463,3,1832,1631,1104,2133,1,
4,f4.op0,2,3467,3,2178,1289,288,72,1,
15,f15.op0,2,3467,2,2062,1405,1393,324,1,y
15,f15.op0,2,3467,2,2300,1167,337,947,1,
19,f19.op4,2,3467,9,334,3133,451,1666,1,
7,f7.op1,2,3469,4,1552,1917,2313,826,1,
7,f7.op1,2,3469,4,3120,349,416,555,1,
9,f9.op1,6,3469,4,1030,2439,2770,2235,1,
13,f13.op2,12,3469,11,3190,279,1570,1455,1,
13,f13.op3,12,3469,11,842,2627,1004,2212,1,
13,f13.op3,12,3469,11,2612,857,2361,1249,1,
13,f13.op4,4,3469,11,1192,2277,2317,2313,1,
13,f13.op4,4,3469,11,2616,853,569,1378,1,
15,f15.op0,2,3469,4,3090,379,347,1642,1,
16,f16.op1,4,3469,13,816,2653,2583,2980,1,
16,f16.op1,4,3469,13,2644,825,2746,3207,1,
19,f19.op4,2,3469,11,2596,873,905,2056,1,
19,f19.op7,6,3469,11,8,3461,588,1309,1,
19,f19.op7,6,3469,11,1958,1511,574,1856,1,
19,f19.op7,6,3469,11,3138,331,311,1477,1,
20,f20.op0,2,3469,9,2316,1153,1498,3197,1,
20,f20.op0,2,3469,9,2882,587,3112,2237,1,
4,f4.op0,2,3491,3,1978,1513,1114,2024,1,
11,f11.op0,10,3491,4,582,2909,2856,577,1,
11,f11.op0,10,3491,4,3114,377,1513,1407,1,
11,f11.op4,10,3491,4,2132,1359,2157,2735,1,
15,f15.op0,2,3491,11,2182,1309,2794,419,1,
7,f7.op1,2,3499,6,1582,1917,2716,388,1,
7,f7.op2,6,3499,6,650,2849,3179,954,1,
9,f9.op0,6,3499,7,532,2967,411,1212,1,
9,f9.op0,6,3499,7,3146,353,571,841,1,
7,f7.op0,6,3511,4,30,3481,1445,708,1,
7,f7.op2,6,3511,4,2792,719,671,1099,1,
8,f8.op0,2,3511,7,2846,665,2134,2900,1,
9,f9.op0,6,3511,1,796,2715,2441,3002,1,
9,f9.op1,6,3511,1,3068,443,2908,3444,1,
11,f11.op1,10,3511,2,1700,1811,1592,2379,1,
19,f19.op4,2,3511,15,1510,2001,2542,3460,1,
19,f19.op6,18,3511,15,3014,497,1419,1553,1,
4,f4.op0,2,3517,1,1340,2177,3366,2600,1,
7,f7.op0,6,3517,3,472,3045,2290,1332,1,
7,f7.op2,6,3517,3,1280,2237,2526,2873,1,
9,f9.op0,6,3517,7,2986,531,1583,1739,1,
13,f13.op0,12,3517,7,1428,2089,1608,2288,1,
13,f13.op2,12,3517,7,2400,1117,1948,1232,1,y
13,f13.op3,12,3517,7,2078,1439,2930,1037,1,
15,f15.op0,2,3517,7,2806,711,711,2861,1,
19,f19.op1,6,3517,2,20,3497,2225,3449,1,
11,f11.op2,2,3527,7,2818,709,229,1624,1,
20,f20.op0,2,3527,7,1146,2381,89,2297,1,
20,f20.op0,2,3527,7,1548,1979,3014,3325,1,
7,f7.op0,6,3529,1,2,3527,225,3057,1,
7,f7.op0,6,3529,1,2936,593,338,2569,1,
7,f7.op0,6,3529,1,3090,439,3403,3511,1,
7,f7.op1,2,3529,1,2104,1425,1895,1279,1,
7,f7.op2,6,3529,1,2256,1273,1866,1779,1,
9,f9.op0,6,3529,1,1710,1819,1431,159,1,
9,f9.op1,6,3529,1,1848,1681,2483,668,1,
11,f11.op2,2,3529,9,2954,575,2793,1858,1,
13,f13.op0,12,3529,6,1168,2361,1067,625,1,
13,f13.op0,12,3529,6,1432,2097,2114,977,1,
13,f13.op3,12,3529,6,700,2829,85,278,1,
13,f13.op4,4,3529,6,1158,2371,1529,932,1,
16,f16.op1,4,3529,9,2156,1373,3441,1759,1,
16,f16.op1,4,3529,9,2490,1039,2628,2811,1,
19,f19.op3,18,3529,14,524,3005,1154,3404,1,
19,f19.op3,18,3529,14,772,2757,732,410,1,
19,f19.op3,18,3529,14,932,2597,3274,1101,1,
19,f19.op3,18,3529,14,1628,1901,2893,338,1,
19,f19.op4,2,3529,14,868,2661,2179,2715,1,
19,f19.op6,18,3529,14,700,2829,2708,514,1,
19,f19.op7,6,3529,14,1134,2395,946,607,1,
19,f19.op7,6,3529,14,2688,841,1437,1933,1,
19,f19.op8,18,3529,14,720,2809,3354,548,1,
7,f7.op1,2,3533,5,2018,1515,2353,2355,1,
13,f13.op1,4,3533,10,88,3445,3306,2972,1,
13,f13.op1,4,3533,10,2896,637,3050,2137,1,
13,f13.op4,4,3533,10,724,2809,2922,3486,1,
15,f15.op0,2,3533,8,152,3381,2642,2767,1,
20,f20.op0,2,3533,13,108,3425,876,1457,1,
20,f20.op0,2,3533,13,1984,1549,2847,319,1,
4,f4.op0,2,3539,3,2272,1267,2609,1537,1,
11,f11.op2,2,3539,8,1542,1997,2701,889,1,
20,f20.op0,2,3539,19,2344,1195,3070,1923,1,
4,f4.op0,2,3541,1,3222,319,670,1938,1,
7,f7.op2,6,3541,6,2506,1035,1937,2806,1,
9,f9.op0,6,3541,4,2246,1295,18,2,1,
9,f9.op1,6,3541,4,1088,2453,324,36,1,
11,f11.op2,2,3541,10,916,2625,990,90,1,
11,f11.op3,10,3541,10,2020,1521,652,1025,1,
13,f13.op5,12,3541,5,648,2893,294,295,1,
15,f15.op0,2,3541,1,40,3501,2608,646,1,
16,f16.op1,4,3541,5,1878,1663,2304,144,1,
19,f19.op7,6,3541,7,152,3389,1678,1952,1,
20,f20.op0,2,3541,1,1310,2231,698,389,1,
4,f4.op0,2,3547,3,1402,2145,2631,3318,1,
7,f7.op1,2,3547,5,2656,891,2639,377,1,
7,f7.op2,6,3547,5,2318,1229,3531,3038,1,
9,f9.op1,6,3547,1,2302,1245,161,412,1,
15,f15.op0,2,3547,7,1696,1851,229,1907,1,
19,f19.op2,18,3547,13,902,2645,3347,2043,1,
19,f19.op2,18,3547,13,1278,2269,3059,161,1,
19,f19.op2,18,3547,13,1742,1805,315,950,1,
19,f19.op3,18,3547,13,444,3103,3322,1855,1,
19,f19.op7,6,3547,13,2276,1271,637,1527,1,
8,f8.op0,2,3557,5,3502,55,1954,2912,1,
7,f7.op0,6,3559,3,1374,2185,1417,3253,1,
7,f7.op1,2,3559,3,3026,533,1483,2754,1,
8,f8.op0,2,3559,7,2504,1055,1541,2417,1,
9,f9.op0,6,3559,4,1942,1617,1505,1749,1,
9,f9.op0,6,3559,4,3010,549,3500,3157,1,
9,f9.op1,6,3559,4,2554,1005,914,497,1,
19,f19.op1,6,3559,6,3556,3,882,983,1,
19,f19.op7,6,3559,6,512,3047,3138,1851,1,
4,f4.op0,2,3571,3,2464,1107,406,1887,1,
4,f4.op0,2,3571,3,2790,781,1205,1194,1,
7,f7.op0,6,3571,1,3478,93,1193,2211,1,
7,f7.op1,2,3571,1,1780,1791,2974,935,1,
7,f7.op2,6,3571,1,3238,333,1419,1223,1,
8,f8.op0,2,3571,3,262,3309,2234,1172,1,
11,f11.op0,10,3571,7,3212,359,820,2347,1,
11,f11.op0,10,3571,7,3498,73,3081,1254,1,
11,f11.op2,2,3571,7,122,3449,2883,1236,1,
11,f11.op4,10,3571,7,1220,2351,1233,1086,1,
19,f19.op1,6,3571,18,2202,1369,2832,337,1,
19,f19.op4,2,3571,18,1694,1877,2426,2571,1,
20,f20.op0,2,3571,11,2466,1105,1289,243,1,
4,f4.op0,2,3581,1,1292,2289,1008,252,1,
8,f8.op0,2,3581,5,1270,2311,3004,2166,1,
8,f8.op0,2,3581,5,2558,1023,1423,2416,1,
11,f11.op0,10,3581,6,2664,917,2208,2154,1,
11,f11.op2,2,3581,6,1686,1895,1203,1086,1,
13,f13.op4,4,3581,6,286,3295,2875,1323,1,
13,f13.op4,4,3581,6,1644,1937,1267,3403,1,
15,f15.op0,2,3581,11,3350,231,1456,1052,1,
16,f16.op1,4,3581,13,488,3093,2959,1304,1,
7,f7.op1,2,3583,6,2064,1519,1041,2708,1,
7,f7.op1,2,3583,6,2452,1131,692,3170,1,
7,f7.op2,6,3583,6,3130,453,1967,281,1,
9,f9.op0,6,3583,1,166,3417,2234,3035,1,
9,f9.op0,6,3583,1,2978,605,2249,648,1,
9,f9.op1,6,3583,1,578,3005,2944,3512,1,
9,f9.op1,6,3583,1,754,2829,3203,754,1,
9,f9.op1,6,3583,1,2810,773,2365,1059,1,
19,f19.op1,6,3583,11,3476,107,3438,1501,1,
19,f19.op2,18,3583,11,1802,1781,3242,2245,1,
19,f19.op3,18,3583,11,378,3205,1765,2733,1,
19,f19.op3,18,3583,11,496,3087,1297,634,1,
19,f19.op3,18,3583,11,1740,1843,3030,2611,1,
19,f19.op4,2,3583,11,2354,1229,3023,1102,1,
19,f19.op5,18,3583,11,2886,697,972,3257,1,
7,f7.op1,2,3593,2,1902,1691,591,1111,1,
13,f13.op4,4,3593,5,624,2969,2082,2924,1,
16,f16.op0,4,3593,9,176,3417,3543,446,1,
7,f7.op0,6,3607,2,428,3179,1053,1181,1,
8,f8.op0,2,3607,7,3560,47,3381,2677,1,
15,f15.op0,2,3607,7,2750,857,2206,628,1,
19,f19.op4,2,3607,16,1988,1619,1633,1225,1,
19,f19.op4,2,3607,16,3414,193,2506,2410,1,
7,f7.op1,2,3613,1,136,3477,2452,2931,1,
7,f7.op1,2,3613,1,2466,1147,2045,3389,1,
9,f9.op0,6,3613,4,3268,345,1135,929,1,
11,f11.op2,2,3613,5,990,2623,1244,770,1,
13,f13.op3,12,3613,12,848,2765,423,1978,1,
13,f13.op3,12,3613,12,3374,239,1856,2922,1,
19,f19.op4,2,3613,3,2428,1185,63,3236,1,
20,f20.op0,2,3613,13,1112,2501,2244,2280,1,
20,f20.op0,2,3613,13,2312,1301,1954,459,1,
11,f11.op2,2,3617,9,1406,2211,837,2049,1,
15,f15.op0,2,3617,2,358,3259,2519,2097,1,
15,f15.op0,2,3617,2,988,2629,1459,3232,1,
16,f16.op1,4,3617,1,1770,1847,2310,2405,1,
16,f16.op1,4,3617,1,3210,407,3330,3373,1,
17,f17.op2,16,3617,13,2196,1421,1986,2670,1,
17,f17.op4,16,3617,13,392,3225,2059,2036,1,
17,f17.op5,16,3617,13,1216,2401,3290,3385,1,
17,f17.op5,16,3617,13,3420,197,2764,2503,1,
17,f17.op6,16,3617,13,356,3261,1610,733,1,
17,f17.op6,16,3617,13,1258,2359,2324,775,1,
4,f4.op0,2,3623,3,1548,2075,3474,2680,1,
8,f8.op0,2,3623,7,844,2779,3307,1772,1,
15,f15.op0,2,3623,8,1356,2267,2019,3033,1,
15,f15.op0,2,3623,8,3274,349,2347,398,1,
20,f20.op0,2,3623,3,2254,1369,3606,3441,1,
20,f20.op0,2,3623,3,3394,229,2765,1044,1,
4,f4.op0,2,3631,3,2544,1087,309,985,1,
7,f7.op1,2,3631,5,1324,2307,1826,1817,1,
7,f7.op1,2,3631,5,3398,233,2007,3399,1,
11,f11.op1,10,3631,1,1232,2399,840,2387,1,
11,f11.op3,10,3631,1,786,2845,1283,1437,1,
11,f11.op3,10,3631,1,2740,891,1141,1094,1,
11,f11.op4,10,3631,1,456,3175,1829,2807,1,
15,f15.op0,2,3631,1,2700,931,2507,3314,1,
19,f19.op1,6,3631,2,786,2845,2510,3572,1,
19,f19.op1,6,3631,2,2446,1185,551,29,1,
7,f7.op0,6,3637,4,2312,1325,3572,2069,1,
7,f7.op1,2,3637,4,1614,2023,1855,265,1,
13,f13.op0,12,3637,10,1294,2343,1282,2057,1,
13,f13.op1,4,3637,10,1442,2195,1905,3224,1,
13,f13.op1,4,3637,10,3104,533,1854,2101,1,
13,f13.op3,12,3637,10,2368,1269,1185,1490,1,
13,f13.op5,12,3637,10,650,2987,1437,3188,1,
15,f15.op0,2,3637,7,2034,1603,3219,942,1,
16,f16.op1,4,3637,5,1410,2227,3600,225,1,
19,f19.op0,18,3637,8,3060,577,3273,3235,1,
19,f19.op1,6,3637,8,946,2691,183,1541,1,
7,f7.op0,6,3643,3,2108,1535,2908,3538,1,
7,f7.op2,6,3643,3,344,3299,1878,2350,1,
7,f7.op2,6,3643,3,2972,671,3010,430,1,
8,f8.op0,2,3643,3,44,3599,2006,2983,1,
8,f8.op0,2,3659,3,3232,427,2361,2582,1,
15,f15.op0,2,3659,14,608,3051,3524,3650,1,
15,f15.op0,2,3659,14,1396,2263,818,2006,1,
4,f4.op0,2,3671,3,2930,741,2512,628,1,
11,f11.op1,10,3671,8,2208,1463,3416,978,1,
19,f19.op4,2,3671,4,240,3431,159,588,1,
19,f19.op4,2,3671,4,2974,697,2899,539,1,
4,f4.op0,2,3673,1,932,2741,95,942,1,
4,f4.op0,2,3673,1,2022,1651,668,167,1,
4,f4.op0,2,3673,1,3290,383,1687,1340,1,
4,f4.op0,2,3673,1,3468,205,2506,2463,1,
7,f7.op2,6,3673,5,2356,1317,2449,1924,1,
8,f8.op0,2,3673,1,1006,2667,801,3314,1,
9,f9.op1,6,3673,1,230,3443,3045,2787,1,
13,f13.op3,12,3673,7,366,3307,1010,2338,1,
13,f13.op3,12,3673,7,1016,2657,2105,727,1,
13,f13.op4,4,3673,7,1562,2111,2662,1900,1,
13,f13.op4,4,3673,7,2918,755,1969,434,1,
13,f13.op5,12,3673,7,3426,247,662,616,1,
19,f19.op5,18,3673,6,2610,1063,2908,733,1,
19,f19.op5,18,3673,6,2710,963,2586,1296,1,
19,f19.op8,18,3673,6,1246,2427,3248,3264,1,
4,f4.op0,2,3677,1,3350,327,3561,3648,1,
4,f4.op0,2,3677,1,3468,209,1901,3233,1,
15,f15.op0,2,3677,2,1964,1713,1710,114,1,
16,f16.op0,4,3677,13,1992,1685,2371,378,1,
20,f20.op0,2,3677,17,3572,105,772,774,1,
11,f11.op0,10,3691,6,3678,13,1989,1523,1,
11,f11.op2,2,3691,6,96,3595,2454,3243,1,
11,f11.op2,2,3691,6,676,3015,132,12,1,
15,f15.op0,2,3691,1,1554,2137,688,538,1,
19,f19.op1,6,3691,5,3610,81,2922,3262,1,
19,f19.op6,18,3691,5,1546,2145,1013,2773,1,
19,f19.op6,18,3691,5,1768,1923,988,52,1,
7,f7.op0,6,3697,1,90,3607,448,64,1,
7,f7.op2,6,3697,1,2466,1231,352,2691,1,
7,f7.op2,6,3697,1,2976,721,3205,986,1,
9,f9.op0,6,3697,7,2328,1369,2055,2693,1,
9,f9.op1,6,3697,7,2278,1419,1851,1438,1,
13,f13.op4,4,3697,5,3234,463,2019,2146,1,
13,f13.op5,12,3697,5,14,3683,3401,546,1,
13,f13.op5,12,3697,5,2256,1441,1627,2969,1,
15,f15.op0,2,3697,7,3412,285,1625,2573,1,
16,f16.op1,4,3697,1,2462,1235,2831,408,1,
17,f17.op1,16,3697,8,1564,2133,1755,1843,1,
17,f17.op3,16,3697,8,3354,343,952,56,1,
17,f17.op4,16,3697,8,1296,2401,1816,2499,1,
17,f17.op5,16,3697,8,1106,2591,2203,782,1,
17,f17.op5,16,3697,8,1424,2273,408,24,1,
17,f17.op5,16,3697,8,3060,637,2217,3175,1,
17,f17.op7,16,3697,8,2278,1419,3295,2586,1,
17,f17.op7,16,3697,8,2506,1191,405,2416,1,
17,f17.op7,16,3697,8,3102,595,2321,354,1,
19,f19.op4,2,3697,11,1736,1961,2771,535,1,
20,f20.op0,2,3697,17,2040,1657,3166,528,1,
4,f4.op0,2,3701,1,8,3693,1570,2243,1,
11,f11.op0,10,3701,5,3294,407,3227,2985,1,
15,f15.op0,2,3701,11,2166,1535,2200,2614,1,
20,f20.op0,2,3701,1,1682,2019,2296,855,1,
7,f7.op1,2,3709,6,450,3259,1512,216,1,
7,f7.op1,2,3709,6,658,3051,401,1117,1,
11,f11.op2,2,3709,2,1228,2481,3536,1333,1,
13,f13.op0,12,3709,4,1864,1845,2522,194,1,
13,f13.op1,4,3709,4,3010,699,3698,1711,1,
13,f13.op3,12,3709,4,1352,2357,2389,1325,1,
16,f16.op1,4,3709,13,3690,19,3258,3449,1,
19,f19.op0,18,3709,4,3322,387,3541,772,1,
19,f19.op1,6,3709,4,622,3087,2110,2844,1,
19,f19.op4,2,3709,4,2384,1325,2151,3627,1,
19,f19.op5,18,3709,4,2020,1689,2763,3464,1,
19,f19.op7,6,3709,4,2860,849,3443,3695,1,
19,f19.op8,18,3709,4,3574,135,2199,1287,1,
20,f20.op0,2,3709,9,2420,1289,2478,3462,1,
8,f8.op0,2,3719,7,208,3511,1109,2463,1,
8,f8.op0,2,3719,7,354,3365,3467,1828,1,
11,f11.op2,2,3719,1,494,3225,2521,3272,1,
11,f11.op2,2,3719,1,3012,707,969,3469,1,
15,f15.op0,2,3719,14,1288,2431,443,2013,1,
19,f19.op4,2,3719,14,2374,1345,1201,3195,1,
20,f20.op0,2,3719,19,752,2967,246,1128,1,
4,f4.op0,2,3727,3,3310,417,1775,3239,1,
7,f7.op1,2,3727,3,3376,351,3531,3699,1,
11,f11.op2,2,3727,9,2800,927,3494,3367,1,
11,f11.op2,2,3727,9,2866,861,1732,2868,1,
19,f19.op1,6,3727,3,604,3123,2015,1283,1,
19,f19.op4,2,3727,3,2462,1265,561,618,1,
19,f19.op6,18,3727,3,336,3391,2714,339,1,
19,f19.op6,18,3727,3,2076,1651,2213,3255,1,
19,f19.op7,6,3727,3,738,2989,172,1186,1,
4,f4.op0,2,3733,1,2536,1197,3600,900,1,
7,f7.op0,6,3733,2,2352,1381,2154,841,1,
7,f7.op2,6,3733,2,1650,2083,3092,975,1,
11,f11.op2,2,3733,4,906,2827,932,3139,1,
13,f13.op1,4,3733,2,2868,865,1853,1004,1,
13,f13.op2,12,3733,2,890,2843,3724,3158,1,
13,f13.op5,12,3733,2,496,3237,2976,2239,1,
15,f15.op0,2,3733,13,186,3547,2887,2930,1,
16,f16.op1,4,3733,5,1486,2247,1545,2663,1,
19,f19.op1,6,3733,9,108,3625,1344,1839,1,
19,f19.op1,6,3733,9,3094,639,156,1580,1,
7,f7.op0,6,3739,1,638,3101,1337,191,1,
9,f9.op0,6,3739,4,2254,1485,3170,2014,1,
9,f9.op1,6,3739,4,3038,701,1456,2239,1,
11,f11.op2,2,3739,10,12,3727,1067,97,1,
11,f11.op2,2,3739,10,2102,1637,1999,2901,1,
19,f19.op4,2,3739,15,3248,491,2505,919,1,
4,f4.op0,2,3761,1,646,3115,206,1932,1,
8,f8.op0,2,3761,1,3364,397,1955,2595,1,
11,f11.op2,2,3761,10,3666,95,1718,840,1,
11,f11.op4,10,3761,10,3220,541,379,1744,1,
15,f15.op0,2,3761,11,2808,953,163,1766,1,
17,f17.op0,16,3761,4,592,3169,2093,1893,1,
17,f17.op4,16,3761,4,926,2835,449,2460,1,
17,f17.op4,16,3761,4,1536,2225,3117,1732,1,
17,f17.op7,16,3761,4,630,3131,3315,195,1,
8,f8.op0,2,3767,7,18,3749,389,2403,1,
11,f11.op2,2,3767,5,2090,1677,3351,1332,1,
15,f15.op0,2,3767,2,2764,1003,402,2287,1,
15,f15.op0,2,3767,2,3160,607,1072,1076,1,
20,f20.op0,2,3767,7,642,3125,3455,2998,1,
8,f8.op0,2,3769,1,1824,1945,1890,3063,1,
9,f9.op1,6,3769,7,1016,2753,2995,3683,1,
13,f13.op1,4,3769,12,2816,953,470,616,1,
13,f13.op2,12,3769,12,376,3393,2275,175,1,
13,f13.op2,12,3769,12,860,2909,3624,3178,1,
13,f13.op2,12,3769,12,3404,365,778,3249,1,
15,f15.op0,2,3769,4,1140,2629,2946,1704,1,
15,f15.op0,2,3769,4,3670,99,33,756,1,
16,f16.op0,4,3769,9,2644,1125,3106,3492,1,
7,f7.op1,2,3779,6,3096,683,2166,1929,1,
8,f8.op0,2,3779,3,2180,1599,1396,2064,1,
20,f20.op0,2,3779,19,1970,1809,744,793,1,
20,f20.op0,2,3779,19,2124,1655,3684,940,1,
20,f20.op0,2,3779,19,2176,1603,3360,168,1,
4,f4.op0,2,3793,1,874,2919,2062,2412,1,
4,f4.op0,2,3793,1,3588,205,879,1168,1,
7,f7.op2,6,3793,6,1144,2649,3790,2167,1,
13,f13.op0,12,3793,10,242,3551,3077,1112,1,
15,f15.op0,2,3793,13,1164,2629,2957,450,1,
15,f15.op0,2,3793,13,2436,1357,2803,3727,1,
15,f15.op0,2,3793,13,2474,1319,3767,504,1,
16,f16.op0,4,3793,1,366,3427,3371,1396,1,
16,f16.op1,4,3793,1,2146,1647,1940,2966,1,
17,f17.op1,16,3793,2,1154,2639,3168,3310,1,y
17,f17.op3,16,3793,2,252,3541,178,2911,1,
19,f19.op1,6,3793,12,138,3655,1753,3486,1,
19,f19.op7,6,3793,12,2882,911,1889,2495,1,
4,f4.op0,2,3797,1,2358,1439,2492,623,1,
13,f13.op1,4,3797,1,3110,687,3092,822,1,
19,f19.op4,2,3797,16,430,3367,1260,466,1,
20,f20.op0,2,3803,3,68,3735,2382,1260,1,
4,f4.op0,2,3821,1,3416,405,2894,2634,1,
7,f7.op1,2,3821,6,684,3137,1368,1833,1,
8,f8.op0,2,3821,5,3220,601,1119,2528,1,
11,f11.op0,10,3821,4,858,2963,1815,165,1,
11,f11.op1,10,3821,4,2898,923,1340,2206,1,
11,f11.op2,2,3821,4,3724,97,1349,470,1,
15,f15.op0,2,3821,11,3332,489,3701,3813,1,
15,f15.op0,2,3821,11,3498,323,2275,2699,1,
16,f16.op0,4,3821,13,3808,13,1100,1024,1,
16,f16.op1,4,3821,13,1362,2459,1983,1318,1,
16,f16.op1,4,3821,13,3490,331,727,3150,1,
15,f15.op0,2,3823,13,1546,2277,2402,415,1,
19,f19.op4,2,3823,4,362,3461,3286,1179,1,
20,f20.op0,2,3823,3,1662,2161,2655,3000,1,
4,f4.op0,2,3833,1,2452,1381,524,131,1,
7,f7.op1,2,3833,4,3260,573,2297,3066,1,
15,f15.op0,2,3833,8,336,3497,2158,1166,1,
15,f15.op0,2,3833,8,2806,1027,1874,636,1,
16,f16.op0,4,3833,9,2946,887,3759,2391,1,
4,f4.op0,2,3847,3,644,3203,768,192,1,
7,f7.op2,6,3847,4,1886,1961,3239,2661,1,
9,f9.op0,6,3847,4,2734,1113,584,3057,1,
11,f11.op2,2,3847,8,1812,2035,3736,2438,1,
11,f11.op2,2,3847,8,2078,1769,3834,1048,1,
19,f19.op1,6,3847,9,2440,1407,1499,3116,1,
19,f19.op4,2,3847,9,1456,2391,3170,2799,1,
19,f19.op7,6,3847,9,92,3755,480,2050,1,
4,f4.op0,2,3851,3,964,2887,1350,2263,1,
7,f7.op1,2,3851,1,3048,803,1724,2997,1,
8,f8.op0,2,3851,3,1922,1929,2689,2743,1,
8,f8.op0,2,3851,3,3270,581,1233,2561,1,
11,f11.op2,2,3851,1,354,3497,2484,926,1,
11,f11.op4,10,3851,1,1924,1927,128,1412,1,
15,f15.op0,2,3851,11,624,3227,2376,2469,1,
4,f4.op0,2,3853,1,3036,817,557,3029,1,
7,f7.op1,2,3853,3,586,3267,2734,941,1,
7,f7.op1,2,3853,3,1088,2765,2566,917,1,
9,f9.op0,6,3853,1,1826,2027,1255,2280,1,
13,f13.op0,12,3853,5,2178,1675,3091,3498,1,
13,f13.op2,12,3853,5,1130,2723,1771,729,1,
13,f13.op3,12,3853,5,2102,1751,81,599,1,
13,f13.op4,4,3853,5,1938,1915,2575,1680,1,
13,f13.op5,12,3853,5,146,3707,3482,1157,1,
13,f13.op5,12,3853,5,1414,2439,3743,2659,1,
19,f19.op0,18,3853,15,970,2883,3457,3021,1,
19,f19.op0,18,3853,15,2004,1849,3098,1177,1,
19,f19.op3,18,3853,15,1012,2841,2935,1574,1,
19,f19.op8,18,3853,15,3126,727,2347,2557,1,
20,f20.op0,2,3853,13,2080,1773,2427,314,1,
7,f7.op1,2,3863,6,2388,1475,2287,3086,1,
7,f7.op1,2,3863,6,3592,271,1220,1278,1,
8,f8.op0,2,3863,7,3586,277,591,3454,1,
15,f15.op0,2,3863,8,868,2995,727,306,1,
13,f13.op4,4,3877,3,2876,1001,2285,474,1,
16,f16.op1,4,3877,5,2320,1557,1396,2995,1,
16,f16.op1,4,3877,5,2532,1345,2403,2331,1,
19,f19.op1,6,3877,1,580,3297,772,1469,1,
19,f19.op4,2,3877,1,814,3063,70,1228,1,
20,f20.op0,2,3877,17,220,3657,3398,1333,1,
20,f20.op0,2,3877,17,3024,853,1807,1835,1,
8,f8.op0,2,3881,1,1528,2353,3398,1395,1,
8,f8.op0,2,3881,1,2416,1465,2036,2195,1,
11,f11.op1,10,3881,9,1664,2217,438,3568,1,
11,f11.op2,2,3881,9,2542,1339,2149,901,1,
11,f11.op4,10,3881,9,3256,625,2200,200,1,
13,f13.op4,4,3881,7,722,3159,2978,3513,1,
13,f13.op4,4,3881,7,2706,1175,3013,2023,1,
13,f13.op0,12,3889,2,3634,255,386,628,1,
13,f13.op2,12,3889,2,3614,275,3817,2986,1,
13,f13.op3,12,3889,2,1756,2133,3204,3238,1,
13,f13.op3,12,3889,2,1828,2061,1262,1892,1,
15,f15.op0,2,3889,4,442,3447,647,1858,1,
17,f17.op0,16,3889,13,184,3705,1143,296,1,
17,f17.op1,16,3889,13,688,3201,3145,185,1,
17,f17.op1,16,3889,13,2212,1677,3558,3412,1,
17,f17.op3,16,3889,13,1164,2725,3220,1562,1,
17,f17.op4,16,3889,13,3810,79,1684,3073,1,
17,f17.op7,16,3889,13,3134,755,3563,2726,1,
19,f19.op2,18,3889,13,1116,2773,2676,1983,1,
19,f19.op2,18,3889,13,1548,2341,2836,968,1,
20,f20.op0,2,3889,9,666,3223,416,3132,1,
7,f7.op0,6,3907,1,2152,1755,1900,2504,1,
9,f9.op1,6,3907,1,2448,1459,282,2636,1,
19,f19.op0,18,3907,12,3830,77,3218,375,1,
19,f19.op2,18,3907,12,1224,2683,2755,145,1,
19,f19.op5,18,3907,12,892,3015,1176,3352,1,
19,f19.op6,18,3907,12,1896,2011,2398,1360,1,
19,f19.op6,18,3907,12,2852,1055,991,2931,1,
19,f19.op7,6,3907,12,342,3565,3026,3655,1,
19,f19.op7,6,3907,12,904,3003,963,2107,1,
19,f19.op8,18,3907,12,962,2945,3761,1843,1,
20,f20.op0,2,3907,7,402,3505,2520,126,1,
4,f4.op0,2,3911,3,1804,2107,1027,3190,1,
7,f7.op1,2,3911,5,330,3581,2769,1513,1,
11,f11.op2,2,3911,6,240,3671,2335,1990,1,
11,f11.op4,10,3911,6,2572,1339,2455,2712,1,
4,f4.op0,2,3917,1,586,3331,2302,2534,1,
8,f8.op0,2,3917,5,2924,993,1207,2599,1,
13,f13.op1,4,3917,4,3068,849,1431,1014,1,
13,f13.op4,4,3917,4,3412,505,2222,3184,1,
16,f16.op0,4,3917,13,1952,1965,2164,3073,1,
16,f16.op1,4,3917,13,544,3373,2255,1365,1,
7,f7.op0,6,3919,6,1550,2369,2316,3690,1,
7,f7.op2,6,3919,6,3912,7,2359,337,1,
8,f8.op0,2,3919,7,3006,913,3870,3423,1,
9,f9.op0,6,3919,4,956,2963,2070,230,1,
9,f9.op1,6,3919,4,2400,1519,3721,3897,1,
9,f9.op1,6,3919,4,3716,203,3311,3416,1,
19,f19.op1,6,3919,5,3212,707,1573,3383,1,
19,f19.op4,2,3919,5,1928,1991,710,2100,1,
4,f4.op0,2,3923,3,2610,1313,3905,1957,1,
11,f11.op2,2,3923,7,1108,2815,1948,1247,1,
15,f15.op0,2,3923,8,176,3747,3749,773,1,
19,f19.op4,2,3923,9,316,3607,2722,2208,1,
20,f20.op0,2,3923,3,810,3113,52,3141,1,
7,f7.op1,2,3929,2,1402,2527,2173,1433,1,
7,f7.op1,2,3929,2,3696,233,1177,1852,1,
13,f13.op1,4,3929,3,100,3829,953,980,1,
13,f13.op1,4,3929,3,2848,1081,1991,2571,1,
13,f13.op1,4,3929,3,3256,673,454,2755,1,
13,f13.op4,4,3929,3,164,3765,29,3629,1,
13,f13.op4,4,3929,3,892,3037,1847,1351,1,
13,f13.op4,4,3929,3,1036,2893,169,13,1,
13,f13.op4,4,3929,3,2236,1693,9,3023,1,
7,f7.op2,6,3931,4,1522,2409,2628,937,1,
8,f8.op0,2,3931,3,2484,1447,687,1560,1,
11,f11.op2,2,3931,4,1646,2285,3602,2829,1,
19,f19.op1,6,3931,17,3576,355,2061,3005,1,
7,f7.op0,6,3943,2,240,3703,2385,904,1,
7,f7.op0,6,3943,2,1150,2793,16,3382,1,
7,f7.op1,2,3943,2,3256,687,120,1707,1,
7,f7.op2,6,3943,2,1434,2509,1999,3102,1,
7,f7.op2,6,3943,2,2230,1713,3351,1042,1,
8,f8.op0,2,3943,7,1406,2537,3808,476,1,
15,f15.op0,2,3943,13,2272,1671,552,1614,1,
19,f19.op0,18,3943,10,1640,2303,3090,3068,1,
19,f19.op3,18,3943,10,2046,1897,3697,3515,1,
19,f19.op6,18,3943,10,1360,2583,3852,2278,1,
19,f19.op7,6,3943,10,2692,1251,1550,3402,1,
19,f19.op4,2,3947,14,1998,1949,1239,3389,1,
20,f20.op0,2,3947,7,3224,723,263,2184,1,
7,f7.op0,6,3967,5,240,3727,321,1746,1,
7,f7.op1,2,3967,5,1470,2497,1660,2504,1,
7,f7.op1,2,3967,5,3238,729,3602,1648,1,
7,f7.op1,2,3967,5,3756,211,1548,2488,1,
7,f7.op1,2,3967,5,3834,133,2199,2581,1,
7,f7.op2,6,3967,5,1222,2745,3244,3297,1,
9,f9.op1,6,3967,7,3766,201,3273,1686,1,
15,f15.op0,2,3967,7,2772,1195,3435,229,1,
19,f19.op7,6,3967,15,3566,401,1576,3006,1,
4,f4.op0,2,3989,1,3672,317,1828,457,1,
11,f11.op2,2,3989,7,2774,1215,710,2603,1,
13,f13.op1,4,3989,11,952,3037,3479,1495,1,
19,f19.op4,2,3989,18,3390,599,2278,3689,1,
20,f20.op0,2,3989,9,2028,1961,169,3798,1,
11,f11.op0,10,4001,8,2312,1689,3676,3244,1,
11,f11.op3,10,4001,8,900,3101,2244,204,1,
11,f11.op3,10,4001,8,3010,991,2449,2405,1,
11,f11.op4,10,4001,8,3172,829,2181,562,1,
13,f13.op1,4,4001,10,880,3121,3084,545,1,
13,f13.op4,4,4001,10,1844,2157,3061,851,1,
15,f15.op0,2,4001,11,3944,57,575,1372,1,
16,f16.op0,4,4001,1,46,3955,310,2520,1,
17,f17.op0,16,4001,6,2524,1477,2365,2728,1,
17,f17.op1,16,4001,6,1418,2583,1694,335,1,
17,f17.op1,16,4001,6,2144,1857,3555,2798,1,
17,f17.op2,16,4001,6,1760,2241,100,1418,1,
17,f17.op3,16,4001,6,28,3973,3429,3732,1,
17,f17.op3,16,4001,6,1320,2681,707,983,1,
17,f17.op4,16,4001,6,388,3613,997,294,1,
4,f4.op0,2,4003,3,2126,1877,675,3171,1,
7,f7.op0,6,4003,6,3306,697,2978,2141,1,
7,f7.op2,6,4003,6,1866,2137,1181,3028,1,
8,f8.op0,2,4003,3,3662,341,361,2547,1,
9,f9.op0,6,4003,7,2818,1185,3142,2573,1,
9,f9.op1,6,4003,7,3448,555,1477,2388,1,
19,f19.op4,2,4003,13,394,3609,207,1275,1,
19,f19.op7,6,4003,13,1770,2233,293,2965,1,
4,f4.op0,2,4007,3,870,3137,2415,3609,1,
7,f7.op1,2,4007,3,2380,1627,2503,930,1,
13,f13.op1,4,4013,9,2674,1339,487,2507,1,
15,f15.op0,2,4013,8,2658,1355,353,3769,1,
7,f7.op1,2,4019,1,3882,137,2403,3214,1,
19,f19.op4,2,4019,10,3604,415,217,646,1,
20,f20.op0,2,4019,19,1714,2305,1906,1301,1,
4,f4.op0,2,4021,1,1112,2909,623,1161,1,
4,f4.op0,2,4021,1,2444,1577,449,3128,1,
7,f7.op0,6,4021,3,428,3593,1783,1978,1,
7,f7.op0,6,4021,3,2166,1855,3536,1654,1,
7,f7.op0,6,4021,3,3428,593,2695,385,1,
7,f7.op1,2,4021,3,2024,1997,1826,3133,1,
7,f7.op1,2,4021,3,2360,1661,3825,3993,1,
8,f8.op0,2,4021,5,2758,1263,3733,3985,1,
9,f9.op0,6,4021,7,3450,571,3124,2581,1,
11,f11.op2,2,4021,6,1384,2637,2043,2379,1,
11,f11.op4,10,4021,6,3846,175,67,3296,1,
11,f11.op4,10,4021,6,4010,11,1041,3019,1,
15,f15.op0,2,4021,1,2256,1765,1192,2224,1,
16,f16.op0,4,4021,5,134,3887,380,1029,1,
16,f16.op1,4,4021,5,3170,851,3857,995,1,
16,f16.op1,4,4021,5,3644,377,335,3288,1,
19,f19.op4,2,4021,12,952,3069,3586,612,1,
19,f19.op4,2,4021,12,2552,1469,876,681,1,
20,f20.op0,2,4021,1,1632,2389,3410,2181,1,
20,f20.op0,2,4021,1,3086,935,1604,3297,1,
7,f7.op1,2,4027,2,670,3357,368,2929,1,
7,f7.op1,2,4027,2,1424,2603,2613,3825,1,
9,f9.op1,6,4027,4,770,3257,681,1418,1,
15,f15.op0,2,4027,7,1660,2367,2091,3361,1,
11,f11.op2,2,4049,1,3632,417,1048,3040,1,
16,f16.op0,4,4049,1,2602,1447,1571,3388,1,
16,f16.op1,4,4049,1,1114,2935,428,1039,1,
17,f17.op3,16,4049,3,2932,1117,1964,3450,1,
17,f17.op4,16,4049,3,198,3851,247,3349,1,
4,f4.op0,2,4051,3,554,3497,837,1222,1,
8,f8.op0,2,4051,3,1372,2679,3227,3948,1,
9,f9.op1,6,4051,1,2280,1771,2585,3438,1,
11,f11.op0,10,4051,3,1562,2489,57,1110,1,
11,f11.op0,10,4051,3,2452,1599,1620,3830,1,
11,f11.op1,10,4051,3,3098,953,2475,225,1,
11,f11.op2,2,4051,3,648,3403,499,2255,1,
11,f11.op2,2,4051,3,650,3401,3660,701,1,
11,f11.op4,10,4051,3,1998,2053,663,3743,1,
19,f19.op1,6,4051,4,1954,2097,549,2161,1,
19,f19.op1,6,4051,4,2310,1741,381,3005,1,
19,f19.op1,6,4051,4,3458,593,1283,1560,1,
19,f19.op2,18,4051,4,966,3085,271,2786,1,
19,f19.op5,18,4051,4,2032,2019,2675,354,1,
19,f19.op6,18,4051,4,2242,1809,2299,121,1,
19,f19.op6,18,4051,4,2924,1127,2316,2254,1,
19,f19.op6,18,4051,4,3384,667,2931,2926,1,
20,f20.op0,2,4051,11,796,3255,3504,3416,1,
4,f4.op0,2,4057,1,1434,2623,3228,807,1,
7,f7.op0,6,4057,4,1440,2617,2405,3821,1,
7,f7.op1,2,4057,4,2832,1225,1878,2007,1,
9,f9.op1,6,4057,7,2840,1217,1390,1056,1,
13,f13.op2,12,4057,1,134,3923,1403,420,1,
13,f13.op2,12,4057,1,2008,2049,3897,1236,1,
13,f13.op3,12,4057,1,3144,913,993,2573,1,
15,f15.op0,2,4057,7,1962,2095,3473,502,1,
16,f16.op0,4,4057,9,3312,745,2684,1182,1,
19,f19.op4,2,4057,10,1260,2797,836,44,1,
20,f20.op0,2,4057,17,930,3127,2885,3187,1,
7,f7.op1,2,4073,6,680,3393,2108,883,1,y
7,f7.op1,2,4073,6,730,3343,2763,3304,1,
11,f11.op2,2,4073,3,576,3497,641,3761,1,
13,f13.op4,4,4073,4,2620,1453,925,1951,1,y
15,f15.op0,2,4073,8,1090,2983,3567,1867,1,
15,f15.op0,2,4073,8,2032,2041,3865,2973,1,
16,f16.op0,4,4073,9,3446,627,2034,3691,1,
19,f19.op4,2,4073,7,4020,53,3066,4020,1,
8,f8.op0,2,4079,7,3698,381,2329,801,1,
20,f20.op0,2,4079,19,458,3621,1365,1088,1,
7,f7.op1,2,4091,3,2850,1241,613,672,1,
7,f7.op1,2,4091,3,3456,635,4035,4083,1,
11,f11.op1,10,4091,10,2380,1711,678,2665,1,
20,f20.op0,2,4091,11,3842,249,2326,2980,1,
4,f4.op0,2,4093,1,1174,2919,2755,1712,1,
7,f7.op0,6,4093,5,3638,455,2634,961,1,
7,f7.op2,6,4093,5,2486,1607,2981,2180,1,
9,f9.op1,6,4093,7,656,3437,3644,2224,1,
9,f9.op1,6,4093,7,3046,1047,2367,263,1,
9,f9.op1,6,4093,7,3268,825,386,1862,1,
13,f13.op4,4,4093,11,3536,557,2490,3340,1,
13,f13.op4,4,4093,11,4046,47,789,3524,1,
15,f15.op0,2,4093,13,804,3289,3012,1838,1,
16,f16.op0,4,4093,13,1984,2109,2738,1706,1,
19,f19.op1,6,4093,8,1488,2605,176,3456,1,
19,f19.op1,6,4093,8,3768,325,745,1978,1,
20,f20.op0,2,4093,13,1840,2253,3841,806,1,
4,f4.op0,2,4099,3,186,3913,4046,3061,1,
4,f4.op0,2,4099,3,3200,899,3451,3937,1,
8,f8.op0,2,4099,3,606,3493,2198,3349,1,
9,f9.op0,6,4099,4,1816,2283,2918,2146,1,
15,f15.op0,2,4099,4,140,3959,2798,3739,1,
19,f19.op1,6,4099,14,1872,2227,1663,519,1,
19,f19.op4,2,4099,14,20,4079,55,2376,1,
19,f19.op4,2,4099,14,2154,1945,2097,2052,1,
7,f7.op0,6,4111,2,3094,1017,1399,2549,1,
7,f7.op1,2,4111,2,812,3299,831,706,1,
7,f7.op1,2,4111,2,916,3195,3569,2859,1,
8,f8.op0,2,4111,7,1194,2917,1561,709,1,
9,f9.op1,6,4111,7,2286,1825,3090,3084,1,
11,f11.op0,10,4111,8,2426,1685,2136,3184,1,
11,f11.op4,10,4111,8,372,3739,2402,2087,1,
11,f11.op4,10,4111,8,3246,865,3801,1093,1,
11,f11.op4,10,4111,8,3434,677,2693,1366,1,
15,f15.op0,2,4111,1,870,3241,2337,978,1,
15,f15.op0,2,4111,1,1748,2363,2803,735,1,
15,f15.op0,2,4111,1,3850,261,1267,2277,1,
20,f20.op0,2,4111,11,4098,13,95,3088,1,
4,f4.op0,2,4129,1,3128,1001,253,3160,1,
7,f7.op1,2,4129,6,1490,2639,1194,2530,1,
7,f7.op1,2,4129,6,3406,723,1051,740,1,
7,f7.op2,6,4129,6,4030,99,298,2402,1,
9,f9.op0,6,4129,7,388,3741,3036,3090,1,
13,f13.op0,12,4129,8,1920,2209,3983,624,1,
13,f13.op2,12,4129,8,2570,1559,2107,2703,1,
16,f16.op0,4,4129,1,1372,2757,2961,4056,1,
16,f16.op0,4,4129,1,2706,1423,3545,2028,1,
16,f16.op0,4,4129,1,3186,943,1070,583,1,
16,f16.op1,4,4129,1,628,3501,900,3153,1,
16,f16.op1,4,4129,1,1658,2471,2900,3278,1,
16,f16.op1,4,4129,1,3068,1061,2267,1432,1,
17,f17.op4,16,4129,15,3580,549,3034,1150,1,
17,f17.op6,16,4129,15,1728,2401,1132,1281,1,
17,f17.op7,16,4129,15,2264,1865,2693,3073,1,
4,f4.op0,2,4133,1,2850,1283,104,26,1,
7,f7.op1,2,4133,3,3134,999,3138,2810,1,
8,f8.op0,2,4133,5,2944,1189,4030,1537,1,
13,f13.op4,4,4133,12,2670,1463,2480,3370,1,
15,f15.op0,2,4133,8,1412,2721,4114,2203,1,
16,f16.op1,4,4133,5,1024,3109,2455,1445,1,
15,f15.op0,2,4139,14,580,3559,3396,1882,1,
15,f15.op0,2,4139,14,1248,2891,1729,1219,1,
15,f15.op0,2,4139,14,2344,1795,3798,1081,1,
19,f19.op4,2,4139,16,2168,1971,674,689,1,
20,f20.op0,2,4139,19,106,4033,3626,1423,1,
20,f20.op0,2,4139,19,2598,1541,2145,1142,1,
4,f4.op0,2,4153,1,3350,803,2630,2734,1,
4,f4.op0,2,4153,1,4118,35,3915,2017,1,
9,f9.op0,6,4153,4,1640,2513,615,2837,1,
9,f9.op0,6,4153,4,2294,1859,1369,1075,1,
13,f13.op1,4,4153,6,2630,1523,3664,3157,1,
13,f13.op3,12,4153,6,2716,1437,183,653,1,
13,f13.op4,4,4153,6,2346,1807,245,2894,1,y
13,f13.op4,4,4153,6,3036,1117,1013,3592,1,
15,f15.op0,2,4153,13,3136,1017,1491,930,1,
19,f19.op1,6,4153,11,3006,1147,625,3093,1,
19,f19.op4,2,4153,11,168,3985,651,690,1,
13,f13.op4,4,4157,10,1484,2673,629,1967,1,
16,f16.op0,4,4157,13,2816,1341,355,282,1,
19,f19.op4,2,4157,15,1592,2565,3579,3689,1,
19,f19.op4,2,4157,15,3182,975,2501,788,1,
20,f20.op0,2,4157,17,922,3235,1795,1129,1,
20,f20.op0,2,4157,17,3496,661,3518,1423,1,
7,f7.op0,6,4159,1,2632,1527,3103,3414,1,
7,f7.op1,2,4159,1,1232,2927,4083,3554,1,
15,f15.op0,2,4159,4,2590,1569,3754,4132,1,
19,f19.op0,18,4159,17,1322,2837,1308,1820,1,
19,f19.op0,18,4159,17,2266,1893,2960,3877,1,
19,f19.op6,18,4159,17,464,3695,2498,3196,1,
19,f19.op8,18,4159,17,3646,513,3225,1702,1,
7,f7.op2,6,4177,5,3112,1065,1301,1976,1,
15,f15.op0,2,4177,7,3594,583,3600,240,1,
17,f17.op5,16,4177,12,2992,1185,404,1498,1,
17,f17.op6,16,4177,12,914,3263,466,3713,1,
17,f17.op7,16,4177,12,2974,1203,3597,703,1,
19,f19.op5,18,4177,16,842,3335,647,2892,1,
20,f20.op0,2,4177,17,2228,1949,3811,3741,1,
7,f7.op0,6,4201,1,1714,2487,1826,861,1,
7,f7.op2,6,4201,1,204,3997,1160,1366,1,
11,f11.op1,10,4201,10,3370,831,1625,3203,1,
13,f13.op3,12,4201,2,1436,2765,2561,197,1,
11,f11.op0,10,4211,9,2702,1509,1362,3952,1,
11,f11.op3,10,4211,9,3386,825,478,3106,1,
11,f11.op4,10,4211,9,742,3469,432,2719,1,
15,f15.op0,2,4211,11,1986,2225,3468,3600,1,
19,f19.op4,2,4211,12,478,3733,831,487,1,
11,f11.op2,2,4217,4,814,3403,2020,567,1,
11,f11.op2,2,4217,4,3138,1079,3716,2638,1,
13,f13.op4,4,4217,5,3032,1185,2814,1514,1,
16,f16.op0,4,4217,9,282,3935,2093,3030,1,
19,f19.op4,2,4217,18,830,3387,3603,2853,1,
8,f8.op0,2,4219,3,1392,2827,429,581,1,
11,f11.op2,2,4219,6,3084,1135,2267,3658,1,
19,f19.op4,2,4219,1,2136,2083,1653,87,1,
19,f19.op7,6,4219,1,894,3325,1239,3396,1,
19,f19.op7,6,4219,1,3810,409,1402,962,1,
15,f15.op0,2,4229,14,4216,13,2769,2722,1,
16,f16.op0,4,4229,5,624,3605,1007,3499,1,
16,f16.op1,4,4229,5,2722,1507,3348,3381,1,
20,f20.op0,2,4229,9,3324,905,1625,3253,1,
7,f7.op1,2,4231,3,2904,1327,894,1941,1,
7,f7.op2,6,4231,3,3868,363,680,1306,1,
8,f8.op0,2,4231,7,4132,99,2260,2398,1,
9,f9.op1,6,4231,1,1336,2895,2505,3099,1,
9,f9.op1,6,4231,1,1838,2393,3106,4106,1,
11,f11.op3,10,4231,7,2510,1721,166,1169,1,
15,f15.op0,2,4231,1,3442,789,4154,559,1,
19,f19.op0,18,4231,13,3736,495,3998,3328,1,
19,f19.op6,18,4231,13,1074,3157,1837,4105,1,
20,f20.op0,2,4231,11,3484,747,3932,1889,1,
4,f4.op0,2,4241,1,132,4109,754,2309,1,
7,f7.op1,2,4241,6,3802,439,1589,227,1,
8,f8.op0,2,4241,1,680,3561,909,1704,1,
11,f11.op0,10,4241,6,3612,629,3008,659,1,
11,f11.op3,10,4241,6,2740,1501,3449,4169,1,
11,f11.op4,10,4241,6,3460,781,4133,2689,1,
16,f16.op0,4,4241,1,3086,1155,3001,2043,1,
17,f17.op0,16,4241,8,3716,525,2202,379,1,
17,f17.op1,16,4241,8,1918,2323,15,3244,1,
17,f17.op2,16,4241,8,2894,1347,1569,2587,1,
17,f17.op3,16,4241,8,1128,3113,1169,2314,1,
17,f17.op7,16,4241,8,838,3403,2275,2878,1,
19,f19.op4,2,4241,4,1978,2263,959,2729,1,
7,f7.op0,6,4243,1,1892,2351,871,2549,1,
7,f7.op0,6,4243,1,2006,2237,4198,1812,1,
7,f7.op0,6,4243,1,3094,1149,587,690,1,
7,f7.op0,6,4243,1,4232,11,2288,933,1,
8,f8.op0,2,4243,3,3118,1125,125,546,1,
9,f9.op1,6,4243,4,4070,173,934,2461,1,
19,f19.op1,6,4243,6,2092,2151,3048,1277,1,
19,f19.op7,6,4243,6,866,3377,3663,1756,1,
8,f8.op0,2,4253,5,4220,33,953,1714,1,
13,f13.op1,4,4253,2,4136,117,1493,442,1,
15,f15.op0,2,4253,8,3864,389,3039,3605,1,
16,f16.op0,4,4253,13,4182,71,262,548,1,
16,f16.op1,4,4253,13,1606,2647,3647,1557,1,
4,f4.op0,2,4259,3,1832,2427,4232,1058,1,
7,f7.op1,2,4259,3,3120,1139,2886,2846,1,
11,f11.op2,2,4259,2,2512,1747,4044,1142,1,
20,f20.op0,2,4259,19,1426,2833,353,2786,1,
20,f20.op0,2,4259,19,3684,575,3028,1855,1,
7,f7.op1,2,4261,5,3630,631,120,2452,1,
7,f7.op2,6,4261,5,242,4019,2484,2181,1,
7,f7.op2,6,4261,5,1554,2707,2313,3374,1,
8,f8.op0,2,4261,5,1304,2957,1196,2280,1,
9,f9.op1,6,4261,4,102,4159,3296,2260,1,
11,f11.op2,2,4261,4,162,4099,2519,229,1,
13,f13.op0,12,4261,10,138,4123,2159,3116,1,
13,f13.op1,4,4261,10,838,3423,2856,1203,1,
13,f13.op2,12,4261,10,3062,1199,1808,3089,1,
13,f13.op2,12,4261,10,3682,579,2,1639,1,
13,f13.op4,4,4261,10,780,3481,843,2687,1,
13,f13.op5,12,4261,10,4028,233,3648,2575,1,
16,f16.op1,4,4261,5,970,3291,144,9,1,
16,f16.op1,4,4261,5,3668,593,3207,1532,1,
19,f19.op4,2,4261,5,134,4127,2018,779,1,
19,f19.op7,6,4261,5,3670,591,1593,2775,1,
20,f20.op0,2,4261,1,1748,2513,553,1519,1,
4,f4.op0,2,4271,3,1586,2685,4046,3147,1,
4,f4.op0,2,4271,3,2884,1387,2803,3904,1,
11,f11.op0,10,4271,3,48,4223,1545,917,1,
11,f11.op0,10,4271,3,1698,2573,1174,495,1,
11,f11.op1,10,4271,3,130,4141,3682,723,1,
11,f11.op1,10,4271,3,3024,1247,3236,1459,1,
11,f11.op2,2,4271,3,1330,2941,1063,2038,1,
7,f7.op2,6,4273,3,2730,1543,257,1868,1,
8,f8.op0,2,4273,1,2720,1553,369,3785,1,
9,f9.op1,6,4273,7,3080,1193,813,2939,1,
13,f13.op1,4,4273,9,1272,3001,290,351,1,
13,f13.op2,12,4273,9,4146,127,2680,2507,1,
13,f13.op5,12,4273,9,2966,1307,2221,2143,1,
15,f15.op0,2,4273,13,2966,1307,3381,1080,1,
16,f16.op0,4,4273,1,4182,91,1113,1939,1,
17,f17.op0,16,4273,6,1368,2905,2275,2396,1,
17,f17.op0,16,4273,6,3080,1193,1739,605,1,
17,f17.op0,16,4273,6,3658,615,2841,2932,1,
17,f17.op5,16,4273,6,444,3829,1039,2826,1,
17,f17.op5,16,4273,6,468,3805,3198,2953,1,
17,f17.op5,16,4273,6,614,3659,3636,1722,1,
19,f19.op4,2,4273,17,1300,2973,80,454,1,
19,f19.op7,6,4273,17,210,4063,4112,1116,1,
4,f4.op0,2,4283,3,1458,2825,2954,2880,1,
15,f15.op0,2,4283,8,2632,1651,2595,173,1,
19,f19.op4,2,4283,8,3604,679,906,3429,1,
20,f20.op0,2,4283,3,942,3341,3955,3410,1,
4,f4.op0,2,4289,1,2842,1447,3422,3000,1,
4,f4.op0,2,4289,1,3160,1129,2960,740,1,
8,f8.op0,2,4289,1,1698,2591,4101,2121,1,
13,f13.op4,4,4289,12,1506,2783,3264,581,1,
17,f17.op1,16,4289,5,1276,3013,1666,98,1,
17,f17.op2,16,4289,5,40,4249,796,1056,1,
17,f17.op2,16,4289,5,2178,2111,4121,747,1,
17,f17.op5,16,4289,5,2496,1793,2365,896,1,
20,f20.op0,2,4289,9,2682,1607,3028,1867,1,
20,f20.op0,2,4289,9,3306,983,3812,2764,1,
7,f7.op0,6,4297,6,2528,1769,1859,2721,1,
9,f9.op0,6,4297,4,3380,917,484,2441,1,
9,f9.op1,6,4297,4,2166,2131,1293,1576,1,
11,f11.op2,2,4297,7,544,3753,4288,2343,1,
13,f13.op3,12,4297,7,2130,2167,1848,3117,1,
16,f16.op1,4,4297,9,218,4079,3433,4243,1,
16,f16.op1,4,4297,9,2558,1739,241,1895,1,
19,f19.op1,6,4297,3,668,3629,2398,1257,1,
19,f19.op1,6,4297,3,2780,1517,2444,3521,1,
19,f19.op4,2,4297,3,92,4205,3223,3562,1,
19,f19.op4,2,4297,3,512,3785,912,48,1,
7,f7.op0,6,4327,1,956,3371,3210,2313,1,
19,f19.op4,2,4327,14,3846,481,1077,3245,1,
19,f19.op7,6,4327,14,514,3813,2880,1518,1,
19,f19.op7,6,4327,14,3396,931,1273,67,1,
20,f20.op0,2,4327,7,4102,225,4080,204,1,
4,f4.op0,2,4337,1,3980,357,1023,1340,1,
13,f13.op1,4,4337,8,4330,7,176,1348,1,
15,f15.op0,2,4337,2,4242,95,1703,3294,1,
16,f16.op0,4,4337,1,3444,893,2715,1525,1,
17,f17.op0,16,4337,2,3130,1207,4005,3297,1,
17,f17.op1,16,4337,2,4112,225,4116,4324,1,
17,f17.op2,16,4337,2,2500,1837,4125,1008,1,
17,f17.op4,16,4337,2,1808,2529,2451,1930,1,
17,f17.op5,16,4337,2,896,3441,3151,3757,1,
4,f4.op0,2,4339,3,4140,199,3874,3138,1,
7,f7.op1,2,4339,6,4154,185,1396,2059,1,
9,f9.op1,6,4339,1,910,3429,3089,3718,1,
19,f19.op2,18,4339,7,3888,451,1092,3483,1,
19,f19.op3,18,4339,7,2346,1993,447,937,1,
19,f19.op5,18,4339,7,500,3839,1289,3265,1,
19,f19.op6,18,4339,7,3204,1135,2709,2883,1,
19,f19.op7,6,4339,7,1026,3313,747,2323,1,
19,f19.op8,18,4339,7,2632,1707,223,3894,1,
20,f20.op0,2,4339,19,2038,2301,3833,3012,1,
20,f20.op0,2,4339,19,2268,2071,3338,4072,1,
4,f4.op0,2,4349,1,2094,2255,2226,2731,1,
4,f4.op0,2,4349,1,4056,293,2465,3878,1,
7,f7.op1,2,4349,2,366,3983,3448,3599,1,
7,f7.op1,2,4349,2,3868,481,1614,3337,1,
13,f13.op1,4,4349,7,1112,3237,1053,81,1,
13,f13.op4,4,4349,7,418,3931,2275,175,1,
15,f15.op0,2,4349,14,706,3643,3711,1987,1,
4,f4.op0,2,4357,1,4126,231,3206,2980,1,
7,f7.op0,6,4357,3,3222,1135,3130,1692,1,
8,f8.op0,2,4357,5,2826,1531,2737,1976,1,
11,f11.op2,2,4357,1,728,3629,2522,3398,1,
13,f13.op1,4,4357,2,2842,1515,538,1382,1,
13,f13.op1,4,4357,2,4136,221,3110,1915,1,
13,f13.op4,4,4357,2,1166,3191,507,39,1,
15,f15.op0,2,4357,7,2058,2299,1916,2161,1,
15,f15.op0,2,4357,7,3128,1229,4270,1737,1,
19,f19.op3,18,4357,6,1332,3025,69,3902,1,
19,f19.op3,18,4357,6,3178,1179,872,3027,1,
19,f19.op4,2,4357,6,3326,1031,169,2990,1,
7,f7.op1,2,4363,2,298,4065,1187,3286,1,
7,f7.op2,6,4363,2,1380,2983,1639,2104,1,
9,f9.op1,6,4363,7,2756,1607,4256,2412,1,
4,f4.op0,2,4373,1,694,3679,3493,4153,1,
7,f7.op1,2,4373,5,130,4243,2806,2275,1,
11,f11.op2,2,4373,6,1878,2495,2792,1844,1,
13,f13.op4,4,4373,5,2120,2253,648,1059,1,
16,f16.op0,4,4373,5,2356,2017,2901,4281,1,
16,f16.op0,4,4373,5,2732,1641,2414,2884,1,
20,f20.op0,2,4373,13,3584,789,3038,3213,1,
4,f4.op0,2,4391,3,2848,1543,3307,4120,1,
11,f11.op1,10,4391,2,2660,1731,2235,4195,1,
11,f11.op2,2,4391,2,440,3951,2749,2645,1,
11,f11.op2,2,4391,2,1058,3333,2639,2635,1,
11,f11.op2,2,4391,2,3418,973,4248,4378,1,
11,f11.op2,2,4391,2,3648,743,3220,3087,1,
11,f11.op4,10,4391,2,354,4037,1658,2945,1,
4,f4.op0,2,4397,1,3354,1043,932,233,1,
4,f4.op0,2,4397,1,4312,85,2522,2829,1,
13,f13.op1,4,4397,3,1262,3135,3113,3960,1,
13,f13.op4,4,4397,3,604,3793,211,4075,1,
13,f13.op4,4,4397,3,3284,1113,3247,588,1,
15,f15.op0,2,4397,2,738,3659,1255,3015,1,
11,f11.op2,2,4409,9,814,3595,3951,760,1,
11,f11.op2,2,4409,9,2566,1843,390,3242,1,
11,f11.op2,2,4409,9,4062,347,2566,3039,1,
16,f16.op0,4,4409,9,34,4375,2954,1838,1,
16,f16.op1,4,4409,9,3024,1385,374,2779,1,
4,f4.op0,2,4421,1,2214,2207,1735,1539,1,
11,f11.op0,10,4421,10,1366,3055,4019,1973,1,
11,f11.op0,10,4421,10,2130,2291,2929,1472,1,
11,f11.op1,10,4421,10,1678,2743,3822,2357,1,
11,f11.op2,2,4421,10,3946,475,2197,3415,1,
11,f11.op2,2,4421,10,4244,177,2525,2641,1,
11,f11.op3,10,4421,10,3642,779,2544,1437,1,
11,f11.op3,10,4421,10,3812,609,908,2494,1,
11,f11.op3,10,4421,10,4374,47,4334,394,1,
13,f13.op1,4,4421,1,1882,2539,711,1415,1,
15,f15.op0,2,4421,11,660,3761,3317,2579,1,
16,f16.op0,4,4421,5,1840,2581,3034,4058,1,
16,f16.op0,4,4421,5,2338,2083,879,3647,1,
19,f19.op4,2,4421,13,4232,189,2277,2214,1,
8,f8.op0,2,4423,7,2534,1889,127,3886,1,
11,f11.op2,2,4423,1,2772,1651,4105,3992,1,
15,f15.op0,2,4423,13,3800,623,2312,449,1,
19,f19.op1,6,4423,15,104,4319,444,3748,1,
19,f19.op7,6,4423,15,874,3549,3714,1825,1,
20,f20.op0,2,4423,3,1578,2845,4256,1982,1,
7,f7.op0,6,4441,3,1110,3331,3475,4303,1,
7,f7.op1,2,4441,3,1610,2831,1268,1450,1,
9,f9.op0,6,4441,4,1870,2571,665,3528,1,
13,f13.op0,12,4441,8,1350,3091,356,369,1,
15,f15.op0,2,4441,1,900,3541,912,949,1,
15,f15.op0,2,4441,1,2280,2161,4392,1181,1,
15,f15.op0,2,4441,1,3092,1349,3669,2021,1,
16,f16.op0,4,4441,9,1968,2473,963,1448,1,
19,f19.op1,6,4441,14,1786,2655,1228,2402,1,
19,f19.op7,6,4441,14,1272,3169,1910,568,1,
7,f7.op1,2,4447,2,4186,261,1780,4066,1,y
8,f8.op0,2,4447,7,1416,3031,2972,2595,1,
9,f9.op1,6,4447,1,3338,1109,1261,4093,1,
19,f19.op0,18,4447,1,620,3827,1067,3801,1,
19,f19.op2,18,4447,1,1810,2637,165,1413,1,
19,f19.op7,6,4447,1,2286,2161,1982,3147,1,
19,f19.op8,18,4447,1,2434,2013,3273,3449,1,
7,f7.op1,2,4451,6,814,3637,2392,3521,1,
11,f11.op1,10,4451,7,2230,2221,1818,3807,1,
11,f11.op1,10,4451,7,2928,1523,665,1679,1,
11,f11.op2,2,4451,7,3196,1255,3313,2729,1,
11,f11.op4,10,4451,7,272,4179,417,3275,1,
15,f15.op0,2,4451,11,2698,1753,347,2397,1,
19,f19.op4,2,4451,5,3014,1437,63,3283,1,
13,f13.op1,4,4457,11,3114,1343,639,392,1,
16,f16.op0,4,4457,9,3766,691,545,1984,1,
4,f4.op0,2,4463,3,4328,135,1421,1471,1,
7,f7.op1,2,4463,4,1922,2541,3788,3729,1,
20,f20.op0,2,4463,3,418,4045,449,3816,1,
4,f4.op0,2,4481,1,2912,1569,3320,830,1,
4,f4.op0,2,4481,1,3502,979,3705,4287,1,
7,f7.op1,2,4481,1,858,3623,3225,1741,1,
8,f8.op0,2,4481,1,2066,2415,4263,1093,1,
11,f11.op0,10,4481,4,4262,219,3259,1111,1,
11,f11.op3,10,4481,4,1582,2899,557,458,1,
11,f11.op4,10,4481,4,4426,55,3652,332,1,
13,f13.op1,4,4481,9,3666,815,3717,1320,1,
17,f17.op0,16,4481,10,1920,2561,4329,1309,1,
17,f17.op1,16,4481,10,1772,2709,2394,668,1,
17,f17.op2,16,4481,10,1370,3111,2416,2778,1,
17,f17.op2,16,4481,10,2382,2099,2583,3315,1,
17,f17.op5,16,4481,10,3562,919,1060,3489,1,
17,f17.op7,16,4481,10,2680,1801,1289,603,1,
7,f7.op0,6,4483,3,4090,393,4473,639,1,
8,f8.op0,2,4483,3,2040,2443,1076,2376,1,
8,f8.op0,2,4483,3,2454,2029,1388,2415,1,
9,f9.op0,6,4483,1,1220,3263,663,1568,1,
9,f9.op0,6,4483,1,3932,551,1081,4105,1,
11,f11.op2,2,4483,6,3618,865,263,839,1,
19,f19.op1,6,4483,18,944,3539,844,1932,1,
19,f19.op2,18,4483,18,520,3963,3437,4192,1,
19,f19.op2,18,4483,18,1352,3131,18,4248,1,
19,f19.op3,18,4483,18,1102,3381,2625,846,1,
19,f19.op4,2,4483,18,1268,3215,690,1452,1,
20,f20.op0,2,4483,3,902,3581,3132,3743,1,
20,f20.op0,2,4483,3,4160,323,762,1383,1,
4,f4.op0,2,4493,1,410,4083,760,190,1,
4,f4.op0,2,4493,1,1752,2741,1449,3732,1,
7,f7.op1,2,4493,6,4122,371,586,3293,1,
8,f8.op0,2,4493,5,2982,1511,68,2255,1,
11,f11.op2,2,4493,5,3496,997,2904,264,1,
19,f19.op4,2,4493,9,508,3985,635,3817,1,
7,f7.op2,6,4507,6,3384,1123,1735,4111,1,
8,f8.op0,2,4507,3,2622,1885,1765,784,1,
19,f19.op4,2,4507,4,1726,2781,731,2885,1,
7,f7.op0,6,4513,5,174,4339,2140,4174,1,
7,f7.op1,2,4513,5,4256,257,78,2590,1,
9,f9.op0,6,4513,4,152,4361,3313,1371,1,
13,f13.op0,12,4513,2,220,4293,3403,3039,1,
13,f13.op0,12,4513,2,4408,105,3900,300,1,
17,f17.op3,16,4513,8,392,4121,36,1064,1,
17,f17.op3,16,4513,8,472,4041,2486,2270,1,
19,f19.op7,6,4513,10,1478,3035,939,762,1,
7,f7.op1,2,4517,2,4390,127,1778,254,1,
20,f20.op0,2,4517,17,1256,3261,1018,1406,1,
7,f7.op0,6,4519,4,2996,1523,2215,962,1,
7,f7.op2,6,4519,4,26,4493,4282,3194,1,
8,f8.op0,2,4519,7,478,4041,1757,3044,1,
9,f9.op0,6,4519,1,1428,3091,887,2107,1,
9,f9.op1,6,4519,1,660,3859,4092,1961,1,
9,f9.op1,6,4519,1,2674,1845,3860,931,1,
19,f19.op0,18,4519,16,1770,2749,2320,1787,1,
19,f19.op2,18,4519,16,4140,379,9,714,1,
19,f19.op7,6,4519,16,792,3727,950,50,1,
19,f19.op8,18,4519,16,3664,855,1091,2198,1,
20,f20.op0,2,4519,19,690,3829,500,25,1,
20,f20.op0,2,4519,19,2000,2519,4241,438,1,
4,f4.op0,2,4523,3,2916,1607,4001,2131,1,
11,f11.op2,2,4523,2,2202,2321,2683,2711,1,
11,f11.op2,2,4523,2,2504,2019,3254,707,1,
19,f19.op4,2,4523,1,2218,2305,643,748,1,
7,f7.op1,2,4547,4,3894,653,2393,1641,1,
11,f11.op2,2,4547,4,4330,217,3829,3655,1,
4,f4.op0,2,4549,1,864,3685,1528,382,1,
8,f8.op0,2,4549,5,2098,2451,1661,4188,1,
9,f9.op0,6,4549,4,3634,915,1779,1714,1,
9,f9.op0,6,4549,4,3692,857,2110,4278,1,
11,f11.op2,2,4549,6,2214,2335,675,1302,1,
13,f13.op1,4,4549,12,3468,1081,2478,2990,1,
13,f13.op2,12,4549,12,1106,3443,70,1755,1,
13,f13.op4,4,4549,12,3458,1091,1815,2939,1,
13,f13.op4,4,4549,12,4088,461,2527,1944,1,
13,f13.op5,12,4549,12,14,4535,3734,1337,1,
16,f16.op0,4,4549,5,1984,2565,793,3177,1,
16,f16.op0,4,4549,5,3968,581,826,4032,1,
16,f16.op1,4,4549,5,2262,2287,3197,2190,1,
19,f19.op1,6,4549,8,3072,1477,2813,1824,1,
19,f19.op4,2,4549,8,3326,1223,4242,4054,1,
8,f8.op0,2,4561,1,2622,1939,4082,3931,1,
9,f9.op0,6,4561,7,2872,1689,832,1106,1,
11,f11.op3,10,4561,7,1316,3245,1718,2644,1,
11,f11.op3,10,4561,7,1446,3115,3259,4028,1,
13,f13.op4,4,4561,11,1138,3423,1990,2609,1,
17,f17.op1,16,4561,5,162,4399,2507,3367,1,
17,f17.op2,16,4561,5,3770,791,1826,644,1,
17,f17.op6,16,4561,5,1506,3055,2177,2811,1,
20,f20.op0,2,4561,1,2606,1955,1158,514,1,
20,f20.op0,2,4561,1,2612,1949,203,3887,1,
8,f8.op0,2,4567,7,1104,3463,1548,2477,1,
8,f8.op0,2,4567,7,3678,889,3277,3264,1,y
11,f11.op2,2,4567,2,3544,1023,3362,1136,1,
15,f15.op0,2,4567,7,14,4553,3127,4471,1,
19,f19.op1,6,4567,7,3238,1329,1700,3695,1,
19,f19.op4,2,4567,7,4494,73,1965,1786,1,
7,f7.op1,2,4583,5,3074,1509,1703,898,1,
8,f8.op0,2,4583,7,670,3913,2781,3212,1,
15,f15.op0,2,4583,8,2882,1701,2112,1974,1,
19,f19.op4,2,4583,4,1884,2699,2093,1075,1,
20,f20.op0,2,4583,3,3498,1085,1997,329,1,
4,f4.op0,2,4591,3,100,4491,2483,4064,1,
7,f7.op0,6,4591,6,3174,1417,2013,2911,1,
9,f9.op0,6,4591,1,3344,1247,2834,825,1,
9,f9.op0,6,4591,1,4548,43,649,4153,1,
11,f11.op4,10,4591,4,2044,2547,1428,2634,1,
19,f19.op0,18,4591,12,246,4345,1955,3969,1,
19,f19.op2,18,4591,12,292,4299,1677,4196,1,
19,f19.op2,18,4591,12,3274,1317,2077,2284,1,
19,f19.op2,18,4591,12,3484,1107,1859,1306,1,
19,f19.op4,2,4591,12,2080,2511,2591,378,1,
19,f19.op4,2,4591,12,3766,825,729,280,1,
19,f19.op6,18,4591,12,166,4425,534,753,1,
19,f19.op7,6,4591,12,554,4037,1927,3001,1,
19,f19.op8,18,4591,12,910,3681,1003,3194,1,
20,f20.op0,2,4591,11,2416,2175,1516,994,1,
7,f7.op1,2,4597,5,3176,1421,183,2653,1,
7,f7.op2,6,4597,5,14,4583,594,2055,1,
8,f8.op0,2,4597,5,2090,2507,2352,294,1,
8,f8.op0,2,4597,5,2596,2001,1464,183,1,
13,f13.op0,12,4597,8,3484,1113,4592,4243,1,
13,f13.op0,12,4597,8,4488,109,417,2861,1,
13,f13.op4,4,4597,8,2288,2309,1702,1899,1,
13,f13.op4,4,4597,8,3202,1395,2340,180,1,
13,f13.op5,12,4597,8,2970,1627,4406,2107,1,
13,f13.op5,12,4597,8,4322,275,3226,1309,1,
20,f20.op0,2,4597,17,1464,3133,4303,445,1,
4,f4.op0,2,4603,3,3076,1527,2989,1898,1,
7,f7.op0,6,4603,4,1042,3561,2667,381,1,
7,f7.op0,6,4603,4,2048,2555,2445,2322,1,
7,f7.op2,6,4603,4,1732,2871,156,1995,1,
7,f7.op2,6,4603,4,2486,2117,475,1383,1,
7,f7.op2,6,4603,4,3740,863,2338,334,1,
9,f9.op0,6,4603,4,770,3833,1160,3709,1,
9,f9.op0,6,4603,4,4404,199,2725,2860,1,
9,f9.op1,6,4603,4,3176,1427,530,3639,1,
11,f11.op2,2,4603,5,2996,1607,1614,2239,1,
15,f15.op0,2,4603,13,4320,283,2000,3202,1,
19,f19.op4,2,4603,5,2818,1785,824,2466,1,
19,f19.op7,6,4603,5,478,4125,1078,299,1,
20,f20.op0,2,4603,3,648,3955,1533,2148,1,
7,f7.op0,6,4621,1,4546,75,1871,3568,1,
7,f7.op1,2,4621,1,228,4393,525,75,1,
7,f7.op2,6,4621,1,2902,1719,482,729,1,
8,f8.op0,2,4621,5,2536,2085,1565,4239,1,
9,f9.op0,6,4621,4,4532,89,2095,2800,1,
11,f11.op2,2,4621,1,656,3965,4312,392,1,
13,f13.op4,4,4621,6,1542,3079,2515,4459,1,
16,f16.op0,4,4621,13,236,4385,3256,2514,1,
16,f16.op0,4,4621,13,4312,309,889,922,1,
19,f19.op1,6,4621,4,372,4249,1540,3486,1,
8,f8.op0,2,4637,5,3252,1385,4577,2311,1,
11,f11.op2,2,4637,6,1106,3531,2102,3985,1,
11,f11.op2,2,4637,6,1366,3271,2582,2764,1,
19,f19.op4,2,4637,1,3032,1605,21,4150,1,
20,f20.op0,2,4637,17,1842,2795,1135,1216,1,
7,f7.op1,2,4639,5,850,3789,3985,1232,1,
7,f7.op2,6,4639,5,4282,357,798,114,1,
8,f8.op0,2,4639,7,4326,313,997,3024,1,
9,f9.op0,6,4639,4,442,4197,4437,493,1,
11,f11.op2,2,4639,8,2230,2409,1403,971,1,
19,f19.op4,2,4639,3,3570,1069,2744,2586,1,
20,f20.op0,2,4639,19,3216,1423,4621,463,1,
4,f4.op0,2,4643,3,588,4055,4515,4611,1,
8,f8.op0,2,4643,3,3042,1601,2049,3158,1,
20,f20.op0,2,4643,3,4316,327,1132,3771,1,
13,f13.op4,4,4649,8,2352,2297,17,2147,1,
13,f13.op4,4,4649,8,4362,287,4524,348,1,
15,f15.op0,2,4649,14,786,3863,94,1246,1,
16,f16.op0,4,4649,9,1838,2811,460,1191,1,
16,f16.op1,4,4649,9,1992,2657,212,3500,1,
19,f19.op4,2,4649,13,1476,3173,2156,2805,1,
20,f20.op0,2,4649,9,2790,1859,633,729,1,
7,f7.op0,6,4651,3,1624,3027,1038,2806,1,
9,f9.op1,6,4651,7,1492,3159,2777,3926,1,
9,f9.op1,6,4651,7,2346,2305,502,4190,1,
9,f9.op1,6,4651,7,2356,2295,1928,731,1,
11,f11.op1,10,4651,9,178,4473,1784,585,1,
11,f11.op4,10,4651,9,58,4593,2716,2361,1,
15,f15.op0,2,4651,1,452,4199,3366,3015,1,
19,f19.op1,6,4651,15,150,4501,844,534,1,
19,f19.op1,6,4651,15,1746,2905,3773,4360,1,
19,f19.op4,2,4651,15,822,3829,3589,2392,1,
4,f4.op0,2,4657,1,2222,2435,1635,1573,1,
9,f9.op0,6,4657,4,992,3665,3894,1985,1,
13,f13.op2,12,4657,3,1844,2813,4031,1743,1,
15,f15.op0,2,4657,7,850,3807,2691,3905,1,
15,f15.op0,2,4657,7,1048,3609,2377,4505,1,
16,f16.op0,4,4657,1,3660,997,3101,1067,1,
16,f16.op1,4,4657,1,960,3697,3107,3978,1,
16,f16.op1,4,4657,1,1628,3029,130,4083,1,
16,f16.op1,4,4657,1,3106,1551,3493,3420,1,
16,f16.op1,4,4657,1,4614,43,123,1463,1,
17,f17.op0,16,4657,16,4066,591,998,3346,1,
19,f19.op1,6,4657,2,2908,1749,3128,3351,1,
7,f7.op1,2,4663,1,894,3769,282,3371,1,
8,f8.op0,2,4663,7,3356,1307,1686,3708,1,
9,f9.op0,6,4663,1,934,3729,1740,3302,1,
19,f19.op0,18,4663,8,2064,2599,4318,4154,1,
19,f19.op5,18,4663,8,1532,3131,3555,3623,1,
19,f19.op6,18,4663,8,2988,1675,3296,1646,1,
19,f19.op7,6,4663,8,492,4171,310,998,1,
19,f19.op8,18,4663,8,4554,109,653,2734,1,
4,f4.op0,2,4673,1,242,4431,788,197,1,
11,f11.op2,2,4673,9,304,4369,4338,1244,1,
13,f13.op1,4,4673,6,1230,3443,1297,2616,1,
15,f15.op0,2,4673,8,92,4581,714,3786,1,
16,f16.op1,4,4673,1,3122,1551,3874,4331,1,
17,f17.op1,16,4673,15,2288,2385,4284,252,1,
17,f17.op1,16,4673,15,3534,1139,1726,3675,1,
17,f17.op3,16,4673,15,2022,2651,4150,519,1,
17,f17.op6,16,4673,15,3300,1373,4192,1621,1,
4,f4.op0,2,4679,3,4110,569,1298,2664,1,
7,f7.op1,2,4679,3,4308,371,2891,413,1,
8,f8.op0,2,4679,7,3682,997,937,702,1,
11,f11.op2,2,4679,4,3016,1663,4508,2962,1,
11,f11.op2,2,4679,4,3158,1521,3267,297,1,
20,f20.op0,2,4679,19,1302,3377,4156,3951,1,
20,f20.op0,2,4679,19,2712,1967,13,3042,1,
4,f4.op0,2,4691,3,1060,3631,1703,3944,1,
8,f8.op0,2,4691,3,2110,2581,1674,1382,1,
11,f11.op0,10,4691,5,3488,1203,489,4309,1,
11,f11.op2,2,4691,5,1234,3457,1693,3992,1,
11,f11.op4,10,4691,5,690,4001,183,1296,1,
11,f11.op4,10,4691,5,3364,1327,4589,2123,1,
19,f19.op4,2,4691,17,3846,845,3575,2904,1,
20,f20.op0,2,4691,11,1638,3053,2015,3619,1,
20,f20.op0,2,4691,11,3444,1247,577,3078,1,
4,f4.op0,2,4703,3,1988,2715,658,2516,1,
4,f4.op0,2,4721,1,150,4571,4164,1041,1,
8,f8.op0,2,4721,1,3092,1629,1523,3141,1,
11,f11.op0,10,4721,2,2838,1883,1406,557,1,
11,f11.op2,2,4721,2,2028,2693,1785,1879,1,
15,f15.op0,2,4721,11,978,3743,1326,2921,1,
16,f16.op0,4,4721,1,432,4289,997,3308,1,
16,f16.op0,4,4721,1,730,3991,304,19,1,
16,f16.op0,4,4721,1,3378,1343,1312,82,1,
17,f17.op3,16,4721,12,530,4191,2375,4583,1,
17,f17.op3,16,4721,12,2350,2371,2224,3741,1,
17,f17.op4,16,4721,12,4574,147,408,24,1,
17,f17.op5,16,4721,12,4168,553,2251,4298,1,
17,f17.op6,16,4721,12,1646,3075,1082,2563,1,
17,f17.op6,16,4721,12,1666,3055,64,1670,1,
17,f17.op6,16,4721,12,3778,943,2170,2627,1,
19,f19.op4,2,4721,9,3428,1293,4051,2201,1,
7,f7.op2,6,4723,5,3340,1383,4459,637,1,
15,f15.op0,2,4723,13,4296,427,3065,3353,1,
19,f19.op7,6,4723,11,1266,3457,3112,2401,1,
4,f4.op0,2,4729,1,1120,3609,3321,4377,1,
7,f7.op0,6,4729,4,3598,1131,3900,3935,1,
11,f11.op2,2,4729,10,1516,3213,4460,2555,1,
13,f13.op3,12,4729,10,3240,1489,3244,4251,1,
13,f13.op4,4,4729,10,3330,1399,3118,3150,1,
19,f19.op1,6,4729,17,2888,1841,1055,1300,1,
19,f19.op7,6,4729,17,2088,2641,2364,1120,1,
4,f4.op0,2,4733,1,1612,3121,2475,1802,1,
8,f8.op0,2,4733,5,3226,1507,3177,2172,1,
16,f16.op0,4,4733,13,156,4577,2129,3387,1,
16,f16.op0,4,4733,13,2600,2133,231,3860,1,
16,f16.op0,4,4733,13,2632,2101,3442,1990,1,
8,f8.op0,2,4751,7,3642,1109,1669,3178,1,
11,f11.op0,10,4751,10,1858,2893,2099,4078,1,
11,f11.op0,10,4751,10,3864,887,1349,3146,1,
20,f20.op0,2,4751,11,2522,2229,1871,4607,1,
8,f8.op0,2,4759,7,1478,3281,4445,3530,1,
19,f19.op4,2,4759,9,4398,361,2667,3647,1,
19,f19.op7,6,4759,9,1632,3127,4507,2241,1,
20,f20.op0,2,4759,19,4322,437,3665,1373,1,
7,f7.op0,6,4783,2,454,4329,1275,2232,1,
7,f7.op0,6,4783,2,3072,1711,3836,548,1,
7,f7.op0,6,4783,2,3784,999,2017,2338,1,
7,f7.op1,2,4783,2,3156,1627,3155,1134,1,
15,f15.op0,2,4783,13,3062,1721,1441,2647,1,
19,f19.op4,2,4783,14,566,4217,109,4537,1,
20,f20.op0,2,4783,3,3686,1097,3328,1123,1,
7,f7.op1,2,4787,6,620,4167,1239,177,1,
11,f11.op2,2,4787,2,4136,651,1372,3171,1,
15,f15.op0,2,4787,2,2762,2025,2699,2733,1,
15,f15.op0,2,4787,2,2800,1987,2023,454,1,
15,f15.op0,2,4787,2,4398,389,865,3249,1,
4,f4.op0,2,4789,1,3846,943,3966,3386,1,
4,f4.op0,2,4789,1,4384,405,3304,826,1,
7,f7.op2,6,4789,1,3494,1295,2259,1691,1,
8,f8.op0,2,4789,5,850,3939,1431,3172,1,
13,f13.op3,12,4789,5,4608,181,2828,3533,1,
16,f16.op0,4,4789,5,2654,2135,2551,1656,1,
19,f19.op0,18,4789,1,538,4251,128,1267,1,
19,f19.op5,18,4789,1,2486,2303,4565,3769,1,y
19,f19.op6,18,4789,1,1994,2795,4602,4023,1,
19,f19.op7,6,4789,1,4472,317,3173,167,1,
13,f13.op1,4,4793,9,3200,1593,111,1852,1,
15,f15.op0,2,4793,8,4194,599,1359,3925,1,
19,f19.op4,2,4793,5,2776,2017,1538,1090,1,
4,f4.op0,2,4799,3,2496,2303,4779,4794,1,
15,f15.op0,2,4799,14,3294,1505,3159,3090,1,
15,f15.op0,2,4799,14,3588,1211,3377,865,1,
19,f19.op4,2,4799,11,4714,85,649,4328,1,
20,f20.op0,2,4799,19,1706,3093,963,768,1,
9,f9.op1,6,4801,4,4030,771,1185,1732,1,
11,f11.op0,10,4801,5,998,3803,2431,221,1,
11,f11.op0,10,4801,5,2132,2669,2865,4625,1,
11,f11.op4,10,4801,5,68,4733,4065,806,1,
13,f13.op0,12,4801,4,2906,1895,2398,2031,1,
13,f13.op0,12,4801,4,3632,1169,2174,3491,1,
13,f13.op3,12,4801,4,1418,3383,1561,1228,1,
13,f13.op4,4,4801,4,3156,1645,1692,2346,1,
15,f15.op0,2,4801,1,3562,1239,755,3251,1,
17,f17.op5,16,4801,7,114,4687,982,905,1,
19,f19.op1,6,4801,13,1310,3491,603,3822,1,y
19,f19.op1,6,4801,13,3020,1781,2531,1902,1,
19,f19.op1,6,4801,13,4496,305,3347,2703,1,
19,f19.op4,2,4801,13,1334,3467,3204,674,1,
19,f19.op7,6,4801,13,4176,625,545,4577,1,
4,f4.op0,2,4813,1,3390,1423,1590,2804,1,
7,f7.op0,6,4813,4,3330,1483,67,4135,1,
7,f7.op2,6,4813,4,1994,2819,249,4161,1,
7,f7.op2,6,4813,4,2402,2411,1663,4363,1,
7,f7.op2,6,4813,4,4074,739,2323,1707,1,
9,f9.op1,6,4813,7,2832,1981,665,2213,1,
13,f13.op2,12,4813,3,406,4407,3252,3212,1,
13,f13.op4,4,4813,3,536,4277,663,51,1,
16,f16.op1,4,4813,13,2634,2179,4606,3296,1,
19,f19.op4,2,4813,6,3736,1077,194,3050,1,
19,f19.op7,6,4813,6,764,4049,2039,4667,1,
4,f4.op0,2,4817,1,2680,2137,3868,967,1,
13,f13.op1,4,4817,7,2558,2259,2573,939,1,
13,f13.op1,4,4817,7,3098,1719,4002,1790,1,
16,f16.op1,4,4817,1,3756,1061,1213,979,1,
17,f17.op2,16,4817,6,530,4287,4208,2231,1,
17,f17.op3,16,4817,6,3328,1489,1286,359,1,
17,f17.op6,16,4817,6,538,4279,266,299,1,
17,f17.op7,16,4817,6,1036,3781,3200,1605,1,
7,f7.op0,6,4831,1,2402,2429,2287,1707,1,
7,f7.op0,6,4831,1,2588,2243,4589,2726,1,
7,f7.op1,2,4831,1,3770,1061,83,702,1,
9,f9.op1,6,4831,7,4128,703,3468,3606,1,
11,f11.op0,10,4831,2,2158,2673,3518,759,1,
11,f11.op2,2,4831,2,1722,3109,1515,3212,1,
11,f11.op4,10,4831,2,3620,1211,1487,4527,1,
15,f15.op0,2,4831,1,1264,3567,2050,1747,1,
19,f19.op7,6,4831,5,3092,1739,1345,4139,1,
19,f19.op7,6,4831,5,4644,187,2595,3442,1,
4,f4.op0,2,4861,1,2222,2639,3603,2116,1,
7,f7.op1,2,4861,3,4118,743,1290,2962,1,
9,f9.op1,6,4861,1,414,4447,1372,2853,1,
11,f11.op1,10,4861,10,4094,767,105,2661,1,
11,f11.op2,2,4861,10,3188,1673,2306,3303,1,
13,f13.op2,12,4861,12,2962,1899,2618,2071,1,
13,f13.op3,12,4861,12,2506,2355,663,51,1,
13,f13.op4,4,4861,12,1396,3465,2018,1277,1,
16,f16.op1,4,4861,13,970,3891,2109,4689,1,
16,f16.op1,4,4861,13,3096,1765,3151,1716,1,
19,f19.op0,18,4861,16,2214,2647,3714,963,1,
19,f19.op2,18,4861,16,3620,1241,564,4379,1,
19,f19.op3,18,4861,16,4606,255,2210,628,1,
19,f19.op6,18,4861,16,1826,3035,2106,4716,1,
4,f4.op0,2,4871,3,2208,2663,1870,2903,1,
11,f11.op0,10,4871,9,4270,601,417,2252,1,
11,f11.op1,10,4871,9,1270,3601,683,2719,1,
11,f11.op1,10,4871,9,1682,3189,1025,536,1,
11,f11.op4,10,4871,9,94,4777,3443,313,1,
11,f11.op2,2,4877,4,1672,3205,4555,3961,1,
13,f13.op4,4,4877,2,3336,1541,3937,678,1,
15,f15.op0,2,4877,2,2488,2389,1336,2365,1,
16,f16.op0,4,4877,13,3074,1803,2182,746,1,
8,f8.op0,2,4889,1,2374,2515,2626,3995,1,
13,f13.op1,4,4889,1,3800,1089,962,74,1,
13,f13.op1,4,4889,1,4620,269,993,3085,1,
16,f16.op1,4,4889,9,266,4623,1011,1591,1,
7,f7.op1,2,4903,3,1728,3175,4373,2726,1,
9,f9.op1,6,4903,7,4244,659,1838,749,1,
11,f11.op2,2,4903,8,1818,3085,4067,4827,1,
11,f11.op2,2,4903,8,2596,2307,2992,272,1,
19,f19.op7,6,4903,1,3728,1175,4831,3867,1,
9,f9.op1,6,4909,4,2398,2511,2784,3582,1,
13,f13.op0,12,4909,8,3170,1739,2604,2466,1,
13,f13.op0,12,4909,8,3326,1583,3729,4063,1,
13,f13.op0,12,4909,8,3362,1547,370,3427,1,
13,f13.op2,12,4909,8,1458,3451,3911,4077,1,
13,f13.op2,12,4909,8,2578,2331,1775,1647,1,
13,f13.op3,12,4909,8,3098,1811,4842,3771,1,
13,f13.op4,4,4909,8,260,4649,4647,3756,1,
13,f13.op4,4,4909,8,4690,219,2895,2866,1,
15,f15.op0,2,4909,4,2736,2173,3479,1541,1,
16,f16.op0,4,4909,13,14,4895,25,922,1,
16,f16.op0,4,4909,13,796,4113,3623,4215,1,
16,f16.op1,4,4909,13,276,4633,2512,157,1,
20,f20.op0,2,4909,9,940,3969,1602,571,1,
15,f15.op0,2,4919,14,1144,3775,1158,1061,1,
15,f15.op0,2,4919,14,2974,1945,3042,4138,1,
15,f15.op0,2,4919,14,3172,1747,3571,566,1,
7,f7.op1,2,4931,3,4470,461,2212,316,1,
8,f8.op0,2,4931,3,1110,3821,3606,4149,1,
11,f11.op1,10,4931,3,2920,2011,4677,1770,1,
11,f11.op3,10,4931,3,4072,859,4854,4924,1,
19,f19.op4,2,4931,10,982,3949,3540,2003,1,
20,f20.op0,2,4931,11,350,4581,2309,362,1,
4,f4.op0,2,4933,1,3838,1095,4283,2304,1,
7,f7.op1,2,4933,5,4312,621,2315,4559,1,
7,f7.op2,6,4933,5,698,4235,3380,2597,1,
7,f7.op2,6,4933,5,1980,2953,2139,1715,1,
7,f7.op2,6,4933,5,3520,1413,4607,3477,1,
13,f13.op0,12,4933,6,4466,467,4904,2654,1,
13,f13.op3,12,4933,6,1608,3325,4015,3724,1,
13,f13.op3,12,4933,6,2824,2109,2423,3981,1,
15,f15.op0,2,4933,13,1758,3175,3595,1884,1,
15,f15.op0,2,4933,13,2548,2385,1213,4685,1,
16,f16.op1,4,4933,5,2318,2615,279,1559,1,
19,f19.op0,18,4933,12,3536,1397,3007,4572,1,
19,f19.op0,18,4933,12,3544,1389,2315,1420,1,
19,f19.op1,6,4933,12,3890,1043,2900,4826,1,
19,f19.op3,18,4933,12,1214,3719,2173,374,1,
19,f19.op3,18,4933,12,3578,1355,601,4705,1,
19,f19.op4,2,4933,12,2294,2639,2068,1407,1,
19,f19.op6,18,4933,12,606,4327,4241,1781,1,
4,f4.op0,2,4937,1,4202,735,3337,4537,1,
11,f11.op2,2,4937,9,3294,1643,109,2254,1,
15,f15.op0,2,4937,2,520,4417,164,2644,1,
16,f16.op0,4,4937,9,706,4231,3958,3333,1,
16,f16.op1,4,4937,9,4576,361,4440,2746,1,
4,f4.op0,2,4943,3,748,4195,3566,3363,1,
7,f7.op1,2,4943,1,3018,1925,1407,201,1,
15,f15.op0,2,4943,8,1084,3859,4068,3237,1,
15,f15.op0,2,4943,8,2932,2011,2829,4143,1,
15,f15.op0,2,4943,8,3186,1757,483,2998,1,
8,f8.op0,2,4951,7,4064,887,4884,3086,1,
9,f9.op0,6,4951,1,2864,2087,1280,3993,1,
9,f9.op1,6,4951,1,1516,3435,2274,1903,1,
11,f11.op1,10,4951,1,226,4725,4755,4033,1,
11,f11.op1,10,4951,1,1732,3219,1178,4608,1,
11,f11.op2,2,4951,1,2312,2639,1510,3738,1,
11,f11.op3,10,4951,1,4868,83,2294,2459,1,
11,f11.op4,10,4951,1,2268,2683,2066,1088,1,
11,f11.op4,10,4951,1,4248,703,862,3229,1,
15,f15.op0,2,4951,1,1038,3913,4691,1633,1,
19,f19.op2,18,4951,11,4404,547,3704,2019,1,
19,f19.op3,18,4951,11,3930,1021,1120,1883,1,
19,f19.op4,2,4951,11,590,4361,1818,1138,1,
19,f19.op4,2,4951,11,4320,631,2783,3534,1,
19,f19.op5,18,4951,11,578,4373,770,1604,1,y
19,f19.op5,18,4951,11,3158,1793,2335,3771,1,
19,f19.op7,6,4951,11,3858,1093,3388,4087,1,
19,f19.op8,18,4951,11,946,4005,3970,2033,1,
9,f9.op0,6,4957,7,2124,2833,2901,3627,1,y
9,f9.op0,6,4957,7,3918,1039,1222,4542,1,
9,f9.op1,6,4957,7,602,4355,320,3891,1,
11,f11.op2,2,4957,7,1618,3339,4258,1739,1,
13,f13.op1,4,4957,4,682,4275,1400,489,1,
13,f13.op1,4,4957,4,1314,3643,3380,260,1,
13,f13.op2,12,4957,4,4440,517,2388,565,1,
19,f19.op1,6,4957,17,3212,1745,1988,1670,1,
20,f20.op0,2,4957,17,2420,2537,2897,4854,1,
19,f19.op4,2,4967,8,1198,3769,4853,4961,1,
7,f7.op0,6,4969,6,3154,1815,1311,1607,1,
7,f7.op0,6,4969,6,3734,1235,1608,3779,1,
7,f7.op2,6,4969,6,3192,1777,1334,3030,1,
7,f7.op2,6,4969,6,3838,1131,4656,1375,1,
8,f8.op0,2,4969,1,1596,3373,3271,1030,1,
9,f9.op0,6,4969,1,666,4303,716,2288,1,
9,f9.op0,6,4969,1,1068,3901,4007,4310,1,
9,f9.op0,6,4969,1,3688,1281,3586,3159,1,
9,f9.op1,6,4969,1,2,4967,4635,515,1,
11,f11.op2,2,4969,8,3662,1307,4179,3542,1,
13,f13.op2,12,4969,3,518,4451,4856,1138,1,
13,f13.op4,4,4969,3,3760,1209,57,2680,1,
13,f13.op5,12,4969,3,2034,2935,1059,4286,1,
19,f19.op0,18,4969,10,3320,1649,4336,3105,1,
19,f19.op1,6,4969,10,2674,2295,4155,3357,1,
19,f19.op2,18,4969,10,2218,2751,4676,4169,1,
19,f19.op4,2,4969,10,888,4081,2010,2198,1,
19,f19.op6,18,4969,10,2126,2843,2572,1443,1,
19,f19.op8,18,4969,10,342,4627,4487,3636,1,
8,f8.op0,2,4973,5,4074,899,1441,2045,1,
13,f13.op1,4,4973,7,3952,1021,1109,1998,1,
15,f15.op0,2,4973,8,4786,187,1324,2409,1,
16,f16.op1,4,4973,13,2418,2555,3362,2075,1,
16,f16.op1,4,4973,13,3200,1773,3021,4851,1,
19,f19.op4,2,4973,14,3176,1797,3923,4656,1,
20,f20.op0,2,4973,13,2406,2567,3637,2917,1,
15,f15.op0,2,4987,7,1520,3467,1386,4082,1,
19,f19.op0,18,4987,9,3244,1743,1802,3507,1,
19,f19.op2,18,4987,9,2436,2551,1067,1631,1,
19,f19.op2,18,4987,9,3494,1493,4958,4723,1,
19,f19.op7,6,4987,9,1318,3669,559,4229,1,y
19,f19.op7,6,4987,9,3234,1753,126,1319,1,
7,f7.op0,6,4993,2,4478,515,4342,4900,1,
7,f7.op1,2,4993,2,4020,973,1020,859,1,
8,f8.op0,2,4993,1,1698,3295,2254,1530,1,
9,f9.op0,6,4993,7,1530,3463,490,1164,1,
9,f9.op1,6,4993,7,2716,2277,2949,1992,1,
13,f13.op0,12,4993,1,2248,2745,919,1607,1,
13,f13.op5,12,4993,1,1246,3747,2331,3636,1,
16,f16.op0,4,4993,1,106,4887,4086,3376,1,
17,f17.op0,16,4993,12,1090,3903,1174,2125,1,
17,f17.op1,16,4993,12,556,4437,2439,1612,1,
17,f17.op4,16,4993,12,1060,3933,1048,2705,1,
17,f17.op4,16,4993,12,1066,3927,204,12,1,
19,f19.op7,6,4993,15,2564,2429,4649,2347,1,
9,f9.op1,6,4999,4,2018,2981,1645,2960,1,
9,f9.op1,6,4999,4,2236,2763,2189,2465,1,
11,f11.op2,2,4999,5,2530,2469,3314,3028,1,
11,f11.op2,2,4999,5,4990,9,23,911,1,
19,f19.op1,6,4999,2,3572,1427,3668,2561,1,
19,f19.op4,2,4999,2,4814,185,3103,4373,1,
7,f7.op1,2,5003,5,3482,1521,3695,2672,1,
15,f15.op0,2,5003,8,206,4797,564,4040,1,
15,f15.op0,2,5003,8,518,4485,3058,1538,1,
15,f15.op0,2,5003,8,3784,1219,5,1668,1,
19,f19.op4,2,5003,6,3338,1665,4216,3645,1,
19,f19.op4,2,5003,6,3840,1163,333,2914,1,
4,f4.op0,2,5009,1,2992,2017,3479,2122,1,
8,f8.op0,2,5009,1,772,4237,1544,193,1,
11,f11.op2,2,5009,4,4076,933,3004,3916,1,
16,f16.op0,4,5009,1,186,4823,367,336,1,
16,f16.op0,4,5009,1,3498,1511,3401,2404,1,
16,f16.op1,4,5009,1,132,4877,2582,3292,1,y
16,f16.op1,4,5009,1,946,4063,4736,296,1,
16,f16.op1,4,5009,1,3776,1233,4038,3383,1,
17,f17.op4,16,5009,11,2892,2117,1699,4225,1,
17,f17.op4,16,5009,11,4672,337,1128,361,1,
17,f17.op7,16,5009,11,4500,509,3139,4899,1,
19,f19.op4,2,5009,12,3576,1433,529,1346,1,
7,f7.op0,6,5011,6,4312,699,2905,415,1,
7,f7.op1,2,5011,6,140,4871,464,1498,1,
7,f7.op1,2,5011,6,356,4655,492,1502,1,
7,f7.op1,2,5011,6,3500,1511,4356,2054,1,
7,f7.op2,6,5011,6,2730,2281,2086,298,1,
7,f7.op2,6,5011,6,4110,901,4078,3446,1,
8,f8.op0,2,5011,3,382,4629,4622,4336,1,
11,f11.op1,10,5011,6,2858,2153,2002,182,1,
11,f11.op4,10,5011,6,3312,1699,4615,4975,1,
11,f11.op4,10,5011,6,4978,33,1311,3308,1,
15,f15.op0,2,5011,1,2670,2341,4227,1284,1,
19,f19.op4,2,5011,14,1696,3315,35,1848,1,
8,f8.op0,2,5021,5,1256,3765,1541,4586,1,
11,f11.op0,10,5021,5,4462,559,769,4178,1,
11,f11.op1,10,5021,5,598,4423,3791,1714,1,
11,f11.op1,10,5021,5,1740,3281,4758,889,1,
11,f11.op1,10,5021,5,2048,2973,4964,3190,1,
11,f11.op2,2,5021,5,4328,693,850,2816,1,
11,f11.op3,10,5021,5,4436,585,2404,675,1,
13,f13.op1,4,5021,3,164,4857,3025,4095,1,
19,f19.op4,2,5021,5,4350,671,3467,711,1,
7,f7.op0,6,5023,4,1602,3421,785,3700,1,
7,f7.op1,2,5023,4,3592,1431,1969,2434,1,
8,f8.op0,2,5023,7,3710,1313,2608,326,1,
19,f19.op3,18,5023,7,332,4691,4304,1284,1,
19,f19.op3,18,5023,7,372,4651,4444,1027,1,
19,f19.op5,18,5023,7,3662,1361,2320,4352,1,
19,f19.op5,18,5023,7,4734,289,2191,2759,1,
19,f19.op5,18,5023,7,4830,193,4957,1054,1,
19,f19.op8,18,5023,7,2020,3003,1229,2444,1,
19,f19.op8,18,5023,7,3408,1615,4636,244,1,
8,f8.op0,2,5051,3,3796,1255,1839,2124,1,
11,f11.op4,10,5051,2,4496,555,2340,3427,1,
15,f15.op0,2,5051,11,2720,2331,115,3375,1,
20,f20.op0,2,5051,11,186,4865,261,2286,1,
7,f7.op0,6,5059,5,2880,2179,1116,3773,1,
8,f8.op0,2,5059,3,2696,2363,4185,3685,1,
11,f11.op2,2,5059,10,4118,941,2662,242,1,
19,f19.op0,18,5059,5,1688,3371,2644,2003,1,
19,f19.op1,6,5059,5,350,4709,196,3738,1,
19,f19.op1,6,5059,5,1852,3207,1872,4625,1,
19,f19.op1,6,5059,5,3112,1947,652,3762,1,
19,f19.op1,6,5059,5,4884,175,224,4272,1,
19,f19.op2,18,5059,5,1632,3427,4513,4764,1,
19,f19.op4,2,5059,5,2550,2509,4609,3704,1,
19,f19.op5,18,5059,5,874,4185,1094,3519,1,
7,f7.op1,2,5077,2,3934,1143,1395,4551,1,
7,f7.op2,6,5077,2,324,4753,1047,3776,1,
13,f13.op1,4,5077,7,4394,683,699,2397,1,
13,f13.op2,12,5077,7,2240,2837,1998,3278,1,
13,f13.op2,12,5077,7,3744,1333,684,3958,1,
13,f13.op3,12,5077,7,1086,3991,4032,3825,1,
19,f19.op1,6,5077,4,4166,911,3097,163,1,
19,f19.op2,18,5077,4,3438,1639,4913,793,1,
19,f19.op3,18,5077,4,1752,3325,1536,4089,1,
19,f19.op4,2,5077,4,636,4441,1856,3037,1,
19,f19.op4,2,5077,4,2938,2139,1871,3305,1,
19,f19.op6,18,5077,4,14,5063,2042,3314,1,
19,f19.op7,6,5077,4,1854,3223,105,1876,1,
19,f19.op8,18,5077,4,2048,3029,3331,2313,1,
7,f7.op1,2,5081,6,2760,2321,229,3662,1,
11,f11.op0,10,5081,10,4242,839,3547,2632,1,
11,f11.op1,10,5081,10,5022,59,4744,1817,1,
11,f11.op2,2,5081,10,2772,2309,3312,763,1,
13,f13.op1,4,5081,11,3912,1169,3555,1446,1,
13,f13.op1,4,5081,11,4272,809,2887,2958,1,
15,f15.op0,2,5081,11,4616,465,758,728,1,
16,f16.op0,4,5081,9,656,4425,4462,914,1,
16,f16.op0,4,5081,9,4330,751,2650,2071,1,
7,f7.op1,2,5087,5,2550,2537,3678,4159,1,
11,f11.op2,2,5087,5,566,4521,3879,1740,1,
7,f7.op1,2,5099,3,4550,549,5035,3633,1,
11,f11.op2,2,5099,6,534,4565,4506,4118,1,
11,f11.op2,2,5099,6,1366,3733,1348,4758,1,
20,f20.op0,2,5099,19,3372,1727,3039,4996,1,
4,f4.op0,2,5101,1,4086,1015,1349,4163,1,
7,f7.op1,2,5101,5,1062,4039,1625,3147,1,
7,f7.op1,2,5101,5,3834,1267,997,3786,1,
7,f7.op2,6,5101,5,1060,4041,3058,2623,1,
7,f7.op2,6,5101,5,1350,3751,1100,3072,1,
8,f8.op0,2,5101,5,32,5069,714,3915,1,
8,f8.op0,2,5101,5,464,4637,1271,3347,1,
8,f8.op0,2,5101,5,3160,1941,1216,152,1,
8,f8.op0,2,5101,5,4418,683,3535,3630,1,
9,f9.op0,6,5101,7,2408,2693,619,4603,1,
11,f11.op1,10,5101,8,3678,1423,1037,558,1,
13,f13.op1,4,5101,5,992,4109,2956,4936,1,
13,f13.op5,12,5101,5,4400,701,4174,2283,1,
16,f16.op0,4,5101,13,2458,2643,2174,3324,1,
16,f16.op1,4,5101,13,2752,2349,4424,2827,1,
19,f19.op7,6,5101,9,4278,823,4950,529,1,
20,f20.op0,2,5101,1,1478,3623,3477,939,1,
4,f4.op0,2,5107,3,236,4871,3769,2219,1,
7,f7.op2,6,5107,4,2824,2283,1965,3199,1,
9,f9.op0,6,5107,4,2482,2625,3728,2684,1,
9,f9.op0,6,5107,4,3630,1477,3514,4930,1,
9,f9.op0,6,5107,4,3956,1151,3521,2661,1,
15,f15.op0,2,5107,7,4818,289,3994,2990,1,
19,f19.op4,2,5107,15,4840,267,2992,2039,1,
4,f4.op0,2,5113,1,4802,311,626,2713,1,
7,f7.op0,6,5113,3,616,4497,1274,182,1,
7,f7.op0,6,5113,3,834,4279,116,747,1,
8,f8.op0,2,5113,1,810,4303,976,122,1,
8,f8.op0,2,5113,1,1500,3613,2608,326,1,
9,f9.op0,6,5113,1,1644,3469,754,1220,1,
13,f13.op0,12,5113,4,2726,2387,1841,4468,1,
13,f13.op3,12,5113,4,440,4673,3656,3821,1,
16,f16.op0,4,5113,9,1644,3469,3510,3415,1,
19,f19.op0,18,5113,2,770,4343,2270,1465,1,
19,f19.op3,18,5113,2,2756,2357,1784,363,1,
19,f19.op6,18,5113,2,3586,1527,448,1100,1,
7,f7.op0,6,5119,2,70,5049,4954,1439,1,
7,f7.op1,2,5119,2,1900,3219,2687,3309,1,
7,f7.op1,2,5119,2,3808,1311,736,2299,1,
7,f7.op2,6,5119,2,3350,1769,980,140,1,
7,f7.op2,6,5119,2,4722,397,3452,2687,1,
8,f8.op0,2,5119,7,4440,679,3498,1717,1,
11,f11.op2,2,5119,4,1210,3909,2739,249,1,
19,f19.op1,6,5119,8,432,4687,3071,2317,1,
19,f19.op4,2,5119,8,1646,3473,2857,3114,1,
4,f4.op0,2,5147,3,38,5109,878,2793,1,
4,f4.op0,2,5147,3,3900,1247,2993,2035,1,
4,f4.op0,2,5147,3,4464,683,4611,5013,1,
7,f7.op1,2,5147,2,2174,2973,4033,2782,1,
11,f11.op2,2,5147,10,220,4927,3981,5041,1,
15,f15.op0,2,5147,2,3272,1875,1167,3166,1,
15,f15.op0,2,5147,2,3544,1603,710,1763,1,
20,f20.op0,2,5147,7,1230,3917,4710,2809,1,
4,f4.op0,2,5153,1,610,4543,4744,1186,1,
4,f4.op0,2,5153,1,1358,3795,4435,2397,1,
7,f7.op1,2,5153,1,1044,4109,3170,1189,1,
8,f8.op0,2,5153,1,1550,3603,2358,1583,1,
8,f8.op0,2,5153,1,3736,1417,1093,2069,1,
8,f8.op0,2,5153,1,4078,1075,1296,162,1,
11,f11.op2,2,5153,5,3296,1857,564,2862,1,
15,f15.op0,2,5153,8,4344,809,279,4141,1,
16,f16.op0,4,5153,1,4270,883,4493,1247,1,
16,f16.op1,4,5153,1,600,4553,1217,4907,1,
16,f16.op1,4,5153,1,1442,3711,4480,280,1,
17,f17.op1,16,5153,2,838,4315,4399,865,1,
17,f17.op3,16,5153,2,1328,3825,1449,4632,1,
17,f17.op7,16,5153,2,1666,3487,4370,2682,1,
19,f19.op4,2,5153,4,542,4611,2317,1478,1,
19,f19.op4,2,5153,4,4012,1141,143,1906,1,
19,f19.op4,2,5153,4,5050,103,3886,2103,1,
20,f20.op0,2,5153,13,2412,2741,2663,2452,1,
7,f7.op0,6,5167,1,3566,1601,779,3802,1,
7,f7.op1,2,5167,1,300,4867,3254,1203,1,
9,f9.op0,6,5167,1,1134,4033,2630,4311,1,
9,f9.op1,6,5167,1,4666,501,2250,250,1,
11,f11.op2,2,5167,8,1454,3713,1514,2956,1,
19,f19.op1,6,5167,18,3554,1613,3215,1257,1,
19,f19.op2,18,5167,18,5098,69,3318,3438,1,
19,f19.op5,18,5167,18,4794,373,2505,4483,1,
19,f19.op6,18,5167,18,228,4939,2577,3399,1,
20,f20.op0,2,5167,7,3300,1867,150,2591,1,
11,f11.op2,2,5171,1,630,4541,1122,102,1,
11,f11.op4,10,5171,1,2856,2315,362,503,1,
7,f7.op1,2,5179,6,3244,1935,2737,391,1,
8,f8.op0,2,5179,3,602,4577,2297,3524,1,
9,f9.op0,6,5179,4,290,4889,4702,5126,1,
9,f9.op0,6,5179,4,3778,1401,189,21,1,
9,f9.op1,6,5179,4,3562,1617,494,4083,1,
9,f9.op1,6,5179,4,5092,87,3710,2714,1,
11,f11.op2,2,5179,9,2644,2535,2394,4455,1,
11,f11.op2,2,5179,9,4304,875,5140,3763,1,
20,f20.op0,2,5179,19,542,4637,4696,4378,1,
7,f7.op1,2,5189,2,1292,3897,3587,1995,1,
8,f8.op0,2,5189,5,608,4581,2492,2906,1,
11,f11.op2,2,5189,8,2666,2523,3557,2682,1,
15,f15.op0,2,5189,14,1920,3269,1907,819,1,
15,f15.op0,2,5189,14,2062,3127,3802,2675,1,
16,f16.op0,4,5189,5,4530,659,3819,563,1,
19,f19.op4,2,5189,2,44,5145,4908,4628,1,
20,f20.op0,2,5189,9,1234,3955,3853,971,1,
20,f20.op0,2,5189,9,2174,3015,3254,3795,1,
7,f7.op2,6,5197,3,3138,2059,2133,2532,1,
7,f7.op2,6,5197,3,3202,1995,2664,1123,1,
13,f13.op4,4,5197,10,4222,975,4339,5131,1,
15,f15.op0,2,5197,7,1468,3729,4523,648,1,
20,f20.op0,2,5197,17,4726,471,3886,714,1,
4,f4.op0,2,5209,1,938,4271,1260,315,1,
9,f9.op0,6,5209,7,1490,3719,1207,3028,1,
13,f13.op0,12,5209,9,4078,1131,2925,225,1,
13,f13.op1,4,5209,9,3688,1521,2872,1423,1,
16,f16.op0,4,5209,9,82,5127,1290,2034,1,
19,f19.op4,2,5209,3,3186,2023,3707,3485,1,
4,f4.op0,2,5227,3,1232,3995,3195,4719,1,
7,f7.op1,2,5227,5,1414,3813,4339,2860,1,
7,f7.op1,2,5227,5,2474,2753,4939,2199,1,
7,f7.op2,6,5227,5,2352,2875,3710,530,1,
9,f9.op0,6,5227,7,2888,2339,2379,3749,1,
9,f9.op1,6,5227,7,1072,4155,2654,2618,1,
9,f9.op1,6,5227,7,3268,1959,3834,426,1,
19,f19.op1,6,5227,2,548,4679,1153,886,1,
19,f19.op4,2,5227,2,3446,1781,386,4422,1,
7,f7.op1,2,5231,2,2362,2869,3035,4170,1,
11,f11.op0,10,5231,6,5220,11,2359,690,1,
11,f11.op1,10,5231,6,126,5105,1192,1535,1,
11,f11.op3,10,5231,6,4038,1193,4877,1870,1,
11,f11.op4,10,5231,6,2638,2593,1522,1565,1,
19,f19.op4,2,5231,6,1546,3685,265,4419,1,
19,f19.op4,2,5231,6,2822,2409,2657,2893,1,
4,f4.op0,2,5233,1,1630,3603,2755,1997,1,
8,f8.op0,2,5233,1,1114,4119,1832,229,1,
8,f8.op0,2,5233,1,4634,599,27,3274,1,
11,f11.op2,2,5233,8,2638,2595,3394,1260,1,
13,f13.op2,12,5233,7,1904,3329,2145,165,1,
13,f13.op3,12,5233,7,4454,779,161,1220,1,
13,f13.op5,12,5233,7,2656,2577,3253,3068,1,
17,f17.op0,16,5233,14,1602,3631,3941,5157,1,
17,f17.op4,16,5233,14,1906,3327,4658,274,1,
17,f17.op6,16,5233,14,2656,2577,274,3710,1,
17,f17.op7,16,5233,14,3330,1903,2534,1996,1,
17,f17.op7,16,5233,14,4512,721,2406,1065,1,
19,f19.op1,6,5233,8,2988,2245,2319,2050,1,
19,f19.op1,6,5233,8,4370,863,3054,987,1,y
19,f19.op4,2,5233,8,4058,1175,4907,4665,1,
13,f13.op1,4,5237,11,154,5083,38,2420,1,
16,f16.op0,4,5237,5,412,4825,2164,4063,1,
11,f11.op1,10,5261,3,1466,3795,476,4826,1,
13,f13.op1,4,5261,9,3084,2177,3753,5145,1,
13,f13.op1,4,5261,9,4680,581,1371,3343,1,
15,f15.op0,2,5261,11,3728,1533,1345,3597,1,
8,f8.op0,2,5273,1,922,4351,4206,1844,1,
13,f13.op4,4,5273,8,140,5133,1170,90,1,
15,f15.op0,2,5273,8,984,4289,3403,1633,1,
15,f15.op0,2,5273,8,1970,3303,2735,1940,1,
19,f19.op4,2,5273,10,1878,3395,1846,3705,1,
4,f4.op0,2,5279,3,1512,3767,2836,709,1,
4,f4.op0,2,5279,3,4512,767,5174,3933,1,
7,f7.op1,2,5279,1,3602,1677,3282,1223,1,
15,f15.op0,2,5279,14,1894,3385,3697,2710,1,
19,f19.op4,2,5279,16,1196,4083,1300,2569,1,
19,f19.op4,2,5279,16,3880,1399,150,3342,1,
7,f7.op2,6,5281,3,2032,3249,2679,2646,1,
7,f7.op2,6,5281,3,4172,1109,755,3880,1,
9,f9.op1,6,5281,7,2000,3281,1249,4833,1,
13,f13.op0,12,5281,3,3282,1999,776,4122,1,
13,f13.op1,4,5281,3,2044,3237,4395,1963,1,
13,f13.op3,12,5281,3,3220,2061,110,4477,1,
13,f13.op3,12,5281,3,4116,1165,2967,5103,1,
13,f13.op5,12,5281,3,3058,2223,3151,3086,1,
15,f15.op0,2,5281,1,5132,149,4024,4141,1,
16,f16.op0,4,5281,1,2388,2893,4690,4914,1,
16,f16.op1,4,5281,1,2132,3149,2314,2125,1,
16,f16.op1,4,5281,1,3058,2223,4093,1246,1,
17,f17.op3,16,5281,11,678,4603,2658,467,1,
17,f17.op4,16,5281,11,3866,1415,2971,1728,1,
17,f17.op5,16,5281,11,368,4913,2384,3868,1,
17,f17.op6,16,5281,11,4372,909,2285,1377,1,
19,f19.op7,6,5281,18,322,4959,1924,1491,1,
19,f19.op7,6,5281,18,2624,2657,2674,4032,1,
13,f13.op4,4,5297,6,3304,1993,1382,3366,1,
17,f17.op2,16,5297,10,2796,2501,3912,3346,1,
17,f17.op4,16,5297,10,2568,2729,1529,3829,1,
20,f20.op0,2,5297,17,2230,3067,395,1344,1,
4,f4.op0,2,5303,3,5246,57,3453,2189,1,
7,f7.op1,2,5309,3,1490,3819,5120,5282,1,
11,f11.op2,2,5309,7,536,4773,1738,158,1,
13,f13.op1,4,5309,5,502,4807,775,468,1,
13,f13.op1,4,5309,5,1766,3543,5102,2026,1,
13,f13.op4,4,5309,5,3286,2023,971,2525,1,
15,f15.op0,2,5309,14,726,4583,106,361,1,
15,f15.op0,2,5309,14,1312,3997,2517,4415,1,
9,f9.op0,6,5323,4,1500,3823,3820,5156,1,
9,f9.op0,6,5323,4,3740,1583,664,3031,1,
9,f9.op0,6,5323,4,4986,337,4652,4657,1,
9,f9.op0,6,5323,4,5182,141,4510,1684,1,
15,f15.op0,2,5323,13,1950,3373,3130,1983,1,
19,f19.op1,6,5323,3,520,4803,1223,1185,1,
19,f19.op1,6,5323,3,1842,3481,378,1981,1,
19,f19.op4,2,5323,3,70,5253,4818,2775,1,
8,f8.op0,2,5333,5,1952,3381,4777,2597,1,
8,f8.op0,2,5333,5,3040,2293,285,4702,1,
13,f13.op4,4,5333,3,2880,2453,3644,1511,1,
13,f13.op4,4,5333,3,4812,521,3092,2289,1,
15,f15.op0,2,5333,8,4984,349,3849,4523,1,
7,f7.op0,6,5347,6,3542,1805,4878,5280,1,
7,f7.op2,6,5347,6,3948,1399,4122,5172,1,
9,f9.op0,6,5347,1,566,4781,4752,528,1,
9,f9.op1,6,5347,1,1874,3473,3587,2775,1,
19,f19.op1,6,5347,8,3388,1959,4415,3328,1,
19,f19.op2,18,5347,8,4310,1037,4487,799,1,
19,f19.op4,2,5347,8,4682,665,3583,470,1,
19,f19.op8,18,5347,8,4728,619,1403,4858,1,
4,f4.op0,2,5351,3,1262,4089,990,2923,1,
7,f7.op1,2,5351,3,3756,1595,725,868,1,
11,f11.op2,2,5351,5,1430,3921,1705,155,1,
20,f20.op0,2,5351,11,3044,2307,1115,4069,1,
11,f11.op0,10,5381,2,4668,713,3479,2273,1,
11,f11.op3,10,5381,2,4132,1249,1908,1641,1,
15,f15.op0,2,5387,2,4284,1103,1022,5096,1,
4,f4.op0,2,5393,1,1264,4129,2652,663,1,
4,f4.op0,2,5393,1,3096,2297,4224,1056,1,
8,f8.op0,2,5393,1,92,5301,376,47,1,
11,f11.op2,2,5393,3,4742,651,4729,2391,1,
15,f15.op0,2,5393,8,2614,2779,609,4355,1,
15,f15.op0,2,5393,8,3620,1773,374,744,1,
16,f16.op0,4,5393,1,1654,3739,2716,1518,1,
17,f17.op0,16,5393,4,658,4735,3140,4626,1,
17,f17.op0,16,5393,4,2350,3043,3122,3356,1,
17,f17.op0,16,5393,4,4110,1283,4661,4081,1,
17,f17.op1,16,5393,4,4126,1267,4614,3761,1,
4,f4.op0,2,5399,3,314,5085,3435,4908,1,
4,f4.op0,2,5399,3,1070,4329,77,1369,1,
7,f7.op1,2,5399,2,3804,1595,4382,626,1,
8,f8.op0,2,5399,7,1646,3753,4375,5271,1,
15,f15.op0,2,5399,14,1152,4247,1333,4768,1,
20,f20.op0,2,5399,19,3406,1993,1095,4104,1,
7,f7.op0,6,5407,3,4042,1365,4450,2953,1,
9,f9.op0,6,5407,7,3372,2035,1165,1331,1,
9,f9.op1,6,5407,7,158,5249,648,72,1,
9,f9.op1,6,5407,7,1384,4023,859,1297,1,
9,f9.op1,6,5407,7,1572,3835,1425,3763,1,
9,f9.op1,6,5407,7,2092,3315,3630,4008,1,
19,f19.op7,6,5407,11,186,5221,4781,3382,1,
4,f4.op0,2,5413,1,954,4459,1726,3138,1,
7,f7.op0,6,5413,2,4608,805,4447,5275,1,
7,f7.op1,2,5413,2,3206,2207,3499,3593,1,
7,f7.op2,6,5413,2,2874,2539,1148,164,1,
11,f11.op2,2,5413,1,2674,2739,2796,4683,1,
11,f11.op2,2,5413,1,4628,785,5050,5380,1,
13,f13.op0,12,5413,5,40,5373,4271,4076,1,
13,f13.op0,12,5413,5,3112,2301,4209,4904,1,
13,f13.op1,4,5413,5,664,4749,1320,3849,1,
13,f13.op2,12,5413,5,434,4979,1598,3454,1,
15,f15.op0,2,5413,13,3980,1433,3785,3861,1,
16,f16.op1,4,5413,5,1550,3863,1860,4176,1,
19,f19.op1,6,5413,17,4068,1345,4456,1659,1,
19,f19.op7,6,5413,17,186,5227,4520,5366,1,
11,f11.op2,2,5417,5,3336,2081,975,1566,1,
13,f13.op1,4,5417,9,136,5281,1642,543,1,
16,f16.op0,4,5417,9,2302,3115,3287,544,1,
16,f16.op1,4,5417,9,1024,4393,3592,2933,1,
16,f16.op1,4,5417,9,2614,2803,3927,584,1,
20,f20.op0,2,5417,17,144,5273,2871,4748,1,
20,f20.op0,2,5417,17,4354,1063,541,1923,1,
7,f7.op0,6,5419,1,532,4887,98,14,1,
7,f7.op2,6,5419,1,3116,2303,1691,2564,1,
9,f9.op0,6,5419,1,616,4803,969,1914,1,
9,f9.op0,6,5419,1,3550,1869,3486,4000,1,
9,f9.op1,6,5419,1,4926,493,2060,831,1,
19,f19.op0,18,5419,4,602,4817,4719,1104,1,
19,f19.op0,18,5419,4,5398,21,1829,3804,1,
19,f19.op4,2,5419,4,3804,1615,1288,353,1,
19,f19.op5,18,5419,4,888,4531,5238,3413,1,
19,f19.op7,6,5419,4,3400,2019,3073,1873,1,
20,f20.op0,2,5419,19,1490,3929,1810,2800,1,
7,f7.op0,6,5431,6,3292,2139,3490,3602,1,
11,f11.op0,10,5431,8,5392,39,791,3528,1,
11,f11.op1,10,5431,8,316,5115,1571,1624,1,
11,f11.op1,10,5431,8,3158,2273,3167,3744,1,
11,f11.op2,2,5431,8,890,4541,3126,4234,1,
11,f11.op4,10,5431,8,3380,2051,3148,4236,1,
19,f19.op1,6,5431,16,3472,1959,5013,5409,1,
19,f19.op4,2,5431,16,5074,357,1643,944,1,
19,f19.op7,6,5431,16,854,4577,1558,82,1,
20,f20.op0,2,5431,11,706,4725,1753,4704,1,
7,f7.op0,6,5437,5,3818,1619,2746,1169,1,
11,f11.op2,2,5437,3,756,4681,2384,711,1,
13,f13.op0,12,5437,3,2534,2903,3580,3203,1,
13,f13.op1,4,5437,3,3098,2339,3981,5325,1,
13,f13.op1,4,5437,3,3298,2139,5015,804,1,
13,f13.op1,4,5437,3,3792,1645,1009,2587,1,
13,f13.op5,12,5437,3,4818,619,1852,4743,1,
15,f15.op0,2,5437,7,1936,3501,5265,351,1,
16,f16.op0,4,5437,13,1740,3697,4856,3022,1,
16,f16.op1,4,5437,13,2426,3011,4427,3335,1,
19,f19.op2,18,5437,3,1228,4209,1546,1226,1,
19,f19.op2,18,5437,3,3014,2423,4702,4826,1,
19,f19.op3,18,5437,3,1138,4299,4445,3954,1,
19,f19.op3,18,5437,3,2352,3085,3548,2476,1,
19,f19.op4,2,5437,3,4628,809,3719,2485,1,
19,f19.op6,18,5437,3,1458,3979,1905,3248,1,
19,f19.op8,18,5437,3,3074,2363,3403,3613,1,
8,f8.op0,2,5441,1,558,4883,4165,2561,1,
11,f11.op1,10,5441,7,3678,1763,1486,1619,1,
11,f11.op2,2,5441,7,1992,3449,219,3977,1,
15,f15.op0,2,5441,11,3958,1483,4764,2494,1,
17,f17.op4,16,5441,1,5072,369,1211,4232,1,
17,f17.op7,16,5441,1,5128,313,4470,583,1,
19,f19.op4,2,5441,7,1072,4369,4690,4256,1,
7,f7.op2,6,5443,4,854,4589,4346,2176,1,
9,f9.op0,6,5443,7,2636,2807,2883,3949,1,
11,f11.op2,2,5443,9,1208,4235,3737,2319,1,
11,f11.op2,2,5443,9,3556,1887,2552,232,1,
19,f19.op1,6,5443,9,4214,1229,3748,3062,1,
19,f19.op4,2,5443,9,1854,3589,783,2333,1,
8,f8.op0,2,5449,1,2804,2645,10,4088,1,
9,f9.op0,6,5449,4,792,4657,1992,3854,1,
11,f11.op2,2,5449,4,5230,219,3025,275,1,
13,f13.op1,4,5449,2,2838,2611,582,3398,1,
13,f13.op1,4,5449,2,4842,607,3503,4461,1,
15,f15.op0,2,5449,4,1822,3627,581,402,1,
15,f15.op0,2,5449,4,3040,2409,3299,1673,1,
19,f19.op1,6,5449,15,4932,517,4489,1957,1,
19,f19.op4,2,5449,15,480,4969,221,872,1,
19,f19.op4,2,5449,15,4610,839,441,310,1,
19,f19.op4,2,5449,15,4902,547,491,1173,1,
19,f19.op7,6,5449,15,4536,913,4061,3942,1,
19,f19.op7,6,5449,15,4626,823,4469,522,1,
20,f20.op0,2,5449,9,4210,1239,1032,3321,1,
7,f7.op1,2,5471,4,2616,2855,3005,2774,1,
8,f8.op0,2,5471,7,1070,4401,2081,944,1,
11,f11.op1,10,5471,4,3288,2183,4237,2872,1,
11,f11.op3,10,5471,4,462,5009,4380,2885,1,
11,f11.op3,10,5471,4,1798,3673,4171,2866,1,
19,f19.op4,2,5471,18,34,5437,2484,4162,1,
19,f19.op4,2,5471,18,2360,3111,5199,3729,1,
15,f15.op0,2,5477,2,370,5107,2541,4551,1,
15,f15.op0,2,5477,2,1368,4109,1246,2639,1,
16,f16.op1,4,5477,5,4464,1013,4862,3727,1,
19,f19.op4,2,5477,5,2910,2567,4335,2246,1,
19,f19.op4,2,5477,5,5156,321,1280,2950,1,
7,f7.op1,2,5479,5,1972,3507,1086,3286,1,
7,f7.op2,6,5479,5,4020,1459,2165,1092,1,
7,f7.op2,6,5479,5,4390,1089,2935,1202,1,
7,f7.op2,6,5479,5,5408,71,2026,4203,1,
11,f11.op2,2,5479,1,4904,575,2415,2710,1,
15,f15.op0,2,5479,4,4828,651,867,4441,1,
19,f19.op7,6,5479,7,4076,1403,1342,359,1,
20,f20.op0,2,5479,19,4492,987,597,4687,1,
7,f7.op1,2,5483,2,754,4729,969,1705,1,
8,f8.op0,2,5483,3,4516,967,3250,1777,1,
19,f19.op4,2,5483,11,4146,1337,3490,1338,1,
20,f20.op0,2,5483,3,2406,3077,1196,2253,1,
8,f8.op0,2,5501,5,298,5203,2732,3092,1,
11,f11.op0,10,5501,1,110,5391,4353,1896,1,
13,f13.op1,4,5501,2,224,5277,1164,1359,1,
16,f16.op0,4,5501,13,1686,3815,1872,117,1,
16,f16.op0,4,5501,13,2230,3271,1992,2875,1,
16,f16.op0,4,5501,13,3192,2309,413,5183,1,
8,f8.op0,2,5503,7,1862,3641,33,692,1,
19,f19.op7,6,5503,12,4122,1381,3690,1932,1,
7,f7.op1,2,5519,3,1486,4033,296,3196,1,
11,f11.op2,2,5519,8,1416,4103,3863,4365,1,
15,f15.op0,2,5519,14,2046,3473,2352,4572,1,
4,f4.op0,2,5521,1,66,5455,3567,2272,1,
7,f7.op1,2,5521,5,2214,3307,3936,1351,1,
7,f7.op2,6,5521,5,1564,3957,4317,5349,1,
7,f7.op2,6,5521,5,4030,1491,4837,691,1,
8,f8.op0,2,5521,1,188,5333,382,1428,1,
8,f8.op0,2,5521,1,4764,757,629,2149,1,
9,f9.op0,6,5521,4,888,4633,499,4963,1,
9,f9.op1,6,5521,4,638,4883,2766,3988,1,
9,f9.op1,6,5521,4,4568,953,3756,4098,1,
11,f11.op1,10,5521,10,56,5465,3899,2864,1,
11,f11.op1,10,5521,10,2072,3449,1990,5200,1,
11,f11.op3,10,5521,10,3490,2031,3057,5297,1,
11,f11.op3,10,5521,10,4184,1337,4964,1957,1,
11,f11.op4,10,5521,10,3414,2107,1000,5110,1,
13,f13.op1,4,5521,9,658,4863,3903,1999,1,
13,f13.op2,12,5521,9,5076,445,3513,1969,1,
13,f13.op3,12,5521,9,466,5055,258,2568,1,
15,f15.op0,2,5521,1,222,5299,4410,294,1,
15,f15.op0,2,5521,1,4774,747,5211,3660,1,
17,f17.op0,16,5521,13,698,4823,4371,3180,1,
17,f17.op0,16,5521,13,3280,2241,2518,3071,1,
17,f17.op3,16,5521,13,4334,1187,1915,2386,1,
17,f17.op7,16,5521,13,2192,3329,382,672,1,
19,f19.op4,2,5521,11,1944,3577,11,5231,1,
19,f19.op7,6,5521,11,2640,2881,3845,2527,1,
4,f4.op0,2,5527,3,4654,873,5281,2702,1,
8,f8.op0,2,5527,7,3450,2077,1722,1597,1,
19,f19.op0,18,5527,17,4744,783,1399,1819,1,
19,f19.op5,18,5527,17,2160,3367,3488,4547,1,
20,f20.op0,2,5527,7,4098,1429,2722,4005,1,
20,f20.op0,2,5527,7,4888,639,5082,4123,1,
4,f4.op0,2,5531,3,4926,605,2719,4828,1,
8,f8.op0,2,5531,3,3344,2187,2332,3057,1,
11,f11.op1,10,5531,9,3754,1777,786,4094,1,
11,f11.op2,2,5531,9,1440,4091,1171,4129,1,
11,f11.op3,10,5531,9,3328,2203,1311,622,1,
4,f4.op0,2,5557,1,572,4985,4291,2462,1,
4,f4.op0,2,5557,1,3808,1749,1979,1884,1,
7,f7.op0,6,5557,6,5390,167,1839,4232,1,
7,f7.op1,2,5557,6,4074,1483,2743,5155,1,
7,f7.op2,6,5557,6,252,5305,3370,2863,1,
9,f9.op0,6,5557,4,5492,65,3872,2900,1,
13,f13.op0,12,5557,6,3224,2333,2609,2338,1,
13,f13.op0,12,5557,6,4810,747,3205,674,1,
13,f13.op1,4,5557,6,2120,3437,699,3046,1,
13,f13.op4,4,5557,6,2808,2749,461,5165,1,
13,f13.op5,12,5557,6,860,4697,4726,791,1,
16,f16.op1,4,5557,5,5474,83,2328,2924,1,
4,f4.op0,2,5563,3,1702,3861,1286,3103,1,
4,f4.op0,2,5563,3,4276,1287,3578,3676,1,
4,f4.op0,2,5563,3,5520,43,3901,2366,1,
7,f7.op0,6,5563,5,2194,3369,3836,548,1,
9,f9.op0,6,5563,1,512,5051,3676,3499,1,
9,f9.op0,6,5563,1,3936,1627,140,2488,1,
9,f9.op0,6,5563,1,4882,681,2464,1510,1,
19,f19.op1,6,5563,15,3412,2151,2193,701,1,
19,f19.op4,2,5563,15,1148,4415,298,2358,1,
19,f19.op4,2,5563,15,2272,3291,1990,3911,1,
19,f19.op8,18,5563,15,4410,1153,3131,5435,1,
4,f4.op0,2,5569,1,4790,779,5269,5494,1,
7,f7.op0,6,5569,4,1134,4435,266,38,1,
7,f7.op0,6,5569,4,2190,3379,749,107,1,
7,f7.op1,2,5569,4,5064,505,1936,5050,1,
9,f9.op0,6,5569,7,4466,1103,586,3159,1,
11,f11.op2,2,5569,3,4884,685,1292,1130,1,
13,f13.op2,12,5569,5,5152,417,2307,1891,1,
13,f13.op4,4,5569,5,3258,2311,617,1761,1,y
13,f13.op5,12,5569,5,3146,2423,5040,2958,1,
15,f15.op0,2,5569,4,3960,1609,5088,1453,1,
17,f17.op0,16,5569,10,2482,3087,1466,1069,1,y
17,f17.op0,16,5569,10,5038,531,5440,320,1,
17,f17.op3,16,5569,10,4054,1515,4430,5502,1,
17,f17.op4,16,5569,10,2478,3091,3945,1870,1,
17,f17.op6,16,5569,10,4570,999,350,5262,1,
17,f17.op7,16,5569,10,4568,1001,321,2312,1,
7,f7.op1,2,5573,1,4538,1035,4200,600,1,
8,f8.op0,2,5573,5,232,5341,530,4246,1,
8,f8.op0,2,5573,5,2024,3549,527,3549,1,
11,f11.op2,2,5573,7,3444,2129,4044,5434,1,
13,f13.op1,4,5573,9,1518,4055,338,26,1,
13,f13.op4,4,5573,9,1684,3889,4092,4173,1,
13,f13.op4,4,5573,9,1710,3863,216,874,1,
13,f13.op4,4,5573,9,3488,2085,1478,5258,1,
15,f15.op0,2,5573,8,2604,2969,3150,210,1,
8,f8.op0,2,5581,5,878,4703,3543,3931,1,
8,f8.op0,2,5581,5,2758,2823,2255,3770,1,
11,f11.op3,10,5581,4,5070,511,3841,2886,1,
11,f11.op4,10,5581,4,1236,4345,1770,1683,1,
13,f13.op0,12,5581,4,1952,3629,1998,583,1,
13,f13.op0,12,5581,4,2396,3185,257,1737,1,
13,f13.op0,12,5581,4,2642,2939,5279,1694,1,
13,f13.op1,4,5581,4,5280,301,3571,704,1,
13,f13.op2,12,5581,4,3830,1751,4106,3321,1,
13,f13.op3,12,5581,4,1778,3803,3006,4095,1,
13,f13.op5,12,5581,4,2190,3391,545,4335,1,
19,f19.op2,18,5581,14,4006,1575,292,2659,1,
19,f19.op7,6,5581,14,4850,731,1543,4781,1,
19,f19.op8,18,5581,14,170,5411,3277,5166,1,
20,f20.op0,2,5581,1,282,5299,1553,2031,1,
4,f4.op0,2,5591,3,4934,657,1279,4513,1,
4,f4.op0,2,5591,3,5010,581,669,1565,1,
7,f7.op1,2,5591,5,1288,4303,3186,3650,1,
8,f8.op0,2,5591,7,350,5241,2717,3834,1,
8,f8.op0,2,5591,7,2844,2747,3728,466,1,
11,f11.op2,2,5591,3,16,5575,438,4106,1,
19,f19.op4,2,5591,5,1048,4543,1073,645,1,
19,f19.op4,2,5591,5,2786,2805,420,3259,1,
20,f20.op0,2,5591,11,1780,3811,136,1125,1,
4,f4.op0,2,5623,3,5414,209,1811,4670,1,
7,f7.op0,6,5623,2,2044,3579,2588,1173,1,
7,f7.op1,2,5623,2,5198,425,545,3291,1,
7,f7.op2,6,5623,2,3730,1893,4786,1487,1,
9,f9.op0,6,5623,7,5326,297,1628,2680,1,
9,f9.op1,6,5623,7,1442,4181,480,3802,1,
11,f11.op2,2,5623,2,1422,4201,1832,4256,1,
15,f15.op0,2,5623,13,4608,1015,5293,5601,1,
19,f19.op1,6,5623,18,1408,4215,1385,5104,1,
19,f19.op1,6,5623,18,2648,2975,70,3851,1,
4,f4.op0,2,5639,3,5588,51,5477,2779,1,
7,f7.op1,2,5639,4,3946,1693,2744,392,1,
11,f11.op2,2,5639,7,5012,627,3852,3426,1,
19,f19.op4,2,5639,15,2842,2797,3058,4316,1,
20,f20.op0,2,5639,19,1622,4017,3985,1609,1,
4,f4.op0,2,5641,1,3588,2053,1040,260,1,
4,f4.op0,2,5641,1,4936,705,545,4367,1,
7,f7.op0,6,5641,6,4866,775,5110,730,1,
7,f7.op1,2,5641,6,4290,1351,5627,5639,1,
7,f7.op1,2,5641,6,4930,711,2335,3557,1,
7,f7.op2,6,5641,6,2028,3613,1117,3383,1,
8,f8.op0,2,5641,1,3050,2591,2949,2484,1,
9,f9.op0,6,5641,7,786,4855,3588,2279,1,
9,f9.op0,6,5641,7,3288,2353,3901,1687,1,
11,f11.op2,2,5641,9,378,5263,752,1094,1,
13,f13.op4,4,5641,12,3616,2025,3113,2843,1,
15,f15.op0,2,5641,1,1986,3655,370,1905,1,
8,f8.op0,2,5647,7,2798,2849,1397,3704,1,
8,f8.op0,2,5647,7,4562,1085,3279,5351,1,
9,f9.op0,6,5647,4,2240,3407,3342,4136,1,
9,f9.op0,6,5647,4,2508,3139,947,2615,1,
9,f9.op1,6,5647,4,2338,3309,3290,993,1,
11,f11.op2,2,5647,4,1834,3813,4756,5566,1,
19,f19.op1,6,5647,4,1864,3783,3637,5244,1,
19,f19.op4,2,5647,4,810,4837,3983,4965,1,
19,f19.op7,6,5647,4,2722,2925,3752,3764,1,
11,f11.op1,10,5651,8,2114,3537,1047,4205,1,
11,f11.op2,2,5651,8,2268,3383,248,1050,1,
11,f11.op3,10,5651,8,2854,2797,2422,4330,1,
11,f11.op3,10,5651,8,3104,2547,3336,817,1,
11,f11.op3,10,5651,8,5224,427,1939,690,1,
20,f20.op0,2,5651,11,2218,3433,3198,725,1,
8,f8.op0,2,5653,5,5140,513,5555,1401,1,
13,f13.op3,12,5653,11,4936,717,3999,2047,1,
13,f13.op4,4,5653,11,4812,841,4504,1651,1,
16,f16.op1,4,5653,5,3030,2623,1707,460,1,
19,f19.op0,18,5653,10,4468,1185,568,1220,1,
19,f19.op1,6,5653,10,1550,4103,2422,425,1,
19,f19.op1,6,5653,10,2006,3647,2957,4321,1,
19,f19.op2,18,5653,10,1658,3995,1462,672,1,
19,f19.op3,18,5653,10,4962,691,2230,1605,1,
19,f19.op3,18,5653,10,5600,53,344,4481,1,
19,f19.op4,2,5653,10,64,5589,4731,249,1,
19,f19.op5,18,5653,10,628,5025,3237,1658,1,
19,f19.op8,18,5653,10,5164,489,5204,1464,1,
8,f8.op0,2,5657,1,4642,1015,4382,1962,1,
15,f15.op0,2,5657,2,1398,4259,5208,2610,1,
15,f15.op0,2,5657,2,5014,643,4696,2953,1,
16,f16.op0,4,5657,9,5594,63,1209,5379,1,
16,f16.op1,4,5657,9,3974,1683,2856,3007,1,
20,f20.op0,2,5657,17,4696,961,1431,4880,1,
4,f4.op0,2,5659,3,212,5447,814,3033,1,
7,f7.op0,6,5659,3,366,5293,2625,375,1,
13,f13.op1,4,5669,1,3946,1723,2973,1973,1,
20,f20.op0,2,5669,9,5170,499,4398,5322,1,
7,f7.op0,6,5683,6,3404,2279,3538,2941,1,
9,f9.op0,6,5683,4,1666,4017,138,3804,1,
11,f11.op2,2,5683,7,982,4701,3447,830,1,
11,f11.op2,2,5683,7,1922,3761,4291,1940,1,
15,f15.op0,2,5683,13,44,5639,734,2701,1,
15,f15.op0,2,5683,13,4430,1253,4946,5255,1,
19,f19.op1,6,5683,2,2096,3587,2960,754,1,
19,f19.op7,6,5683,2,2264,3419,708,2131,1,
4,f4.op0,2,5689,1,246,5443,4974,4088,1,
7,f7.op0,6,5689,5,4086,1603,1214,4237,1,
9,f9.op1,6,5689,1,5362,327,3426,2277,1,
11,f11.op2,2,5689,2,386,5303,457,4179,1,
13,f13.op3,12,5689,8,5618,71,3616,1591,1,
15,f15.op0,2,5689,4,3158,2531,4736,695,1,
19,f19.op0,18,5689,8,5396,293,5152,870,1,
19,f19.op1,6,5689,8,3316,2373,263,5104,1,
19,f19.op3,18,5689,8,342,5347,2741,4935,1,
19,f19.op8,18,5689,8,2790,2899,1063,3649,1,
13,f13.op1,4,5693,12,4004,1689,5648,3062,1,
13,f13.op4,4,5693,12,2514,3179,4879,2127,1,
16,f16.op1,4,5693,13,1530,4163,941,5396,1,
16,f16.op1,4,5693,13,2114,3579,2019,482,1,
7,f7.op2,6,5701,3,1042,4659,5047,721,1,
8,f8.op0,2,5701,5,2814,2887,1498,4463,1,
8,f8.op0,2,5701,5,5666,35,3605,5439,1,
11,f11.op0,10,5701,3,3114,2587,433,3149,1,
11,f11.op0,10,5701,3,3920,1781,3584,4472,1,
11,f11.op0,10,5701,3,3976,1725,2266,206,1,
11,f11.op1,10,5701,3,112,5589,5431,1012,1,
11,f11.op2,2,5701,3,1674,4027,3626,2921,1,
11,f11.op2,2,5701,3,4502,1199,2711,1283,1,
11,f11.op3,10,5701,3,2586,3115,3661,4479,1,
13,f13.op2,12,5701,7,2788,2913,3120,240,1,
13,f13.op4,4,5701,7,668,5033,5418,3048,1,
13,f13.op5,12,5701,7,806,4895,2042,4981,1,
16,f16.op0,4,5701,5,4032,1669,2039,1909,1,
16,f16.op1,4,5701,5,1086,4615,612,4314,1,
19,f19.op4,2,5701,1,2980,2721,4527,4439,1,
19,f19.op7,6,5701,1,30,5671,3671,4694,1,
4,f4.op0,2,5711,3,278,5433,4792,1198,1,
11,f11.op0,10,5711,2,4902,809,2124,2789,1,
15,f15.op0,2,5711,11,2336,3375,1071,3498,1,
13,f13.op1,4,5717,10,4136,1581,4288,3848,1,
13,f13.op4,4,5717,10,3236,2481,1339,103,1,
15,f15.op0,2,5717,2,4714,1003,2027,5471,1,
15,f15.op0,2,5717,2,5654,63,3340,4034,1,
20,f20.op0,2,5717,17,5278,439,2471,4983,1,
9,f9.op0,6,5737,4,2572,3165,5653,1903,1,
9,f9.op0,6,5737,4,4560,1177,2536,3469,1,
13,f13.op1,4,5737,4,628,5109,4630,3004,1,
13,f13.op1,4,5737,4,836,4901,519,4453,1,
13,f13.op2,12,5737,4,3420,2317,1289,2747,1,
13,f13.op3,12,5737,4,200,5537,513,2246,1,
13,f13.op3,12,5737,4,3952,1785,3466,5121,1,
16,f16.op1,4,5737,9,4276,1461,1555,1890,1,
19,f19.op1,6,5737,18,1532,4205,598,2749,1,
19,f19.op7,6,5737,18,4000,1737,2401,2240,1,
20,f20.op0,2,5737,17,1184,4553,734,5200,1,
7,f7.op1,2,5741,1,540,5201,3478,1317,1,
7,f7.op1,2,5741,1,4758,983,3018,5352,1,
16,f16.op1,4,5741,13,382,5359,890,5079,1,
16,f16.op1,4,5741,13,4852,889,1890,2271,1,
16,f16.op1,4,5741,13,5002,739,5012,4619,1,
20,f20.op0,2,5741,1,876,4865,4128,3651,1,
11,f11.op2,2,5743,1,450,5293,2608,5458,1,
19,f19.op2,18,5743,5,3466,2277,4261,5665,1,
19,f19.op4,2,5743,5,5218,525,3584,2909,1,y
19,f19.op6,18,5743,5,4408,1335,3097,163,1,
7,f7.op2,6,5749,2,2258,3491,1429,2668,1,
9,f9.op1,6,5749,7,2388,3361,4784,5003,1,
11,f11.op2,2,5749,7,3446,2303,1379,648,1,
13,f13.op1,4,5749,3,686,5063,1597,2334,1,
13,f13.op1,4,5749,3,4062,1687,4280,5636,1,
13,f13.op3,12,5749,3,5520,229,3979,2075,1,
20,f20.op0,2,5749,9,4208,1541,3208,2460,1,
7,f7.op0,6,5779,4,5676,103,5143,4037,1,
7,f7.op1,2,5779,4,3902,1877,3937,1388,1,
8,f8.op0,2,5779,3,4224,1555,3548,3333,1,
9,f9.op1,6,5779,1,2136,3643,5270,3154,1,
19,f19.op1,6,5779,3,1910,3869,2619,442,1,
19,f19.op1,6,5779,3,3208,2571,4873,5123,1,
19,f19.op5,18,5779,3,1984,3795,4530,3280,1,
4,f4.op0,2,5783,3,78,5705,5043,5598,1,
4,f4.op0,2,5783,3,120,5663,4512,1128,1,
4,f4.op0,2,5783,3,890,4893,5193,2744,1,
4,f4.op0,2,5783,3,1152,4631,266,2958,1,
4,f4.op0,2,5783,3,4550,1233,4390,3989,1,
19,f19.op4,2,5783,7,3236,2547,5613,2426,1,
19,f19.op4,2,5783,7,4258,1525,5544,2118,1,
20,f20.op0,2,5783,3,5506,277,768,1195,1,
20,f20.op0,2,5783,3,5598,185,164,3478,1,
8,f8.op0,2,5791,7,2878,2913,580,2968,1,
11,f11.op2,2,5791,5,826,4965,2356,2320,1,
20,f20.op0,2,5791,11,858,4933,5750,3183,1,
4,f4.op0,2,5801,1,3992,1809,1140,285,1,
7,f7.op1,2,5801,5,3372,2429,2043,2778,1,
11,f11.op0,10,5801,4,972,4829,2664,2879,1,
11,f11.op2,2,5801,4,4378,1423,3885,2990,1,
11,f11.op4,10,5801,4,3914,1887,5198,2582,1,
13,f13.op1,4,5801,3,2174,3627,4422,3910,1,
15,f15.op0,2,5801,11,4902,899,4545,303,1,
19,f19.op4,2,5801,6,3974,1827,620,5223,1,
4,f4.op0,2,5807,3,352,5455,5208,1302,1,
4,f4.op0,2,5807,3,2398,3409,5326,4235,1,
15,f15.op0,2,5807,2,960,4847,4259,3381,1,
15,f15.op0,2,5807,2,2196,3611,3527,5655,1,
20,f20.op0,2,5807,7,5618,189,67,5520,1,
4,f4.op0,2,5813,1,2644,3169,774,3100,1,
11,f11.op2,2,5813,5,4232,1581,3069,279,1,
13,f13.op4,4,5813,2,2302,3511,3328,256,1,
16,f16.op0,4,5813,5,5088,725,2385,1239,1,
7,f7.op2,6,5821,4,3134,2687,889,127,1,
8,f8.op0,2,5821,5,1770,4051,60,2918,1,
9,f9.op0,6,5821,7,2302,3519,3286,3599,1,
11,f11.op2,2,5821,2,2118,3703,53,534,1,
13,f13.op2,12,5821,10,1670,4151,4191,3009,1,
13,f13.op2,12,5821,10,5474,347,716,4085,1,
15,f15.op0,2,5821,1,2776,3045,5501,1919,1,
15,f15.op0,2,5821,1,5602,219,2862,1355,1,
16,f16.op1,4,5821,13,5646,175,751,1866,1,
19,f19.op7,6,5821,7,692,5129,1505,4062,1,
4,f4.op0,2,5827,3,2454,3373,1379,4715,1,
8,f8.op0,2,5827,3,1402,4425,2053,985,1,
9,f9.op1,6,5827,4,3370,2457,2487,4161,1,
9,f9.op1,6,5827,4,3736,2091,2534,929,1,
19,f19.op4,2,5827,13,1976,3851,4409,5139,1,
7,f7.op2,6,5839,1,5632,207,139,854,1,
9,f9.op0,6,5839,7,904,4935,186,1967,1,
9,f9.op1,6,5839,7,3874,1965,2588,4829,1,
19,f19.op1,6,5839,6,5372,467,404,4631,1,
19,f19.op4,2,5839,6,2492,3347,3916,2050,1,
19,f19.op4,2,5839,6,3838,2001,5567,293,1,
19,f19.op4,2,5839,6,5226,613,1494,5303,1,
19,f19.op7,6,5839,6,3814,2025,4876,5481,1,
20,f20.op0,2,5839,19,5400,439,4945,1707,1,
4,f4.op0,2,5843,3,2108,3735,3792,948,1,
8,f8.op0,2,5843,3,1030,4813,4524,3487,1,
11,f11.op2,2,5843,2,1956,3887,1217,1173,1,
15,f15.op0,2,5843,8,4356,1487,5835,389,1,
4,f4.op0,2,5849,1,4646,1203,663,1628,1,
8,f8.op0,2,5849,1,2022,3827,2027,3909,1,
8,f8.op0,2,5849,1,4462,1387,4245,2724,1,
19,f19.op4,2,5849,16,194,5655,2913,769,1,
20,f20.op0,2,5849,9,3294,2555,4700,235,1,
20,f20.op0,2,5849,9,4304,1545,745,4424,1,
20,f20.op0,2,5849,9,4700,1149,169,5565,1,
9,f9.op1,6,5851,1,5786,65,3368,4925,1,
11,f11.op1,10,5851,10,2822,3029,1104,2228,1,
11,f11.op3,10,5851,10,4932,919,3147,818,1,
19,f19.op0,18,5851,18,4720,1131,288,939,1,
19,f19.op1,6,5851,18,388,5463,389,2792,1,
19,f19.op7,6,5851,18,2330,3521,1557,5625,1,
4,f4.op0,2,5857,1,1140,4717,4601,5543,1,
4,f4.op0,2,5857,1,3502,2355,2839,2174,1,
7,f7.op2,6,5857,5,4310,1547,2074,1133,1,
7,f7.op2,6,5857,5,4938,919,3228,3808,1,
13,f13.op0,12,5857,7,100,5757,3390,2964,1,
13,f13.op1,4,5857,7,858,4999,5773,5400,1,
13,f13.op1,4,5857,7,4630,1227,5143,4901,1,
13,f13.op1,4,5857,7,5638,219,2176,1519,1,
13,f13.op2,12,5857,7,2508,3349,3399,712,1,
13,f13.op2,12,5857,7,4892,965,416,32,1,
13,f13.op3,12,5857,7,3352,2505,4803,820,1,
17,f17.op0,16,5857,9,3228,2629,2446,1522,1,
17,f17.op2,16,5857,9,408,5449,1017,2127,1,
17,f17.op3,16,5857,9,420,5437,4493,2676,1,
17,f17.op3,16,5857,9,3562,2295,2752,1540,1,
17,f17.op3,16,5857,9,4754,1103,775,4869,1,
20,f20.op0,2,5857,17,688,5169,603,323,1,
20,f20.op0,2,5857,17,4288,1569,4598,1987,1,
7,f7.op1,2,5861,2,2232,3629,5335,3274,1,
7,f7.op1,2,5861,2,4550,1311,3899,557,1,
11,f11.op0,10,5861,9,3934,1927,2992,272,1,
11,f11.op1,10,5861,9,3490,2371,604,2719,1,
11,f11.op3,10,5861,9,1552,4309,4409,5729,1,
11,f11.op3,10,5861,9,2734,3127,1241,5441,1,
16,f16.op1,4,5861,5,2176,3685,3880,3173,1,
16,f16.op1,4,5861,5,2910,2951,3411,3510,1,
19,f19.op4,2,5861,9,3030,2831,2909,1387,1,
4,f4.op0,2,5867,3,3312,2555,2960,740,1,
7,f7.op1,2,5867,1,356,5511,1597,5257,1,
19,f19.op4,2,5867,15,4184,1683,846,3750,1,
9,f9.op0,6,5869,1,5134,735,5080,3825,1,
9,f9.op1,6,5869,1,650,5219,4778,1183,1,
9,f9.op1,6,5869,1,3654,2215,3145,3610,1,
13,f13.op0,12,5869,6,5636,233,2915,2933,1,
13,f13.op5,12,5869,6,3764,2105,5342,5377,1,
15,f15.op0,2,5869,4,4358,1511,446,421,1,
16,f16.op0,4,5869,13,3628,2241,133,2576,1,
19,f19.op3,18,5869,17,5356,513,4262,1151,1,
19,f19.op4,2,5869,17,52,5817,2837,1076,1,
19,f19.op5,18,5869,17,4614,1255,462,951,1,
19,f19.op7,6,5869,17,1248,4621,3560,4203,1,
4,f4.op0,2,5879,3,3004,2875,2217,2024,1,
7,f7.op1,2,5879,6,3580,2299,1265,4380,1,
8,f8.op0,2,5879,7,3926,1953,5090,2106,1,
11,f11.op2,2,5879,5,5612,267,3296,1903,1,
19,f19.op4,2,5879,8,1192,4687,4641,5195,1,
20,f20.op0,2,5879,19,5418,461,2866,1907,1,
4,f4.op0,2,5881,1,506,5375,289,4483,1,
7,f7.op2,6,5881,1,1220,4661,1752,4451,1,
8,f8.op0,2,5881,1,2300,3581,1908,3179,1,
9,f9.op0,6,5881,4,1008,4873,3812,1077,1,
11,f11.op0,10,5881,7,1864,4017,2449,5569,1,
11,f11.op4,10,5881,7,1118,4763,911,2756,1,
13,f13.op0,12,5881,5,836,5045,1816,2854,1,
13,f13.op3,12,5881,5,4270,1611,510,944,1,
13,f13.op4,4,5881,5,3470,2411,3217,2057,1,
13,f13.op4,4,5881,5,3642,2239,5662,4507,1,
13,f13.op4,4,5881,5,3668,2213,5127,5823,1,
16,f16.op0,4,5881,9,1360,4521,2442,2358,1,
16,f16.op0,4,5881,9,5226,655,3097,5707,1,
19,f19.op1,6,5881,10,5236,645,3099,4806,1,
20,f20.op0,2,5881,1,2162,3719,4399,514,1,
7,f7.op1,2,5897,3,4858,1039,982,3510,1,
8,f8.op0,2,5897,1,50,5847,5515,4375,1,
13,f13.op4,4,5897,8,1556,4341,1071,536,1,
19,f19.op4,2,5897,7,2970,2927,4029,2695,1,
20,f20.op0,2,5897,17,2262,3635,2088,4822,1,
11,f11.op2,2,5903,7,2222,3681,177,1626,1,
19,f19.op4,2,5903,13,2682,3221,2691,763,1,
20,f20.op0,2,5903,3,182,5721,3096,2516,1,
7,f7.op0,6,5923,1,1928,3995,3301,3010,1,
7,f7.op2,6,5923,1,1438,4485,28,4,1,
15,f15.op0,2,5923,13,1362,4561,4421,5428,1,
15,f15.op0,2,5923,13,4460,1463,343,5551,1,
19,f19.op0,18,5923,14,5504,419,5114,4010,1,
19,f19.op1,6,5923,14,1772,4151,44,1561,1,
19,f19.op1,6,5923,14,5578,345,5804,5605,1,
19,f19.op2,18,5923,14,4470,1453,5727,4354,1,
19,f19.op2,18,5923,14,5188,735,5250,1835,1,
19,f19.op6,18,5923,14,1436,4487,4405,2414,1,
19,f19.op6,18,5923,14,3640,2283,4407,4908,1,
19,f19.op6,18,5923,14,5634,289,1994,4781,1,
19,f19.op7,6,5923,14,1556,4367,2949,5143,1,
20,f20.op0,2,5923,3,1310,4613,1357,364,1,
8,f8.op0,2,5927,7,5814,113,1726,4661,1,
11,f11.op2,2,5939,10,3170,2769,2226,2362,1,
15,f15.op0,2,5939,14,2256,3683,3978,1453,1,
19,f19.op4,2,5939,11,1412,4527,1286,1318,1,
19,f19.op4,2,5939,11,1966,3973,1256,1629,1,
19,f19.op4,2,5939,11,2536,3403,5345,4970,1,
19,f19.op4,2,5939,11,2632,3307,1407,3825,1,
19,f19.op4,2,5939,11,4514,1425,1185,2563,1,
7,f7.op2,6,5953,3,748,5205,5449,5881,1,
9,f9.op0,6,5953,4,2294,3659,4507,3808,1,
13,f13.op2,12,5953,12,4462,1491,2688,4786,1,
17,f17.op5,16,5953,3,1972,3981,4609,2022,1,
17,f17.op5,16,5953,3,3692,2261,3377,899,1,
17,f17.op5,16,5953,3,4482,1471,5569,3129,1,
19,f19.op1,6,5953,6,2228,3725,5464,4674,1,
19,f19.op4,2,5953,6,5140,813,4900,4331,1,
19,f19.op7,6,5953,6,3104,2849,2773,5159,1,
8,f8.op0,2,5981,5,1378,4603,1221,5386,1,
11,f11.op1,10,5981,8,2278,3703,1948,2352,1,
11,f11.op2,2,5981,8,5130,851,585,4403,1,
13,f13.op1,4,5981,1,4246,1735,4995,4985,1,
19,f19.op4,2,5981,15,620,5361,3154,166,1,
7,f7.op1,2,5987,2,4106,1881,4473,639,1,
8,f8.op0,2,5987,3,966,5021,7,2246,1,
20,f20.op0,2,5987,7,1572,4415,3410,3164,1,
20,f20.op0,2,5987,7,2010,3977,3378,1965,1,
20,f20.op0,2,5987,7,2752,3235,1719,984,1,
7,f7.op1,2,6007,1,2474,3533,2812,2118,1,
8,f8.op0,2,6007,7,3340,2667,2622,4833,1,
9,f9.op0,6,6007,4,5266,741,941,772,1,
11,f11.op2,2,6007,1,84,5923,3584,1418,1,
19,f19.op1,6,6007,3,4818,1189,5263,277,1,
19,f19.op4,2,6007,3,1366,4641,3137,3959,1,
4,f4.op0,2,6011,3,5750,261,2137,2037,1,
7,f7.op1,2,6011,5,1624,4387,2698,4679,1,
11,f11.op3,10,6011,5,1564,4447,1326,667,1,
11,f11.op4,10,6011,5,2900,3111,284,3851,1,
11,f11.op4,10,6011,5,4598,1413,5463,2136,1,
20,f20.op0,2,6011,11,2380,3631,3291,5875,1,
20,f20.op0,2,6011,11,5406,605,2324,4925,1,
8,f8.op0,2,6029,5,2294,3735,1563,949,1,
19,f19.op4,2,6029,6,4016,2013,2621,5215,1,
20,f20.op0,2,6029,9,1518,4511,1833,996,1,
4,f4.op0,2,6037,1,4598,1439,2856,714,1,
8,f8.op0,2,6037,5,630,5407,4573,5854,1,
13,f13.op0,12,6037,5,760,5277,3514,3521,1,
13,f13.op1,4,6037,5,3546,2491,5017,4101,1,
13,f13.op3,12,6037,5,1690,4347,2912,224,1,
13,f13.op5,12,6037,5,2572,3465,90,3722,1,
13,f13.op5,12,6037,5,4782,1255,4657,1287,1,
13,f13.op5,12,6037,5,4848,1189,5818,4627,1,
16,f16.op0,4,6037,5,5772,265,2686,3941,1,
16,f16.op1,4,6037,5,1716,4321,2315,522,1,
19,f19.op7,6,6037,14,2828,3209,98,3818,1,
20,f20.op0,2,6037,17,2638,3399,695,1544,1,
4,f4.op0,2,6043,3,5918,125,790,3219,1,
7,f7.op0,6,6043,2,958,5085,878,1852,1,
7,f7.op1,2,6043,2,1234,4809,2027,4606,1,
8,f8.op0,2,6043,3,1712,4331,1727,2482,1,
9,f9.op0,6,6043,4,2718,3325,1199,2819,1,
19,f19.op7,6,6043,1,1356,4687,5655,2524,1,
19,f19.op7,6,6043,1,3590,2453,4381,2775,1,
4,f4.op0,2,6047,3,1086,4961,4083,5556,1,
7,f7.op1,2,6047,6,5708,339,1299,3641,1,
8,f8.op0,2,6047,7,3146,2901,3386,1935,1,
15,f15.op0,2,6047,2,5594,453,758,4485,1,
20,f20.op0,2,6047,7,5894,153,4272,1423,1,
4,f4.op0,2,6053,1,2284,3769,1941,5025,1,
13,f13.op4,4,6053,8,1594,4459,774,1922,1,
13,f13.op4,4,6053,8,1882,4171,3360,4449,1,
16,f16.op0,4,6053,5,4778,1275,71,1896,1,
20,f20.op0,2,6053,13,816,5237,2775,1652,1,
20,f20.op0,2,6053,13,4310,1743,2772,4981,1,
7,f7.op1,2,6067,5,5832,235,3367,481,1,
9,f9.op1,6,6067,1,884,5183,3164,3048,1,
9,f9.op1,6,6067,1,4668,1399,2317,3628,1,
19,f19.op3,18,6067,6,5158,909,3844,5950,1,
19,f19.op4,2,6067,6,2340,3727,233,4802,1,
19,f19.op5,18,6067,6,5502,565,2620,4289,1,
19,f19.op6,18,6067,6,602,5465,2575,3648,1,
19,f19.op6,18,6067,6,3154,2913,2993,3670,1,
19,f19.op6,18,6067,6,5122,945,4962,3135,1,
7,f7.op0,6,6073,4,2600,3473,1070,1888,1,
7,f7.op1,2,6073,4,516,5557,2946,2156,1,
7,f7.op2,6,6073,4,5948,125,5366,5972,1,
9,f9.op0,6,6073,7,4058,2015,3263,5086,1,
9,f9.op1,6,6073,7,2544,3529,5884,6052,1,
13,f13.op2,12,6073,2,3890,2183,1078,3353,1,
13,f13.op3,12,6073,2,2598,3475,4297,1732,1,
13,f13.op4,4,6073,2,3662,2411,4440,1743,1,
13,f13.op4,4,6073,2,4660,1413,3336,4461,1,
16,f16.op0,4,6073,9,324,5749,15,3417,1,
16,f16.op1,4,6073,9,878,5195,5590,4145,1,
16,f16.op1,4,6073,9,1488,4585,2565,1299,1,
16,f16.op1,4,6073,9,5962,111,6035,2275,1,
19,f19.op7,6,6073,12,2740,3333,1704,3286,1,
9,f9.op1,6,6079,4,2028,4051,5870,3354,1,
20,f20.op0,2,6079,19,4264,1815,5463,1185,1,
4,f4.op0,2,6089,1,596,5493,1851,1985,1,
4,f4.op0,2,6089,1,1518,4571,3127,2304,1,
7,f7.op1,2,6089,6,4690,1399,5981,3464,1,
7,f7.op1,2,6089,6,5440,649,3075,2179,1,
8,f8.op0,2,6089,1,944,5145,58,4574,1,
8,f8.op0,2,6089,1,1566,4523,5947,4549,1,
13,f13.op1,4,6089,5,1002,5087,2984,4445,1,
15,f15.op0,2,6089,14,2316,3773,2231,4614,1,
7,f7.op2,6,6091,1,1630,4461,1319,3669,1,
11,f11.op2,2,6091,8,18,6073,4740,4307,1,
15,f15.op0,2,6091,1,4140,1951,3145,2240,1,
19,f19.op4,2,6091,11,5216,875,1149,4228,1,
20,f20.op0,2,6091,11,5688,403,2796,1358,1,
8,f8.op0,2,6101,5,286,5815,2443,1068,1,
8,f8.op0,2,6101,5,1328,4773,2114,4840,1,
8,f8.op0,2,6101,5,4560,1541,3885,5824,1,
11,f11.op4,10,6101,7,3262,2839,1127,2321,1,
13,f13.op4,4,6101,4,6,6095,2580,2545,1,
16,f16.op0,4,6101,5,320,5781,3474,2505,1,
16,f16.op0,4,6101,5,2252,3849,5654,1116,1,
19,f19.op4,2,6101,2,4276,1825,4865,3146,1,
8,f8.op0,2,6113,1,3130,2983,1224,153,1,
11,f11.op2,2,6113,8,450,5663,4826,5996,1,
16,f16.op1,4,6113,1,3898,2215,146,5358,1,
16,f16.op1,4,6113,1,4826,1287,4813,1447,1,
16,f16.op1,4,6113,1,5266,847,4062,1018,1,
17,f17.op0,16,6113,10,56,6057,5208,4981,1,
17,f17.op1,16,6113,10,3292,2821,2957,4489,1,
17,f17.op2,16,6113,10,5544,569,2385,3017,1,
17,f17.op5,16,6113,10,3410,2703,3577,570,1,
17,f17.op5,16,6113,10,4100,2013,1408,802,1,
19,f19.op4,2,6113,14,4956,1157,2130,2686,1,
4,f4.op0,2,6121,1,2408,3713,5202,4361,1,
9,f9.op0,6,6121,1,1210,4911,5007,4637,1,
11,f11.op1,10,6121,5,4834,1287,625,3952,1,
11,f11.op2,2,6121,5,826,5295,1128,659,1,
13,f13.op2,12,6121,11,4048,2073,1685,2013,1,
16,f16.op0,4,6121,9,2072,4049,5789,4570,1,
16,f16.op1,4,6121,9,4458,1663,5615,3794,1,
19,f19.op0,18,6121,3,3476,2645,2115,5588,1,
19,f19.op3,18,6121,3,1468,4653,2704,5619,1,
19,f19.op4,2,6121,3,5168,953,5574,1582,1,
19,f19.op7,6,6121,3,5398,723,2534,1422,1,
4,f4.op0,2,6131,3,1102,5029,5535,5982,1,
7,f7.op1,2,6131,6,162,5969,444,2691,1,
11,f11.op2,2,6131,4,484,5647,443,1155,1,
11,f11.op2,2,6131,4,4522,1609,3037,4735,1,
11,f11.op3,10,6131,4,386,5745,5675,2188,1,
15,f15.op0,2,6131,11,2098,4033,1529,4598,1,
15,f15.op0,2,6131,11,2920,3211,1472,3368,1,
7,f7.op0,6,6133,1,762,5371,1590,5484,1,
7,f7.op2,6,6133,1,4948,1185,846,997,1,
9,f9.op0,6,6133,4,110,6023,4710,4612,1,
13,f13.op1,4,6133,10,1814,4319,2240,4890,1,
13,f13.op1,4,6133,10,4936,1197,2394,2543,1,
13,f13.op4,4,6133,10,3024,3109,5191,5117,1,
13,f13.op5,12,6133,10,694,5439,4084,2673,1,
16,f16.op0,4,6133,5,2260,3873,1546,5463,1,
16,f16.op1,4,6133,5,2378,3755,5291,714,1,
19,f19.op7,6,6133,15,1362,4771,4989,5750,1,
8,f8.op0,2,6143,7,4320,1823,8,1,1,
11,f11.op2,2,6143,5,1590,4553,4761,4342,1,
20,f20.op0,2,6143,3,5494,649,2333,2881,1,
7,f7.op2,6,6151,5,748,5403,2869,3046,1,
11,f11.op1,10,6151,2,1082,5069,3328,4776,1,
11,f11.op2,2,6151,2,3114,3037,344,2268,1,
11,f11.op3,10,6151,2,976,5175,2568,1911,1,
11,f11.op4,10,6151,2,2008,4143,4528,1530,1,
8,f8.op0,2,6163,3,1126,5037,5841,4582,1,
9,f9.op0,6,6163,7,3416,2747,4244,5265,1,
19,f19.op7,6,6163,7,1544,4619,757,4581,1,
20,f20.op0,2,6163,3,398,5765,1585,1620,1,
7,f7.op1,2,6173,6,888,5285,1844,2909,1,
11,f11.op2,2,6173,2,306,5867,2272,4696,1,
11,f11.op2,2,6173,2,2054,4119,5476,1059,1,
13,f13.op1,4,6173,11,570,5603,21,1901,1,
19,f19.op4,2,6173,17,3660,2513,3728,846,1,
7,f7.op1,2,6197,2,1318,4879,5092,2498,1,
7,f7.op1,2,6197,2,1374,4823,1935,2047,1,
13,f13.op1,4,6197,9,6060,137,2414,5906,1,
16,f16.op1,4,6197,5,4970,1227,4830,4175,1,
19,f19.op4,2,6197,3,5542,655,374,672,1,
7,f7.op0,6,6199,4,2082,4117,5231,3404,1,
7,f7.op1,2,6199,4,2022,4177,1046,1035,1,
7,f7.op1,2,6199,4,2080,4119,4986,3369,1,
9,f9.op1,6,6199,7,104,6095,953,2861,1,
9,f9.op1,6,6199,7,5324,875,4147,5971,1,
11,f11.op2,2,6199,6,5782,417,5100,4972,1,
19,f19.op1,6,6199,5,1756,4443,3482,6056,1,
19,f19.op1,6,6199,5,4468,1731,2047,434,1,
7,f7.op1,2,6203,1,2718,3485,3657,4067,1,
7,f7.op1,2,6203,1,6018,185,1014,1031,1,
15,f15.op0,2,6203,8,2318,3885,4151,3585,1,
20,f20.op0,2,6203,3,1934,4269,1805,1641,1,
4,f4.op0,2,6211,3,1136,5075,4708,1177,1,
7,f7.op1,2,6211,2,2206,4005,5166,738,1,
9,f9.op0,6,6211,1,4634,1577,640,5592,1,
9,f9.op1,6,6211,1,1006,5205,2480,3036,1,
9,f9.op1,6,6211,1,1638,4573,2602,5810,1,
11,f11.op2,2,6211,7,234,5977,6001,4498,1,
11,f11.op2,2,6211,7,3684,2527,4359,5478,1,
11,f11.op3,10,6211,7,3052,3159,5257,4995,1,
11,f11.op4,10,6211,7,3922,2289,4710,3816,1,
19,f19.op5,18,6211,17,4218,1993,622,2321,1,
19,f19.op8,18,6211,17,1344,4867,4997,263,1,
20,f20.op0,2,6211,11,2754,3457,1428,3798,1,
20,f20.op0,2,6211,11,6176,35,4093,5484,1,
7,f7.op1,2,6217,1,4124,2093,4414,3295,1,
7,f7.op2,6,6217,1,3912,2305,3057,2213,1,
9,f9.op0,6,6217,7,3790,2427,16,5528,1,
9,f9.op0,6,6217,7,6124,93,5003,3319,1,
13,f13.op1,4,6217,3,2290,3927,2162,1601,1,
13,f13.op2,12,6217,3,4112,2105,5322,3757,1,
13,f13.op3,12,6217,3,5986,231,2561,197,1,
13,f13.op5,12,6217,3,4028,2189,3687,3153,1,
15,f15.op0,2,6217,7,5178,1039,2314,3470,1,
16,f16.op1,4,6217,9,4700,1517,3787,5288,1,
19,f19.op1,6,6217,4,5006,1211,1525,4334,1,
19,f19.op4,2,6217,4,2620,3597,3499,1493,1,
19,f19.op7,6,6217,4,3054,3163,840,5934,1,
20,f20.op0,2,6217,17,3764,2453,6085,4967,1,
8,f8.op0,2,6221,5,1422,4799,820,3213,1,
11,f11.op0,10,6221,6,3614,2607,3815,2609,1,
11,f11.op1,10,6221,6,1794,4427,2630,5329,1,
11,f11.op2,2,6221,6,3834,2387,5894,2798,1,
13,f13.op4,4,6221,7,1524,4697,3542,751,1,
13,f13.op4,4,6221,7,4764,1457,2040,1114,1,
20,f20.op0,2,6221,1,2022,4199,1939,408,1,
4,f4.op0,2,6229,1,2296,3933,3983,2553,1,
4,f4.op0,2,6229,1,3110,3119,267,1624,1,
4,f4.op0,2,6229,1,4442,1787,2250,3677,1,
7,f7.op1,2,6229,6,1726,4503,3822,546,1,
9,f9.op1,6,6229,1,2996,3233,3417,2456,1,
11,f11.op2,2,6229,3,2350,3879,5925,3370,1,
11,f11.op2,2,6229,3,4810,1419,3295,5396,1,
15,f15.op0,2,6229,4,6130,99,4205,4433,1,
19,f19.op0,18,6229,16,304,5925,4755,2873,1,
19,f19.op4,2,6229,16,5984,245,2575,5381,1,
19,f19.op5,18,6229,16,354,5875,1214,3998,1,
19,f19.op5,18,6229,16,1590,4639,4647,3523,1,
19,f19.op6,18,6229,16,5358,871,4353,2524,1,
20,f20.op0,2,6229,9,3110,3119,3760,188,1,
4,f4.op0,2,6247,3,434,5813,5477,2931,1,
8,f8.op0,2,6247,7,2158,4089,2091,2604,1,
11,f11.op2,2,6247,10,1724,4523,6026,5659,1,
15,f15.op0,2,6247,7,2738,3509,959,5478,1,
19,f19.op5,18,6247,15,84,6163,6188,2956,1,
19,f19.op6,18,6247,15,70,6177,2222,4720,1,
19,f19.op8,18,6247,15,134,6113,2316,3081,1,
7,f7.op1,2,6257,6,6166,91,3450,5856,1,
8,f8.op0,2,6257,1,1350,4907,5089,6111,1,
13,f13.op1,4,6257,4,1764,4493,4873,3744,1,
13,f13.op1,4,6257,4,6076,181,2086,2567,1,
13,f13.op4,4,6257,4,5106,1151,5823,5261,1,
15,f15.op0,2,6257,2,3716,2541,3334,5645,1,
16,f16.op1,4,6257,1,284,5973,727,3565,1,
16,f16.op1,4,6257,1,1206,5051,6087,3900,1,
16,f16.op1,4,6257,1,2734,3523,4751,688,1,
16,f16.op1,4,6257,1,3720,2537,777,2786,1,
17,f17.op0,16,6257,1,6002,255,4938,3603,1,
17,f17.op2,16,6257,1,1506,4751,2785,1268,1,
17,f17.op3,16,6257,1,1934,4323,2906,539,1,
17,f17.op5,16,6257,1,586,5671,1485,4136,1,
17,f17.op7,16,6257,1,3454,2803,3560,3890,1,
19,f19.op4,2,6257,6,3392,2865,4168,878,1,
20,f20.op0,2,6257,17,266,5991,5372,1520,1,
4,f4.op0,2,6263,3,6080,183,5827,6154,1,
7,f7.op1,2,6263,5,2016,4247,3205,3142,1,
7,f7.op1,2,6263,5,5032,1231,2757,3078,1,
8,f8.op0,2,6263,7,4404,1859,4494,5259,1,
11,f11.op2,2,6263,4,1462,4801,6259,569,1,
11,f11.op2,2,6263,4,5420,843,1996,4167,1,
4,f4.op0,2,6269,1,288,5981,651,1730,1,
4,f4.op0,2,6269,1,4928,1341,5814,4588,1,
16,f16.op1,4,6269,13,612,5657,1361,4395,1,
16,f16.op1,4,6269,13,1626,4643,2374,932,1,
20,f20.op0,2,6269,9,4058,2211,5839,3113,1,
4,f4.op0,2,6271,3,3784,2487,3924,981,1,
7,f7.op1,2,6271,6,146,6125,5942,6224,1,
11,f11.op1,10,6271,1,432,5839,5145,2178,1,
11,f11.op2,2,6271,1,1024,5247,2412,4780,1,
19,f19.op1,6,6271,1,5006,1265,3201,3469,1,
19,f19.op1,6,6271,1,5672,599,1887,4390,1,
19,f19.op7,6,6271,1,5288,983,1060,1376,1,
7,f7.op1,2,6277,5,114,6163,1662,4721,1,
7,f7.op1,2,6277,5,1180,5097,1448,2897,1,
8,f8.op0,2,6277,5,3048,3229,4199,4448,1,
11,f11.op2,2,6277,7,3904,2373,4978,4447,1,
13,f13.op5,12,6277,11,2542,3735,3510,270,1,
15,f15.op0,2,6277,7,3820,2457,5923,4998,1,
15,f15.op0,2,6277,7,3844,2433,6250,2509,1,
19,f19.op7,6,6277,7,2716,3561,532,28,1,
20,f20.op0,2,6277,17,3890,2387,2881,2341,1,
8,f8.op0,2,6287,7,4904,1383,4791,6100,1,
7,f7.op1,2,6299,6,2514,3785,4080,5982,1,
8,f8.op0,2,6299,3,2288,4011,2864,358,1,
4,f4.op0,2,6301,1,420,5881,2057,5240,1,
7,f7.op1,2,6301,1,4544,1757,1086,5556,1,
7,f7.op2,6,6301,1,88,6213,4877,2497,1,
7,f7.op2,6,6301,1,4330,1971,4982,2512,1,
11,f11.op0,10,6301,9,1142,5159,5854,1105,1,
11,f11.op1,10,6301,9,2018,4283,5311,6211,1,
11,f11.op1,10,6301,9,3290,3011,2182,1344,1,
11,f11.op3,10,6301,9,3730,2571,4160,951,1,
13,f13.op0,12,6301,9,2324,3977,1337,3011,1,
16,f16.op0,4,6301,13,4994,1307,1948,1697,1,
19,f19.op0,18,6301,12,2858,3443,3576,2178,1,
19,f19.op1,6,6301,12,3050,3251,1581,2073,1,
19,f19.op4,2,6301,12,4850,1451,5394,5590,1,
19,f19.op4,2,6301,12,4948,1353,3704,2848,1,
19,f19.op8,18,6301,12,6222,79,829,6013,1,
20,f20.op0,2,6301,1,5304,997,3301,6151,1,
7,f7.op1,2,6311,4,3498,2813,1716,4753,1,
11,f11.op0,10,6311,8,634,5677,1007,1239,1,
11,f11.op0,10,6311,8,716,5595,6181,4578,1,
11,f11.op2,2,6311,8,2948,3363,2158,4786,1,
11,f11.op4,10,6311,8,766,5545,487,618,1,
20,f20.op0,2,6311,11,1358,4953,6172,2833,1,
20,f20.op0,2,6311,11,2798,3513,3957,4300,1,
8,f8.op0,2,6317,5,1628,4689,3207,4349,1,
8,f8.op0,2,6317,5,2058,4259,389,5576,1,
8,f8.op0,2,6317,5,4406,1911,2965,5898,1,
8,f8.op0,2,6317,5,5208,1109,908,3272,1,
8,f8.op0,2,6317,5,5600,717,6176,772,1,
8,f8.op0,2,6317,5,5682,635,347,833,1,
15,f15.op0,2,6317,2,3984,2333,4204,5755,1,
15,f15.op0,2,6317,2,5428,889,5361,5411,1,
19,f19.op4,2,6317,9,5350,967,5674,1961,1,
7,f7.op1,2,6323,2,3254,3069,5252,6170,1,
7,f7.op1,2,6323,2,3378,2945,2313,2137,1,
8,f8.op0,2,6323,3,5636,687,1704,213,1,
20,f20.op0,2,6323,3,2410,3913,277,330,1,
4,f4.op0,2,6329,1,5352,977,2094,3688,1,
7,f7.op1,2,6329,1,4594,1735,5195,6167,1,
7,f7.op1,2,6329,1,4674,1655,2247,321,1,
8,f8.op0,2,6329,1,4756,1573,535,858,1,
11,f11.op2,2,6329,4,4046,2283,952,2388,1,
16,f16.op0,4,6329,9,2244,4085,89,5939,1,
16,f16.op1,4,6329,9,5418,911,2818,5714,1,
4,f4.op0,2,6337,1,614,5723,2359,2174,1,
7,f7.op0,6,6337,2,2036,4301,1027,1052,1,
7,f7.op0,6,6337,2,4946,1391,222,937,1,
7,f7.op1,2,6337,2,5984,353,3969,567,1,
9,f9.op0,6,6337,1,5010,1327,3350,5301,1,
13,f13.op0,12,6337,6,5588,749,1072,5932,1,
13,f13.op3,12,6337,6,3364,2973,576,3944,1,
13,f13.op5,12,6337,6,4424,1913,878,555,1,
16,f16.op0,4,6337,1,4990,1347,856,3222,1,
17,f17.op0,16,6337,13,6218,119,2947,3901,1,
17,f17.op3,16,6337,13,3052,3285,6331,2609,1,
17,f17.op3,16,6337,13,3952,2385,6077,1103,1,
17,f17.op4,16,6337,13,3016,3321,1250,5665,1,
17,f17.op7,16,6337,13,3756,2581,1616,4941,1,
19,f19.op0,18,6337,10,720,5617,729,1706,1,
19,f19.op1,6,6337,10,3024,3313,1770,4429,1,
19,f19.op2,18,6337,10,5930,407,5362,3951,1,
19,f19.op4,2,6337,10,4138,2199,1372,3741,1,
19,f19.op5,18,6337,10,3198,3139,677,4705,1,
19,f19.op5,18,6337,10,4586,1751,5071,1601,1,
19,f19.op7,6,6337,10,5832,505,1545,2416,1,
20,f20.op0,2,6337,17,4024,2313,569,979,1,
8,f8.op0,2,6343,7,638,5705,5214,5409,1,
9,f9.op0,6,6343,7,6002,341,2349,261,1,
9,f9.op1,6,6343,7,5026,1317,1792,3723,1,
19,f19.op1,6,6343,16,2476,3867,334,3356,1,
19,f19.op7,6,6343,16,538,5805,3359,1846,1,
20,f20.op0,2,6343,3,546,5797,1878,4534,1,
8,f8.op0,2,6353,1,3052,3301,2170,5036,1,
11,f11.op2,2,6353,6,5588,765,5918,538,1,
16,f16.op0,4,6353,1,1958,4395,2067,5291,1,
16,f16.op1,4,6353,1,5936,417,5566,1142,1,
17,f17.op1,16,6353,12,6002,351,2020,4977,1,
17,f17.op3,16,6353,12,5708,645,1466,4197,1,
17,f17.op7,16,6353,12,30,6323,5211,4791,1,
19,f19.op4,2,6353,7,1786,4567,5288,3622,1,
20,f20.op0,2,6353,13,902,5451,2954,783,1,
4,f4.op0,2,6359,3,2462,3897,3000,750,1,
7,f7.op1,2,6359,3,1620,4739,6143,1786,1,
8,f8.op0,2,6359,7,4754,1605,1667,2593,1,
15,f15.op0,2,6359,14,4438,1921,1457,945,1,
15,f15.op0,2,6359,14,5188,1171,2295,153,1,
19,f19.op4,2,6359,13,186,6173,154,4359,1,
9,f9.op0,6,6361,7,608,5753,5526,614,1,
11,f11.op1,10,6361,3,3616,2745,3682,913,1,
13,f13.op2,12,6361,4,3918,2443,3325,2213,1,
13,f13.op2,12,6361,4,4356,2005,3170,3669,1,
13,f13.op4,4,6361,4,1570,4791,5921,2902,1,
13,f13.op5,12,6361,4,388,5973,1390,5000,1,
15,f15.op0,2,6361,1,1866,4495,2457,1436,1,
15,f15.op0,2,6361,1,4906,1455,1115,4315,1,
16,f16.op0,4,6361,9,1856,4505,5942,4347,1,
19,f19.op1,6,6361,15,694,5667,3549,6213,1,
19,f19.op4,2,6361,15,5206,1155,3089,5854,1,
19,f19.op7,6,6361,15,4552,1809,5588,3642,1,
9,f9.op1,6,6367,4,3648,2719,5345,5546,1,
19,f19.op4,2,6367,2,4108,2259,4604,5604,1,
19,f19.op7,6,6367,2,3480,2887,2023,1782,1,
20,f20.op0,2,6367,7,1676,4691,2557,2993,1,
9,f9.op0,6,6373,1,4662,1711,2914,1740,1,
13,f13.op0,12,6373,3,5298,1075,1899,2107,1,
13,f13.op1,4,6373,3,1808,4565,3710,3717,1,
13,f13.op2,12,6373,3,3464,2909,4444,2793,1,
19,f19.op1,6,6373,8,4978,1395,1051,1397,1,
19,f19.op2,18,6373,8,2448,3925,1808,766,1,
19,f19.op3,18,6373,8,1160,5213,3648,192,1,
19,f19.op4,2,6373,8,1232,5141,5259,3631,1,
4,f4.op0,2,6379,3,1600,4779,3194,3988,1,
7,f7.op0,6,6379,2,940,5439,2095,5767,1,
9,f9.op0,6,6379,7,3016,3363,1165,1547,1,
15,f15.op0,2,6379,4,3588,2791,751,4728,1,
19,f19.op1,6,6379,14,2932,3447,796,3735,1,
19,f19.op1,6,6379,14,5102,1277,4233,1230,1,
19,f19.op7,6,6379,14,958,5421,316,3374,1,
8,f8.op0,2,6389,5,4188,2201,4901,6203,1,
11,f11.op2,2,6389,9,2156,4233,1806,745,1,
11,f11.op2,2,6389,9,6314,75,527,2952,1,
13,f13.op1,4,6389,6,5472,917,4669,2325,1,
13,f13.op4,4,6389,6,1186,5203,1553,6017,1,
19,f19.op4,2,6389,5,4916,1473,3678,4565,1,
4,f4.op0,2,6397,1,324,6073,3912,978,1,
4,f4.op0,2,6397,1,940,5457,1714,3627,1,
7,f7.op2,6,6397,6,118,6279,2235,2147,1,
7,f7.op2,6,6397,6,3884,2513,4646,5233,1,
7,f7.op2,6,6397,6,5930,467,3680,5095,1,
13,f13.op1,4,6397,1,4720,1677,5788,5366,1,
13,f13.op2,12,6397,1,5734,663,3289,253,1,
13,f13.op4,4,6397,1,732,5665,6384,6396,1,
19,f19.op1,6,6397,13,3200,3197,4005,4251,1,
19,f19.op4,2,6397,13,826,5571,5919,3005,1,
19,f19.op7,6,6397,13,5354,1043,2765,2839,1,
19,f19.op7,6,6397,13,6190,207,3966,5259,1,
20,f20.op0,2,6397,17,3258,3139,1358,1987,1,
4,f4.op0,2,6421,1,896,5525,1195,1904,1,
4,f4.op0,2,6421,1,3666,2755,371,1698,1,
11,f11.op0,10,6421,8,2926,3495,1158,689,1,
11,f11.op1,10,6421,8,3490,2931,3688,919,1,
11,f11.op4,10,6421,8,4092,2329,1967,1930,1,
13,f13.op3,12,6421,12,3456,2965,5990,5400,1,
15,f15.op0,2,6421,1,6248,173,4734,2884,1,
16,f16.op0,4,6421,5,2250,4171,823,2058,1,
16,f16.op1,4,6421,5,5804,617,2658,2574,1,
19,f19.op1,6,6421,18,2364,4057,3545,3904,1,
19,f19.op7,6,6421,18,2326,4095,3101,1515,1,
19,f19.op7,6,6421,18,6034,387,5321,618,1,
4,f4.op0,2,6427,3,5100,1327,955,5059,1,
7,f7.op0,6,6427,1,1298,5129,5352,3519,1,
19,f19.op3,18,6427,5,4276,2151,3915,5280,1,
19,f19.op4,2,6427,5,556,5871,3373,5928,1,
19,f19.op4,2,6427,5,3404,3023,2365,801,1,
19,f19.op7,6,6427,5,3652,2775,2465,468,1,
4,f4.op0,2,6449,1,1920,4529,6140,1535,1,
8,f8.op0,2,6449,1,5840,609,1456,182,1,
8,f8.op0,2,6449,1,6142,307,1722,5052,1,
11,f11.op2,2,6449,3,5580,869,2940,6130,1,
13,f13.op1,4,6449,1,594,5855,4301,1323,1,
13,f13.op1,4,6449,1,4426,2023,5688,3414,1,
15,f15.op0,2,6449,14,2520,3929,5491,796,1,
16,f16.op1,4,6449,1,1662,4787,5008,313,1,
17,f17.op3,16,6449,6,5804,645,5819,1101,1,
17,f17.op5,16,6449,6,2652,3797,3743,3255,1,
7,f7.op0,6,6451,4,6172,279,2573,5897,1,
7,f7.op2,6,6451,4,2450,4001,3953,4251,1,
11,f11.op0,10,6451,5,546,5905,4582,1003,1,
11,f11.op1,10,6451,5,566,5885,1907,4865,1,
19,f19.op1,6,6451,10,788,5663,2745,484,1,
19,f19.op1,6,6451,10,3898,2553,5303,5372,1,
19,f19.op1,6,6451,10,6008,443,2645,3874,1,
9,f9.op1,6,6469,7,3314,3155,2695,1737,1,
13,f13.op2,12,6469,8,4806,1663,4156,3803,1,
13,f13.op5,12,6469,8,894,5575,6272,4961,1,
19,f19.op1,6,6469,9,4234,2235,444,4790,1,
19,f19.op7,6,6469,9,56,6413,2480,471,1,
19,f19.op7,6,6469,9,294,6175,1865,2141,1,
19,f19.op7,6,6469,9,3248,3221,3784,2242,1,
20,f20.op0,2,6469,9,2966,3503,2744,1431,1,
4,f4.op0,2,6473,1,16,6457,1618,3641,1,
15,f15.op0,2,6473,8,2778,3695,3126,1503,1,
15,f15.op0,2,6473,8,3204,3269,4934,1192,1,
16,f16.op0,4,6473,9,4160,2313,418,5690,1,
16,f16.op0,4,6473,9,4658,1815,4941,4759,1,
20,f20.op0,2,6473,13,14,6459,5941,1268,1,
20,f20.op0,2,6473,13,4314,2159,4999,5752,1,
9,f9.op0,6,6481,1,2622,3859,5045,3441,1,
11,f11.op1,10,6481,2,1004,5477,3069,279,1,
11,f11.op3,10,6481,2,624,5857,3359,5608,1,
11,f11.op3,10,6481,2,2350,4131,2217,4915,1,
11,f11.op3,10,6481,2,2628,3853,716,3011,1,
13,f13.op0,12,6481,7,6444,37,5224,2396,1,
13,f13.op1,4,6481,7,6024,457,1325,1099,1,
13,f13.op2,12,6481,7,1456,5025,1390,1104,1,
13,f13.op2,12,6481,7,6406,75,1748,633,1,
17,f17.op4,16,6481,4,250,6231,5240,6408,1,
19,f19.op1,6,6481,2,3578,2903,2614,1502,1,
19,f19.op4,2,6481,2,6454,27,4417,1938,1,
11,f11.op0,10,6491,1,6308,183,1763,4881,1,
19,f19.op4,2,6491,12,1246,5245,340,5484,1,
7,f7.op1,2,6521,4,4754,1767,525,75,1,
11,f11.op0,10,6521,9,1510,5011,5889,1721,1,
11,f11.op3,10,6521,9,5012,1509,735,5995,1,
11,f11.op3,10,6521,9,6356,165,3593,5662,1,
13,f13.op1,4,6521,8,966,5555,397,2037,1,
15,f15.op0,2,6521,11,400,6121,639,2651,1,
19,f19.op4,2,6521,4,1818,4703,2154,1143,1,
20,f20.op0,2,6521,1,4720,1801,6380,319,1,
20,f20.op0,2,6521,1,4742,1779,5136,1561,1,
9,f9.op0,6,6529,4,2068,4461,5256,584,1,
9,f9.op0,6,6529,4,4462,2067,251,5106,1,
11,f11.op2,2,6529,6,3506,3023,4901,6381,1,
11,f11.op2,2,6529,6,6420,109,2756,6186,1,
13,f13.op1,4,6529,3,2892,3637,69,1512,1,
16,f16.op0,4,6529,1,3408,3121,4796,1932,1,
17,f17.op1,16,6529,1,5214,1315,2314,5897,1,
17,f17.op2,16,6529,1,336,6193,1101,1601,1,
17,f17.op3,16,6529,1,4922,1607,5814,342,1,
17,f17.op6,16,6529,1,662,5867,3243,1727,1,
17,f17.op7,16,6529,1,5362,1167,2897,4011,1,
19,f19.op7,6,6529,12,5610,919,4327,915,1,
7,f7.op1,2,6547,2,4948,1599,2105,1236,1,
7,f7.op2,6,6547,2,4946,1601,2281,4067,1,
9,f9.op0,6,6547,4,5094,1453,1345,5969,1,
11,f11.op2,2,6547,2,464,6083,1210,110,1,
11,f11.op2,2,6547,2,5084,1463,995,1876,1,
19,f19.op4,2,6547,11,4700,1847,1648,5600,1,
19,f19.op7,6,6547,11,5920,627,879,1080,1,
20,f20.op0,2,6547,7,1068,5479,4647,6452,1,
20,f20.op0,2,6547,7,5466,1081,4921,5811,1,
11,f11.op1,10,6551,6,4686,1865,2321,211,1,
11,f11.op2,2,6551,6,2098,4453,1177,107,1,
19,f19.op4,2,6551,15,442,6109,4896,3016,1,
19,f19.op4,2,6551,15,6250,301,3500,529,1,
7,f7.op1,2,6553,1,4584,1969,1113,159,1,
7,f7.op2,6,6553,1,638,5915,3936,5243,1,
9,f9.op0,6,6553,1,1544,5009,58,3647,1,
9,f9.op0,6,6553,1,4052,2501,1464,2347,1,
9,f9.op0,6,6553,1,5458,1095,4770,530,1,
13,f13.op1,4,6553,1,6048,505,5473,421,1,
13,f13.op4,4,6553,1,3972,2581,485,4574,1,
15,f15.op0,2,6553,13,3614,2939,5604,5616,1,
19,f19.op1,6,6553,17,3878,2675,5279,3037,1,
19,f19.op2,18,6553,17,3542,3011,2833,494,1,
19,f19.op3,18,6553,17,4382,2171,3395,5697,1,
19,f19.op5,18,6553,17,3146,3407,1977,3553,1,
19,f19.op5,18,6553,17,4708,1845,5851,3412,1,
19,f19.op5,18,6553,17,6492,61,5556,1672,1,
19,f19.op4,2,6563,8,1158,5405,1364,3526,1,
20,f20.op0,2,6563,3,1368,5195,5973,3252,1,
20,f20.op0,2,6563,3,5596,967,1672,5334,1,
16,f16.op0,4,6569,9,486,6083,4036,5179,1,
16,f16.op0,4,6569,9,1226,5343,5082,2781,1,
4,f4.op0,2,6571,3,3626,2945,3606,4187,1,
7,f7.op0,6,6571,5,450,6121,5812,1769,1,
7,f7.op2,6,6571,5,164,6407,1874,5900,1,
9,f9.op0,6,6571,1,2872,3699,5039,1290,1,
11,f11.op1,10,6571,4,4230,2341,1682,1945,1,
11,f11.op3,10,6571,4,2480,4091,155,4793,1,
11,f11.op4,10,6571,4,6176,395,709,4246,1,
19,f19.op0,18,6571,16,6016,555,548,6254,1,
19,f19.op1,6,6571,16,6510,61,4112,3329,1,
19,f19.op4,2,6571,16,3846,2725,158,700,1,
19,f19.op4,2,6571,16,4000,2571,1173,3866,1,
19,f19.op7,6,6571,16,262,6309,816,2118,1,
19,f19.op8,18,6571,16,2162,4409,5544,2021,1,
20,f20.op0,2,6571,11,3572,2999,2547,1113,1,
4,f4.op0,2,6577,1,5448,1129,1948,487,1,
7,f7.op2,6,6577,4,726,5851,2368,3157,1,
7,f7.op2,6,6577,4,1256,5321,5150,4494,1,
13,f13.op2,12,6577,12,6248,329,325,25,1,
13,f13.op3,12,6577,12,4928,1649,403,31,1,
15,f15.op0,2,6577,7,1046,5531,3110,4592,1,
17,f17.op4,16,6577,15,4372,2205,5642,6522,1,
17,f17.op5,16,6577,15,1824,4753,5003,4550,1,
19,f19.op4,2,6577,3,456,6121,4162,2296,1,
8,f8.op0,2,6581,5,6438,143,414,1697,1,
11,f11.op3,10,6581,3,4,6577,6224,5352,1,
11,f11.op3,10,6581,3,1654,4927,6124,1155,1,
13,f13.op4,4,6581,3,6092,489,1742,134,1,
15,f15.op0,2,6581,11,4170,2411,306,3969,1,
16,f16.op0,4,6581,5,450,6131,3429,6384,1,
20,f20.op0,2,6581,1,946,5635,4630,3522,1,
7,f7.op1,2,6599,5,4414,2185,6548,5649,1,
8,f8.op0,2,6599,7,620,5979,4294,5486,1,
11,f11.op2,2,6599,10,1992,4607,589,3653,1,
4,f4.op0,2,6607,3,3532,3075,4570,4446,1,
7,f7.op2,6,6607,6,1316,5291,1488,3988,1,
7,f7.op2,6,6607,6,1358,5249,5157,5456,1,
8,f8.op0,2,6607,7,5798,809,1441,1006,1,
11,f11.op2,2,6607,7,5878,729,2365,215,1,
15,f15.op0,2,6607,7,4916,1691,5263,5196,1,
19,f19.op2,18,6607,14,3692,2915,3712,3325,1,
19,f19.op2,18,6607,14,5926,681,4221,4395,1,
19,f19.op7,6,6607,14,882,5725,5949,3095,1,
4,f4.op0,2,6619,3,5508,1111,3526,4191,1,
7,f7.op1,2,6619,4,1602,5017,5777,3662,1,
7,f7.op2,6,6619,4,3098,3521,455,65,1,
9,f9.op1,6,6619,4,4440,2179,5580,620,1,
15,f15.op0,2,6619,4,284,6335,3055,2410,1,
15,f15.op0,2,6619,4,2018,4601,237,5311,1,
15,f15.op0,2,6619,4,6112,507,71,446,1,
19,f19.op1,6,6619,7,3864,2755,5452,4119,1,
19,f19.op4,2,6619,7,2520,4099,4097,564,1,
19,f19.op7,6,6619,7,666,5953,1464,2864,1,
7,f7.op2,6,6637,1,3164,3473,1259,1128,1,
8,f8.op0,2,6637,5,4496,2141,1413,5984,1,
9,f9.op0,6,6637,4,1508,5129,2415,4693,1,
9,f9.op0,6,6637,4,6116,521,717,2292,1,
9,f9.op1,6,6637,4,4412,2225,209,2973,1,
11,f11.op2,2,6637,4,1086,5551,291,4250,1,
13,f13.op0,12,6637,7,5938,699,3210,1268,1,
13,f13.op5,12,6637,7,6354,283,5410,5011,1,
15,f15.op0,2,6637,7,6248,389,5724,1709,1,
16,f16.op0,4,6637,13,4994,1643,5907,784,1,
16,f16.op1,4,6637,13,4970,1667,4249,1510,1,
19,f19.op7,6,6637,6,5206,1431,2046,457,1,
4,f4.op0,2,6653,1,2914,3739,1642,3737,1,
7,f7.op1,2,6653,3,1174,5479,4676,668,1,
7,f7.op1,2,6653,3,4998,1655,941,5837,1,
8,f8.op0,2,6653,5,1492,5161,3613,6273,1,
16,f16.op0,4,6653,13,70,6583,5351,5740,1,
16,f16.op1,4,6653,13,796,5857,6579,827,1,
4,f4.op0,2,6659,3,762,5897,5727,6426,1,
7,f7.op1,2,6659,2,638,6021,668,1998,1,
7,f7.op1,2,6661,4,196,6465,4599,657,1,
7,f7.op1,2,6661,4,2088,4573,652,4851,1,
8,f8.op0,2,6661,5,1518,5143,3383,4586,1,
9,f9.op0,6,6661,1,3454,3207,196,1502,1,
11,f11.op2,2,6661,6,1920,4741,2201,5650,1,
13,f13.op2,12,6661,5,5244,1417,1272,1635,1,
13,f13.op3,12,6661,5,5062,1599,5665,6072,1,
13,f13.op3,12,6661,5,5924,737,2979,5353,1,
13,f13.op5,12,6661,5,3518,3143,3639,4379,1,
13,f13.op5,12,6661,5,6120,541,5872,3526,1,
19,f19.op1,6,6661,11,2654,4007,1164,1113,1,
19,f19.op1,6,6661,11,5900,761,2156,4671,1,
19,f19.op7,6,6661,11,2756,3905,774,5650,1,
19,f19.op7,6,6661,11,3550,3111,5689,650,1,
19,f19.op7,6,6661,11,5304,1357,2711,1545,1,
19,f19.op8,18,6661,11,1892,4769,4936,3415,1,
19,f19.op8,18,6661,11,4168,2493,2276,3275,1,
7,f7.op1,2,6673,2,5398,1275,394,5776,1,
7,f7.op2,6,6673,2,2772,3901,4187,3458,1,
7,f7.op2,6,6673,2,6038,635,649,1046,1,
8,f8.op0,2,6673,1,4866,1807,4993,6463,1,
9,f9.op1,6,6673,4,2306,4367,977,850,1,
13,f13.op1,4,6673,4,3268,3405,4734,3444,1,
13,f13.op3,12,6673,4,270,6403,4498,346,1,
13,f13.op4,4,6673,4,6608,65,6602,4101,1,
15,f15.op0,2,6673,13,5740,933,5582,817,1,
17,f17.op6,16,6673,9,840,5833,2468,4463,1,
17,f17.op7,16,6673,9,6480,193,1768,104,1,
7,f7.op0,6,6679,1,4266,2413,3288,2378,1,
7,f7.op2,6,6679,1,3422,3257,2973,2333,1,
9,f9.op0,6,6679,1,266,6413,2978,1073,1,
19,f19.op1,6,6679,10,1954,4725,1622,1843,1,y
19,f19.op2,18,6679,10,646,6033,692,1091,1,
20,f20.op0,2,6679,19,692,5987,3808,2862,1,
7,f7.op1,2,6689,4,5164,1525,5332,4584,1,
13,f13.op4,4,6689,7,3854,2835,1083,2656,1,
17,f17.op4,16,6689,8,6650,39,1153,4396,1,
17,f17.op5,16,6689,8,3482,3207,5764,1126,1,
17,f17.op6,16,6689,8,3920,2769,4539,267,1,
20,f20.op0,2,6689,9,1550,5139,4495,1897,1,
4,f4.op0,2,6691,3,5180,1511,933,1906,1,
15,f15.op0,2,6691,1,936,5755,1748,3239,1,
19,f19.op4,2,6691,3,1550,5141,6229,680,1,
20,f20.op0,2,6691,11,2090,4601,4670,3579,1,
20,f20.op0,2,6691,11,6104,587,615,5049,1,
11,f11.op0,10,6701,2,1760,4941,1173,1325,1,
11,f11.op2,2,6701,2,906,5795,4881,4708,1,
13,f13.op1,4,6701,6,3690,3011,2702,4847,1,
15,f15.op0,2,6701,11,3154,3547,6177,1752,1,
19,f19.op4,2,6701,13,274,6427,3116,164,1,
19,f19.op4,2,6701,13,2826,3875,425,6018,1,
20,f20.op0,2,6701,1,6380,321,6210,3661,1,
20,f20.op0,2,6701,1,6682,19,6383,6015,1,
7,f7.op0,6,6703,4,294,6409,3298,5259,1,
7,f7.op0,6,6703,4,4436,2267,5524,5577,1,
7,f7.op2,6,6703,4,6020,683,6030,1819,1,
9,f9.op1,6,6703,7,938,5765,2900,1067,1,
19,f19.op7,6,6703,15,1490,5213,294,2485,1,
4,f4.op0,2,6709,1,4028,2681,4819,2882,1,
13,f13.op2,12,6709,1,4734,1975,5927,972,1,
13,f13.op3,12,6709,1,1560,5149,86,2587,1,
15,f15.op0,2,6709,4,2060,4649,4635,309,1,
15,f15.op0,2,6709,4,3488,3221,1621,5028,1,
19,f19.op1,6,6709,2,4352,2357,5889,3841,1,
19,f19.op7,6,6709,2,2496,4213,625,386,1,
4,f4.op0,2,6719,3,1576,5143,5504,1376,1,
19,f19.op4,2,6719,12,3470,3249,651,6046,1,
7,f7.op1,2,6733,6,2650,4083,1699,5052,1,
7,f7.op2,6,6733,6,268,6465,3939,5372,1,
8,f8.op0,2,6733,5,3046,3687,68,3375,1,
8,f8.op0,2,6733,5,3864,2869,6515,1656,1,
9,f9.op0,6,6733,1,1678,5055,3967,1937,1,
11,f11.op2,2,6733,1,4956,1777,2193,4484,1,
13,f13.op1,4,6733,12,620,6113,3138,2831,1,
13,f13.op2,12,6733,12,2182,4551,4987,4527,1,
13,f13.op2,12,6733,12,4236,2497,2958,3853,1,
13,f13.op3,12,6733,12,3892,2841,3661,4425,1,
13,f13.op4,4,6733,12,3324,3409,6712,2588,1,
13,f13.op4,4,6733,12,6532,201,1763,4279,1,
16,f16.op0,4,6733,13,1332,5401,3660,1912,1,
19,f19.op0,18,6733,7,4976,1757,2818,3692,1,
19,f19.op0,18,6733,7,5536,1197,1586,5399,1,
19,f19.op1,6,6733,7,3378,3355,4177,5181,1,
19,f19.op2,18,6733,7,3208,3525,3566,3377,1,
19,f19.op4,2,6733,7,4664,2069,929,1112,1,
19,f19.op6,18,6733,7,1336,5397,4587,2722,1,
19,f19.op7,6,6733,7,4108,2625,5970,4921,1,
19,f19.op7,6,6733,7,5522,1211,5121,1687,1,
19,f19.op8,18,6733,7,3250,3483,778,3939,1,
4,f4.op0,2,6737,1,4702,2035,4438,4478,1,
8,f8.op0,2,6737,1,4456,2281,5673,6604,1,
15,f15.op0,2,6737,2,1238,5499,1853,5064,1,
15,f15.op0,2,6737,2,6192,545,4099,6112,1,
16,f16.op1,4,6737,1,2014,4723,4224,264,1,
17,f17.op3,16,6737,5,2662,4075,2918,3342,1,
17,f17.op3,16,6737,5,4956,1781,5470,4681,1,
17,f17.op4,16,6737,5,3672,3065,5364,2297,1,
17,f17.op4,16,6737,5,3696,3041,6228,3933,1,
17,f17.op5,16,6737,5,4912,1825,2272,3304,1,
17,f17.op6,16,6737,5,1630,5107,876,2033,1,
20,f20.op0,2,6737,17,1308,5429,6653,4038,1,
11,f11.op1,10,6761,7,2106,4655,1038,709,1,
16,f16.op0,4,6761,9,626,6135,6152,3765,1,
16,f16.op0,4,6761,9,2006,4755,4465,3237,1,
19,f19.op4,2,6761,16,778,5983,1964,5441,1,
19,f19.op4,2,6761,16,5994,767,1378,5766,1,
9,f9.op0,6,6763,4,3142,3621,6713,6006,1,
20,f20.op0,2,6763,3,5428,1335,2960,148,1,
4,f4.op0,2,6779,3,6624,155,3230,4197,1,
7,f7.op1,2,6779,3,2250,4529,1066,4026,1,
8,f8.op0,2,6779,3,1352,5427,478,5144,1,
20,f20.op0,2,6779,19,1562,5217,3237,5924,1,
20,f20.op0,2,6779,19,3746,3033,6307,2688,1,
9,f9.op0,6,6781,4,340,6441,3381,2636,1,
11,f11.op0,10,6781,5,1044,5737,5443,4810,1,
11,f11.op0,10,6781,5,5304,1477,6407,6747,1,
11,f11.op0,10,6781,5,5810,971,906,5014,1,
11,f11.op3,10,6781,5,28,6753,4798,2902,1,
11,f11.op3,10,6781,5,116,6665,6321,2424,1,
11,f11.op4,10,6781,5,6334,447,1166,106,1,
13,f13.op1,4,6781,8,1736,5045,1892,2232,1,
19,f19.op1,6,6781,17,4186,2595,3430,1965,1,
19,f19.op4,2,6781,17,1284,5497,3453,2680,1,
19,f19.op7,6,6781,17,4388,2393,1493,5432,1,
4,f4.op0,2,6791,3,2924,3867,5819,6548,1,
11,f11.op0,10,6791,4,512,6279,5042,6632,1,
11,f11.op0,10,6791,4,682,6109,1889,5728,1,
11,f11.op2,2,6791,4,2838,3953,423,4360,1,
11,f11.op2,2,6791,4,4920,1871,1776,4483,1,
11,f11.op2,2,6791,4,5038,1753,4438,4725,1,
11,f11.op3,10,6791,4,392,6399,6490,590,1,
15,f15.op0,2,6791,11,4212,2579,4812,1679,1,
19,f19.op4,2,6791,8,2324,4467,2819,4080,1,
20,f20.op0,2,6791,11,3420,3371,1442,6184,1,
4,f4.op0,2,6793,1,250,6543,1923,2179,1,
7,f7.op2,6,6793,3,3908,2885,645,2033,1,
7,f7.op2,6,6793,3,6498,295,2107,301,1,
8,f8.op0,2,6793,1,3012,3781,143,867,1,
9,f9.op0,6,6793,7,2234,4559,448,6088,1,
11,f11.op2,2,6793,6,3630,3163,4657,2276,1,
13,f13.op3,12,6793,7,2316,4477,2213,3828,1,
13,f13.op5,12,6793,7,4882,1911,4927,379,1,
19,f19.op1,6,6793,10,5888,905,4324,5948,1,
20,f20.op0,2,6793,13,4394,2399,3102,2193,1,
4,f4.op0,2,6803,3,5396,1407,6728,1682,1,
19,f19.op4,2,6803,1,2960,3843,3669,6280,1,
19,f19.op4,2,6803,1,5474,1329,971,6138,1,
7,f7.op1,2,6823,5,6552,271,941,5008,1,
9,f9.op1,6,6823,1,4988,1835,6760,6816,1,
15,f15.op0,2,6823,13,1240,5583,3895,2534,1,
15,f15.op0,2,6823,13,3342,3481,2489,3350,1,
19,f19.op0,18,6823,2,1490,5333,6095,1039,1,
19,f19.op0,18,6823,2,1740,5083,6349,3207,1,
19,f19.op1,6,6823,2,1808,5015,3685,3785,1,
19,f19.op1,6,6823,2,3548,3275,4203,6326,1,
19,f19.op4,2,6823,2,2524,4299,555,6134,1,
15,f15.op0,2,6827,2,6082,745,3212,6586,1,
19,f19.op4,2,6827,6,1346,5481,3444,5571,1,
7,f7.op0,6,6829,4,4124,2705,2768,1371,1,
7,f7.op0,6,6829,4,4212,2617,627,5943,1,
8,f8.op0,2,6829,5,2354,4475,6628,4243,1,
11,f11.op2,2,6829,9,432,6397,5828,6738,1,
13,f13.op0,12,6829,4,2000,4829,3597,802,1,
13,f13.op1,4,6829,4,2526,4303,3839,6599,1,
13,f13.op2,12,6829,4,4956,1873,1121,4814,1,
13,f13.op4,4,6829,4,2088,4741,3380,260,1,
13,f13.op5,12,6829,4,1584,5245,3462,6570,1,
16,f16.op0,4,6829,13,4904,1925,889,1336,1,
19,f19.op1,6,6829,8,3706,3123,2119,4784,1,
19,f19.op7,6,6829,8,1558,5271,5812,2103,1,
19,f19.op7,6,6829,8,4796,2033,4645,2401,1,
4,f4.op0,2,6833,1,4290,2543,1289,5447,1,
8,f8.op0,2,6833,1,3134,3699,3240,405,1,
13,f13.op1,4,6833,8,2200,4633,4683,6142,1,
16,f16.op0,4,6833,1,854,5979,944,59,1,
17,f17.op1,16,6833,16,5402,1431,6329,2382,1,
17,f17.op2,16,6833,16,5700,1133,5675,5961,1,
17,f17.op4,16,6833,16,920,5913,3818,4244,1,
17,f17.op5,16,6833,16,284,6549,4644,1479,1,
19,f19.op4,2,6833,12,2362,4471,2199,835,1,
7,f7.op2,6,6841,2,1498,5343,3930,2516,1,
9,f9.op0,6,6841,1,2528,4313,1671,2466,1,
11,f11.op1,10,6841,10,5940,901,4472,4138,1,
11,f11.op1,10,6841,10,6598,243,3356,927,1,
11,f11.op2,2,6841,10,946,5895,5624,2377,1,
13,f13.op2,12,6841,3,4374,2467,5903,2559,1,
13,f13.op3,12,6841,3,3310,3531,5498,5159,1,
13,f13.op3,12,6841,3,3762,3079,5227,2507,1,
13,f13.op3,12,6841,3,5872,969,1816,5402,1,
13,f13.op5,12,6841,3,6514,327,782,4270,1,
16,f16.op0,4,6841,9,64,6777,1679,3953,1,
19,f19.op4,2,6841,1,2256,4585,4544,6000,1,
19,f19.op4,2,6841,1,5762,1079,866,2926,1,
19,f19.op5,18,6841,1,432,6409,1140,60,1,
19,f19.op8,18,6841,1,102,6739,4756,4931,1,
19,f19.op8,18,6841,1,6332,509,458,6145,1,
20,f20.op0,2,6841,1,6576,265,5467,4720,1,
7,f7.op1,2,6857,4,6650,207,3906,558,1,
8,f8.op0,2,6857,1,2582,4275,6504,813,1,
8,f8.op0,2,6857,1,2724,4133,2967,1228,1,
11,f11.op2,2,6857,4,724,6133,4565,415,1,
11,f11.op2,2,6857,4,6132,725,5927,4279,1,
13,f13.op1,4,6857,6,5970,887,5772,444,1,
13,f13.op4,4,6857,6,3000,3857,5909,982,1,
15,f15.op0,2,6857,2,6058,799,830,2341,1,
16,f16.op0,4,6857,9,5300,1557,6313,6823,1,
4,f4.op0,2,6863,3,4424,2439,6084,1521,1,
4,f4.op0,2,6863,3,6800,63,5181,3011,1,
8,f8.op0,2,6863,7,3830,3033,5798,5872,1,
11,f11.op2,2,6863,10,1426,5437,1812,5156,1,
15,f15.op0,2,6863,8,3318,3545,6640,5018,1,
4,f4.op0,2,6869,1,512,6357,4986,4681,1,
13,f13.op1,4,6869,5,4168,2701,4744,4592,1,
16,f16.op1,4,6869,5,3976,2893,6000,375,1,
9,f9.op0,6,6871,4,2064,4807,4856,1303,1,
11,f11.op1,10,6871,7,1698,5173,3192,4038,1,
11,f11.op1,10,6871,7,5948,923,4165,6625,1,
11,f11.op2,2,6871,7,6760,111,969,1962,1,
11,f11.op4,10,6871,7,1682,5189,3909,980,1,
15,f15.op0,2,6871,1,5056,1815,2473,1081,1,
19,f19.op1,6,6871,12,1256,5615,2656,4841,1,
7,f7.op1,2,6883,2,506,6377,4826,2656,1,
7,f7.op2,6,6883,2,6664,219,1482,1195,1,
9,f9.op0,6,6883,7,4040,2843,1104,2417,1,
9,f9.op1,6,6883,7,3646,3237,6531,3020,1,
9,f9.op1,6,6883,7,5516,1367,6848,3820,1,
19,f19.op1,6,6883,5,666,6217,1925,5173,1,
19,f19.op1,6,6883,5,1368,5515,6621,1073,1,
20,f20.op0,2,6883,3,5708,1175,1388,1446,1,
4,f4.op0,2,6899,3,2734,4165,2743,5860,1,
15,f15.op0,2,6899,14,1956,4943,2019,4274,1,
7,f7.op1,2,6907,5,4802,2105,890,4074,1,
8,f8.op0,2,6907,3,6130,777,960,120,1,
9,f9.op0,6,6907,4,2136,4771,4081,6593,1,
19,f19.op1,6,6907,10,722,6185,3329,4174,1,
19,f19.op1,6,6907,10,6570,337,4538,2420,1,
19,f19.op4,2,6907,10,3746,3161,774,3676,1,
19,f19.op4,2,6907,10,3986,2921,6231,1055,1,
19,f19.op7,6,6907,10,3564,3343,2764,509,1,
8,f8.op0,2,6911,7,4472,2439,1943,6290,1,
11,f11.op2,2,6911,3,34,6877,3631,4728,1,
11,f11.op2,2,6911,3,6772,139,2102,4589,1,
19,f19.op4,2,6911,14,476,6435,1505,5899,1,
20,f20.op0,2,6911,11,3832,3079,2176,1491,1,
20,f20.op0,2,6911,11,6038,873,1078,745,1,
11,f11.op2,2,6917,9,6792,125,2542,4004,1,
13,f13.op1,4,6917,1,2984,3933,6307,6338,1,
13,f13.op4,4,6917,1,5362,1555,165,2141,1,
16,f16.op1,4,6917,5,5310,1607,2887,2342,1,
19,f19.op4,2,6917,1,5266,1651,58,6556,1,
4,f4.op0,2,6947,3,3896,3051,5195,6509,1,
11,f11.op2,2,6947,6,1918,5029,1709,2050,1,
20,f20.op0,2,6947,7,4396,2551,3366,863,1,
7,f7.op0,6,6949,5,1590,5359,3619,517,1,
7,f7.op1,2,6949,5,680,6269,3131,1440,1,
8,f8.op0,2,6949,5,4256,2693,5668,4183,1,
9,f9.op0,6,6949,1,6596,353,4223,5874,1,
13,f13.op3,12,6949,7,2434,4515,1203,6507,1,
13,f13.op5,12,6949,7,1006,5943,2155,3373,1,
16,f16.op1,4,6949,5,6320,629,6758,1291,1,
19,f19.op1,6,6949,14,1336,5613,2286,1949,1,
19,f19.op1,6,6949,14,1756,5193,533,1491,1,
19,f19.op5,18,6949,14,4258,2691,5737,5788,1,
19,f19.op8,18,6949,14,114,6835,3352,4931,1,
19,f19.op8,18,6949,14,4300,2649,4270,6808,1,
7,f7.op1,2,6959,1,2486,4473,3648,6486,1,
11,f11.op2,2,6959,7,716,6243,3607,5389,1,
7,f7.op0,6,6961,3,874,6087,889,127,1,
7,f7.op0,6,6961,3,4626,2335,4878,5669,1,
8,f8.op0,2,6961,1,1220,5741,5337,6758,1,
9,f9.op1,6,6961,4,1316,5645,4843,2085,1,
11,f11.op1,10,6961,9,1792,5169,4602,1684,1,
11,f11.op3,10,6961,9,3772,3189,751,4498,1,
13,f13.op1,4,6961,6,1802,5159,5152,4680,1,
13,f13.op1,4,6961,6,4732,2229,5034,3600,1,
13,f13.op2,12,6961,6,2460,4501,4729,4112,1,
13,f13.op3,12,6961,6,6270,691,6270,4766,1,
13,f13.op5,12,6961,6,10,6951,2401,2862,1,
13,f13.op5,12,6961,6,5990,971,1622,3873,1,
16,f16.op0,4,6961,1,6524,437,652,1781,1,
16,f16.op1,4,6961,1,2578,4383,3367,4126,1,
17,f17.op1,16,6961,8,4732,2229,1211,3347,1,
17,f17.op2,16,6961,8,4164,2797,665,1677,1,
17,f17.op2,16,6961,8,6874,87,424,6167,1,
17,f17.op4,16,6961,8,1512,5449,3095,1001,1,
17,f17.op5,16,6961,8,1730,5231,2337,6689,1,
17,f17.op7,16,6961,8,5400,1561,1940,1752,1,
19,f19.op7,6,6961,7,1030,5931,6557,6207,1,
7,f7.op1,2,6967,2,2960,4007,4993,6685,1,
9,f9.op0,6,6967,1,2642,4325,1667,5604,1,
9,f9.op1,6,6967,1,6504,463,6520,4595,1,
11,f11.op2,2,6967,4,1006,5961,2018,4617,1,
15,f15.op0,2,6967,7,152,6815,2276,3403,1,
19,f19.op0,18,6967,13,6524,443,3092,5663,1,
19,f19.op4,2,6967,13,1904,5063,1704,6690,1,
19,f19.op5,18,6967,13,4788,2179,3658,3126,1,
19,f19.op5,18,6967,13,5566,1401,3664,3493,1,
19,f19.op6,18,6967,13,384,6583,1616,5952,1,
19,f19.op7,6,6967,13,3160,3807,948,2250,1,
19,f19.op7,6,6967,13,6624,343,5530,6158,1,
4,f4.op0,2,6971,3,76,6895,1188,297,1,
7,f7.op1,2,6971,6,4048,2923,2783,4381,1,
8,f8.op0,2,6971,3,2932,4039,1671,2823,1,
11,f11.op1,10,6971,8,6298,673,66,6,1,
11,f11.op2,2,6971,8,3364,3607,1834,6504,1,
11,f11.op3,10,6971,8,1446,5525,5341,1753,1,
19,f19.op4,2,6971,17,2742,4229,307,4052,1,
19,f19.op4,2,6971,17,3392,3579,1584,4853,1,
4,f4.op0,2,6977,1,3472,3505,6586,5135,1,
11,f11.op2,2,6977,3,292,6685,509,6389,1,
16,f16.op1,4,6977,1,756,6221,6476,2149,1,
17,f17.op1,16,6977,7,786,6191,6491,6538,1,
17,f17.op1,16,6977,7,1164,5813,428,846,1,
17,f17.op1,16,6977,7,2038,4939,4477,1905,1,
17,f17.op2,16,6977,7,68,6909,5680,3207,1,
17,f17.op5,16,6977,7,3452,3525,815,2100,1,
17,f17.op5,16,6977,7,3512,3465,6293,1191,1,
17,f17.op5,16,6977,7,3626,3351,3881,3922,1,
17,f17.op5,16,6977,7,4552,2425,6507,1614,1,
17,f17.op6,16,6977,7,350,6627,4432,3544,1,
17,f17.op6,16,6977,7,6330,647,5484,733,1,
20,f20.op0,2,6977,17,1758,5219,3383,518,1,
8,f8.op0,2,6983,7,6576,407,2328,291,1,
20,f20.op0,2,6983,3,3762,3221,4167,4049,1,
4,f4.op0,2,6991,3,3392,3599,5555,6632,1,
7,f7.op2,6,6991,5,4556,2435,3026,1431,1,
7,f7.op2,6,6991,5,4940,2051,5239,5742,1,y
8,f8.op0,2,6991,7,4408,2583,360,45,1,
11,f11.op1,10,6991,6,408,6583,6621,1873,1,
11,f11.op4,10,6991,6,1898,5093,6161,6280,1,
19,f19.op1,6,6991,18,5332,1659,457,392,1,
19,f19.op4,2,6991,18,6332,659,2961,6043,1,
4,f4.op0,2,6997,1,6874,123,6641,6908,1,y
7,f7.op1,2,6997,4,3484,3513,5162,1737,1,
7,f7.op2,6,6997,4,5810,1187,5402,4770,1,
8,f8.op0,2,6997,5,918,6079,4723,1465,1,
13,f13.op0,12,6997,3,2804,4193,5238,5247,1,
13,f13.op1,4,6997,3,3530,3467,3608,1354,1,
13,f13.op1,4,6997,3,6118,879,5891,4759,1,
13,f13.op4,4,6997,3,6554,443,6291,5328,1,
15,f15.op0,2,6997,7,6352,645,4557,4502,1,
16,f16.op0,4,6997,5,4914,2083,4109,3318,1,
20,f20.op0,2,6997,17,3948,3049,6301,2764,1,
7,f7.op1,2,7001,1,10,6991,1471,6211,1,
7,f7.op1,2,7001,1,1516,5485,431,3062,1,
7,f7.op1,2,7001,1,4454,2547,3654,522,1,
8,f8.op0,2,7001,1,10,6991,851,4482,1,
11,f11.op0,10,7001,5,514,6487,1672,152,1,
11,f11.op0,10,7001,5,646,6355,1569,2052,1,
11,f11.op1,10,7001,5,4060,2941,4162,5470,1,
11,f11.op3,10,7001,5,2668,4333,1179,2653,1,
11,f11.op4,10,7001,5,1724,5277,4287,3572,1,
11,f11.op4,10,7001,5,5992,1009,6335,6304,1,
11,f11.op4,10,7001,5,6756,245,5191,6200,1,
13,f13.op4,4,7001,7,1482,5519,547,5966,1,
13,f13.op1,4,7013,6,2528,4485,113,2706,1,
13,f13.op4,4,7013,6,1398,5615,4146,6253,1,
15,f15.op0,2,7013,8,886,6127,2582,5315,1,
16,f16.op1,4,7013,5,6886,127,5963,811,1,
20,f20.op0,2,7013,13,2454,4559,5430,3778,1,
4,f4.op0,2,7019,3,1192,5827,3715,6193,1,
4,f4.op0,2,7019,3,4114,2905,3940,985,1,
8,f8.op0,2,7019,3,5434,1585,2684,3845,1,
11,f11.op2,2,7019,1,280,6739,4457,6148,1,
11,f11.op2,2,7019,1,5780,1239,4118,4841,1,
7,f7.op0,6,7027,6,6838,189,916,6154,1,
7,f7.op2,6,7027,6,5094,1933,5836,5853,1,
8,f8.op0,2,7027,3,2818,4209,6668,4347,1,
8,f8.op0,2,7027,3,3864,3163,4620,4091,1,
9,f9.op1,6,7027,7,4184,2843,6373,4612,1,
15,f15.op0,2,7027,7,4218,2809,3879,1664,1,
19,f19.op7,6,7027,16,2804,4223,5767,6221,1,
4,f4.op0,2,7039,3,606,6433,5839,6739,1,
4,f4.op0,2,7039,3,1850,5189,5415,6633,1,
4,f4.op0,2,7039,3,6168,871,2078,4039,1,
7,f7.op1,2,7039,4,3798,3241,2406,4366,1,
7,f7.op1,2,7039,4,5598,1441,5130,2744,1,
7,f7.op2,6,7039,4,6418,621,5496,5813,1,
8,f8.op0,2,7039,7,224,6815,1904,238,1,
8,f8.op0,2,7039,7,5176,1863,480,60,1,
8,f8.op0,2,7039,7,5214,1825,1053,4531,1,
9,f9.op0,6,7039,1,4864,2175,4608,512,1,
9,f9.op0,6,7039,1,6570,469,2418,2615,1,
9,f9.op1,6,7039,1,2780,4259,1328,3276,1,
19,f19.op1,6,7039,9,6612,427,5222,5091,1,
19,f19.op4,2,7039,9,2766,4273,2510,1614,1,
19,f19.op8,18,7039,9,1482,5557,6784,1098,1,
19,f19.op8,18,7039,9,2578,4461,374,2613,1,
20,f20.op0,2,7039,19,342,6697,425,1781,1,
4,f4.op0,2,7043,3,6526,517,797,1960,1,
4,f4.op0,2,7043,3,6594,449,27,5289,1,
7,f7.op1,2,7043,1,3284,3759,1735,1254,1,
7,f7.op1,2,7057,1,5194,1863,130,3043,1,
7,f7.op2,6,7057,1,346,6711,6657,951,1,
9,f9.op0,6,7057,1,1210,5847,4056,2803,1,
9,f9.op1,6,7057,1,6018,1039,5751,639,1,
11,f11.op2,2,7057,6,6172,885,5253,6893,1,
13,f13.op0,12,7057,11,2636,4421,5681,437,1,
13,f13.op1,4,7057,11,2244,4813,5612,6403,1,
13,f13.op1,4,7057,11,2608,4449,2422,1272,1,
13,f13.op1,4,7057,11,4898,2159,2899,223,1,
17,f17.op1,16,7057,2,2448,4609,6035,355,1,
17,f17.op5,16,7057,2,1640,5417,4361,1917,1,
17,f17.op5,16,7057,2,6288,769,3051,5576,1,
17,f17.op7,16,7057,2,4060,2997,3551,624,1,
19,f19.op1,6,7057,8,2038,5019,4282,4311,1,
19,f19.op2,18,7057,8,6444,613,1359,4900,1,
19,f19.op3,18,7057,8,5712,1345,5888,2167,1,
19,f19.op8,18,7057,8,5330,1727,1249,1180,1,
20,f20.op0,2,7057,17,1064,5993,2910,3674,1,
20,f20.op0,2,7057,17,2740,4317,2454,6474,1,y
4,f4.op0,2,7069,1,854,6215,4984,1246,1,
7,f7.op0,6,7069,6,360,6709,4510,2664,1,
7,f7.op0,6,7069,6,2226,4843,5302,3787,1,
7,f7.op0,6,7069,6,3228,3841,334,5097,1,
7,f7.op2,6,7069,6,5862,1207,2632,376,1,
8,f8.op0,2,7069,5,5954,1115,1099,1021,1,
13,f13.op0,12,7069,10,350,6719,914,5508,1,
13,f13.op2,12,7069,10,1936,5133,5051,6370,1,
13,f13.op5,12,7069,10,4844,2225,5262,6930,1,
13,f13.op5,12,7069,10,5596,1473,6841,1070,1,
16,f16.op0,4,7069,13,1582,5487,1385,1412,1,
4,f4.op0,2,7079,3,510,6569,1082,3810,1,
4,f4.op0,2,7079,3,2572,4507,3225,2576,1,
11,f11.op2,2,7079,6,1674,5405,6308,1217,1,
11,f11.op2,2,7079,6,1710,5369,2066,2762,1,
20,f20.op0,2,7079,19,2350,4729,2784,1555,1,
4,f4.op0,2,7103,3,480,6623,793,1974,1,
7,f7.op1,2,7103,5,688,6415,4605,3702,1,
8,f8.op0,2,7103,7,138,6965,770,1872,1,
15,f15.op0,2,7103,8,1232,5871,5858,7020,1,
19,f19.op4,2,7103,16,4854,2249,4372,2847,1,
11,f11.op2,2,7109,3,982,6127,6684,3839,1,
16,f16.op0,4,7109,5,836,6273,5391,6113,1,
19,f19.op4,2,7109,3,160,6949,4133,1340,1,
4,f4.op0,2,7121,1,128,6993,5711,3208,1,
7,f7.op1,2,7121,2,4130,2991,2706,5473,1,
13,f13.op4,4,7121,10,3996,3125,3644,5758,1,
15,f15.op0,2,7121,11,3082,4039,6220,5162,1,
16,f16.op1,4,7121,1,5218,1903,2678,4618,1,
17,f17.op0,16,7121,15,354,6767,6113,2454,1,
17,f17.op1,16,7121,15,6834,287,974,4665,1,
17,f17.op2,16,7121,15,6822,299,5769,1596,1,
17,f17.op5,16,7121,15,5188,1933,5855,5371,1,
17,f17.op7,16,7121,15,4326,2795,5416,2413,1,
15,f15.op0,2,7127,2,5626,1501,2247,4426,1,
19,f19.op4,2,7127,2,4582,2545,2484,4632,1,
4,f4.op0,2,7129,1,1080,6049,5835,3241,1,
7,f7.op1,2,7129,3,2280,4849,339,6159,1,y
9,f9.op0,6,7129,1,5668,1461,5680,6968,1,
11,f11.op2,2,7129,1,6428,701,3896,6187,1,
13,f13.op1,4,7129,5,5762,1367,6569,4344,1,
13,f13.op1,4,7129,5,7124,5,386,3320,1,
13,f13.op2,12,7129,5,364,6765,5039,936,1,
13,f13.op2,12,7129,5,4740,2389,986,1721,1,
13,f13.op5,12,7129,5,1496,5633,1524,1214,1,
19,f19.op3,18,7129,4,1330,5799,2413,127,1,
19,f19.op6,18,7129,4,1200,5929,2162,489,1,
4,f4.op0,2,7151,3,5244,1907,3802,4526,1,
8,f8.op0,2,7151,7,532,6619,4020,4078,1,
8,f8.op0,2,7151,7,4556,2595,3565,4915,1,
11,f11.op0,10,7151,1,5022,2129,2382,3467,1,
11,f11.op4,10,7151,1,2964,4187,3464,965,1,
11,f11.op4,10,7151,1,5524,1627,688,3313,1,
15,f15.op0,2,7151,11,6110,1041,5012,4148,1,
7,f7.op0,6,7159,5,2912,4247,1637,3302,1,
7,f7.op1,2,7159,5,5894,1265,3128,3515,1,
8,f8.op0,2,7159,7,794,6365,1341,4642,1,
8,f8.op0,2,7159,7,892,6267,1523,2875,1,y
11,f11.op2,2,7159,9,416,6743,19,2605,1,
19,f19.op1,6,7159,15,3140,4019,5497,4434,1,
19,f19.op4,2,7159,15,1010,6149,3876,204,1,
4,f4.op0,2,7177,1,2256,4921,4807,2996,1,
9,f9.op0,6,7177,4,1140,6037,1786,6578,1,
11,f11.op2,2,7177,5,3774,3403,3495,3580,1,
13,f13.op2,12,7177,1,650,6527,1113,2846,1,
13,f13.op3,12,7177,1,4474,2703,2908,2432,1,
13,f13.op3,12,7177,1,6486,691,2506,1849,1,
13,f13.op4,4,7177,1,2456,4721,110,3873,1,
16,f16.op0,4,7177,9,1748,5429,6854,4914,1,
20,f20.op0,2,7177,17,1798,5379,1463,432,1,
20,f20.op0,2,7177,17,4072,3105,5388,6011,1,
8,f8.op0,2,7187,3,4052,3135,204,3619,1,
11,f11.op2,2,7187,4,1398,5789,6648,7138,1,
19,f19.op4,2,7187,5,6700,487,6613,6022,1,
20,f20.op0,2,7187,7,2496,4691,4019,1279,1,
4,f4.op0,2,7193,1,6596,597,2285,5966,1,
11,f11.op2,2,7193,10,3078,4115,7161,651,1,
13,f13.op1,4,7193,4,5544,1649,3984,3073,1,
13,f13.op4,4,7193,4,3754,3439,2986,783,1,
15,f15.op0,2,7193,8,684,6509,6743,7163,1,
19,f19.op4,2,7193,11,5888,1305,2552,5813,1,
20,f20.op0,2,7193,13,4462,2731,5202,2418,1,
4,f4.op0,2,7207,3,2154,5053,3382,4449,1,
7,f7.op2,6,7207,4,6218,989,4293,3702,1,
7,f7.op2,6,7207,4,6318,889,322,46,1,
9,f9.op0,6,7207,7,2978,4229,4779,531,1,y
15,f15.op0,2,7207,7,4854,2353,438,2912,1,
19,f19.op1,6,7207,6,5818,1389,5031,2920,1,
19,f19.op1,6,7207,6,7108,99,6394,4509,1,
19,f19.op7,6,7207,6,5762,1445,6100,1459,1,
20,f20.op0,2,7207,7,5202,2005,1754,6574,1,
8,f8.op0,2,7211,3,3672,3539,4379,6857,1,
11,f11.op0,10,7211,6,5116,2095,62,5250,1,
11,f11.op2,2,7211,6,6708,503,1393,5371,1,
19,f19.op4,2,7211,10,2574,4637,80,4179,1,
20,f20.op0,2,7211,11,1292,5919,130,3612,1,
4,f4.op0,2,7213,1,6464,749,6014,5110,1,y
7,f7.op2,6,7213,3,900,6313,1381,4319,1,
7,f7.op2,6,7213,3,6624,589,5433,2837,1,
9,f9.op0,6,7213,4,4188,3025,1028,3320,1,
13,f13.op4,4,7213,11,4670,2543,621,2822,1,
13,f13.op4,4,7213,11,5532,1681,1841,2361,1,
16,f16.op0,4,7213,13,6206,1007,928,58,1,
4,f4.op0,2,7219,3,4962,2257,773,1998,1,
7,f7.op1,2,7219,2,4274,2945,6014,3953,1,
7,f7.op2,6,7219,2,4670,2549,1245,4303,1,
8,f8.op0,2,7219,3,2788,4431,2117,1167,1,
9,f9.op0,6,7219,1,634,6585,6542,1529,1,
19,f19.op0,18,7219,18,6746,473,5369,4462,1,
19,f19.op2,18,7219,18,2818,4401,3256,2831,1,
19,f19.op6,18,7219,18,5318,1901,6140,1463,1,
20,f20.op0,2,7219,19,422,6797,499,6883,1,
4,f4.op0,2,7229,1,3808,3421,1507,2184,1,
8,f8.op0,2,7229,5,3958,3271,3570,5868,1,
13,f13.op1,4,7229,1,1830,5399,1455,668,1,
15,f15.op0,2,7229,14,52,7177,1579,2033,1,
7,f7.op0,6,7237,6,4090,3147,837,4255,1,
8,f8.op0,2,7237,5,2160,5077,3508,4057,1,
9,f9.op1,6,7237,1,3994,3243,2650,4315,1,
16,f16.op0,4,7237,5,2732,4505,1127,2332,1,
19,f19.op4,2,7237,17,5940,1297,3421,3989,1,
19,f19.op6,18,7237,17,2574,4663,7104,7230,1,
4,f4.op0,2,7243,3,1810,5433,4848,1212,1,
7,f7.op2,6,7243,5,486,6757,27,3108,1,
7,f7.op2,6,7243,5,6318,925,3368,4620,1,
8,f8.op0,2,7243,3,5530,1713,822,5535,1,
9,f9.op0,6,7243,7,64,7179,2435,5904,1,
9,f9.op0,6,7243,7,452,6791,720,80,1,
9,f9.op0,6,7243,7,6474,769,2145,5067,1,
9,f9.op1,6,7243,7,5722,1521,5768,3860,1,
19,f19.op1,6,7243,4,820,6423,2399,5082,1,
19,f19.op7,6,7243,4,3000,4243,6201,1470,1,
19,f19.op7,6,7243,4,3014,4229,6757,6455,1,
19,f19.op7,6,7243,4,4726,2517,2645,7001,1,
20,f20.op0,2,7243,3,3986,3257,5740,287,1,
11,f11.op2,2,7247,9,5634,1613,5300,7070,1,
8,f8.op0,2,7253,5,3868,3385,5291,1568,1,
11,f11.op2,2,7253,4,2242,5011,5566,506,1,
11,f11.op2,2,7253,4,6982,271,2862,3557,1,
13,f13.op4,4,7253,12,6244,1009,3885,6436,1,
16,f16.op1,4,7253,5,414,6839,1281,1440,1,
8,f8.op0,2,7283,3,5870,1413,1091,6509,1,
4,f4.op0,2,7297,1,6586,711,2158,4188,1,
9,f9.op0,6,7297,7,822,6475,5812,7132,1,
13,f13.op1,4,7297,4,1376,5921,865,4557,1,
13,f13.op2,12,7297,4,3248,4049,5315,4338,1,
13,f13.op3,12,7297,4,2206,5091,5108,6006,1,
16,f16.op0,4,7297,1,5860,1437,3879,4347,1,
16,f16.op1,4,7297,1,2280,5017,3032,3838,1,
16,f16.op1,4,7297,1,4788,2509,2476,1979,1,
17,f17.op6,16,7297,4,1712,5585,333,2595,1,
17,f17.op6,16,7297,4,4760,2537,394,5174,1,
17,f17.op6,16,7297,4,4964,2333,5974,5073,1,
17,f17.op7,16,7297,4,5984,1313,268,445,1,
19,f19.op4,2,7297,1,7100,197,6376,3408,1,
20,f20.op0,2,7297,17,1022,6275,3797,7122,1,
4,f4.op0,2,7307,3,5642,1665,4520,1130,1,
15,f15.op0,2,7307,2,1774,5533,1264,6417,1,
4,f4.op0,2,7309,1,1234,6075,3377,6326,1,
7,f7.op0,6,7309,1,3912,3397,495,2159,1,
7,f7.op0,6,7309,1,3938,3371,420,60,1,
7,f7.op1,2,7309,1,894,6415,996,5363,1,
7,f7.op2,6,7309,1,738,6571,3872,6818,1,
11,f11.op2,2,7309,5,1970,5339,1220,6091,1,
13,f13.op0,12,7309,3,6870,439,2705,2457,1,
13,f13.op3,12,7309,3,4176,3133,2270,3548,1,
13,f13.op4,4,7309,3,682,6627,2865,4156,1,
16,f16.op0,4,7309,13,2984,4325,6547,866,1,
16,f16.op1,4,7309,13,1732,5577,331,4132,1,
19,f19.op2,18,7309,13,968,6341,4369,1384,1,
19,f19.op2,18,7309,13,1126,6183,5679,2607,1,
19,f19.op4,2,7309,13,2750,4559,2946,6310,1,
4,f4.op0,2,7321,1,1476,5845,1529,5873,1,
4,f4.op0,2,7321,1,1970,5351,7031,3588,1,
7,f7.op0,6,7321,6,3476,3845,201,5258,1,
7,f7.op1,2,7321,6,2886,4435,5533,3928,1,
7,f7.op2,6,7321,6,4154,3167,3265,3604,1,
9,f9.op0,6,7321,4,2280,5041,5698,2260,1,
11,f11.op0,10,7321,6,936,6385,1538,2802,1,
13,f13.op3,12,7321,2,6846,475,507,39,1,
13,f13.op4,4,7321,2,5832,1489,5495,1549,1,
15,f15.op0,2,7321,1,6366,955,3432,1693,1,
16,f16.op0,4,7321,9,44,7277,4951,767,1,
16,f16.op0,4,7321,9,814,6507,6507,6355,1,
16,f16.op0,4,7321,9,3136,4185,449,3231,1,
19,f19.op1,6,7321,6,4448,2873,736,1580,1,
19,f19.op7,6,7321,6,3184,4137,5071,5276,1,
4,f4.op0,2,7331,3,1904,5427,2295,6072,1,
11,f11.op1,10,7331,5,5156,2175,4063,5701,1,
11,f11.op2,2,7331,5,2362,4969,4471,7071,1,
11,f11.op3,10,7331,5,2008,5323,4376,5063,1,
11,f11.op4,10,7331,5,5244,2087,2072,5520,1,
15,f15.op0,2,7331,11,1780,5551,1919,5504,1,
19,f19.op4,2,7331,16,5088,2243,2292,1664,1,
7,f7.op2,6,7333,4,434,6899,5274,1801,1,
8,f8.op0,2,7333,5,4742,2591,5622,2536,1,
13,f13.op2,12,7333,1,6204,1129,2056,6363,1,
13,f13.op5,12,7333,1,190,7143,5327,2102,1,
15,f15.op0,2,7333,13,4706,2627,336,1489,1,
15,f15.op0,2,7333,13,7118,215,4850,5212,1,
19,f19.op4,2,7333,18,3902,3431,2770,5935,1,
19,f19.op4,2,7333,18,6956,377,5646,1455,1,
7,f7.op1,2,7349,6,5230,2119,3505,5750,1,
13,f13.op1,4,7349,4,1234,6115,2760,6996,1,
13,f13.op4,4,7349,4,1502,5847,2852,1350,1,
15,f15.op0,2,7349,14,478,6871,161,5400,1,
15,f15.op0,2,7349,14,2198,5151,3370,5124,1,
16,f16.op0,4,7349,5,662,6687,3300,5718,1,
4,f4.op0,2,7351,3,2706,4645,4872,1218,1,
7,f7.op0,6,7351,1,6916,435,3869,2653,1,
7,f7.op2,6,7351,1,4530,2821,7006,2051,1,
8,f8.op0,2,7351,7,5330,2021,676,3760,1,
9,f9.op0,6,7351,7,5700,1651,3243,5261,1,
9,f9.op1,6,7351,7,310,7041,6500,1539,1,
7,f7.op0,6,7369,5,2748,4621,6837,7293,1,
9,f9.op0,6,7369,7,1704,5665,6948,772,1,
13,f13.op0,12,7369,11,4254,3115,1905,5815,1,
13,f13.op1,4,7369,11,3082,4287,7013,2240,1,
13,f13.op2,12,7369,11,4126,3243,2596,6435,1,
13,f13.op5,12,7369,11,6668,701,753,3459,1,
19,f19.op7,6,7369,16,1786,5583,135,2722,1,
19,f19.op7,6,7369,16,3810,3559,5458,3390,1,
19,f19.op7,6,7369,16,3976,3393,2943,4809,1,
4,f4.op0,2,7393,1,2952,4441,2654,4360,1,
7,f7.op0,6,7393,1,3640,3753,6447,921,1,
7,f7.op2,6,7393,1,1394,5999,2153,3476,1,
7,f7.op2,6,7393,1,5844,1549,397,2169,1,
8,f8.op0,2,7393,1,6202,1191,571,4692,1,
9,f9.op0,6,7393,4,4354,3039,1679,1008,1,
9,f9.op1,6,7393,4,1088,6305,941,926,1,
9,f9.op1,6,7393,4,1284,6109,5759,6390,1,
13,f13.op2,12,7393,9,5000,2393,1924,148,1,
13,f13.op2,12,7393,9,6654,739,650,50,1,
13,f13.op4,4,7393,9,2028,5365,5376,3257,1,
13,f13.op4,4,7393,9,2280,5113,6348,1057,1,
13,f13.op4,4,7393,9,7092,301,7200,3966,1,
15,f15.op0,2,7393,13,5236,2157,4952,823,1,
16,f16.op1,4,7393,1,4876,2517,3604,5770,1,
17,f17.op0,16,7393,15,306,7087,311,4802,1,
17,f17.op1,16,7393,15,1284,6109,1434,1389,1,
17,f17.op3,16,7393,15,5360,2033,2193,129,1,
17,f17.op3,16,7393,15,6924,469,1738,972,1,
17,f17.op6,16,7393,15,3798,3595,490,3073,1,
20,f20.op0,2,7393,13,4740,2653,3547,547,1,
4,f4.op0,2,7411,3,7054,357,23,5564,1,
9,f9.op1,6,7411,4,2958,4453,6407,6476,1,
11,f11.op1,10,7411,8,1512,5899,5230,6539,1,
11,f11.op2,2,7411,8,806,6605,6545,595,1,
11,f11.op2,2,7411,8,5990,1421,7250,3354,1,
11,f11.op4,10,7411,8,5306,2105,6893,4669,1,
15,f15.op0,2,7411,1,1612,5799,7170,478,1,
19,f19.op4,2,7411,1,1760,5651,592,6272,1,
20,f20.op0,2,7411,11,2418,4993,5564,6207,1,
4,f4.op0,2,7417,1,80,7337,3447,2716,1,
7,f7.op1,2,7417,4,914,6503,4294,1673,1,
8,f8.op0,2,7417,1,1220,6197,2502,2167,1,
8,f8.op0,2,7417,1,5546,1871,1254,2011,1,
13,f13.op1,4,7417,7,1004,6413,864,637,1,
13,f13.op1,4,7417,7,5034,2383,926,4065,1,
16,f16.op0,4,7417,9,3876,3541,5819,6390,1,
16,f16.op0,4,7417,9,6290,1127,4190,1189,1,
16,f16.op1,4,7417,9,5870,1547,6096,381,1,
16,f16.op1,4,7417,9,6720,697,2619,6190,1,
19,f19.op7,6,7417,7,736,6681,7378,4292,1,
20,f20.op0,2,7417,17,964,6453,6996,4800,1,
20,f20.op0,2,7417,17,1466,5951,6559,5149,1,
20,f20.op0,2,7417,17,4318,3099,6499,5146,1,
20,f20.op0,2,7417,17,6006,1411,2062,5295,1,
4,f4.op0,2,7433,1,1018,6415,3244,811,1,
13,f13.op4,4,7433,10,100,7333,6616,2796,1,
15,f15.op0,2,7433,8,5936,1497,5216,4312,1,
16,f16.op0,4,7433,9,2674,4759,1863,581,1,
19,f19.op4,2,7433,4,5632,1801,753,6299,1,
20,f20.op0,2,7433,13,6204,1229,4845,5817,1,
8,f8.op0,2,7451,3,3088,4363,1347,6688,1,
11,f11.op1,10,7451,4,6206,1245,3015,5693,1,
11,f11.op4,10,7451,4,3596,3855,1691,6250,1,
15,f15.op0,2,7451,11,1484,5967,2686,2166,1,
15,f15.op0,2,7451,11,3830,3621,3306,4691,1,
19,f19.op4,2,7451,3,2496,4955,695,3566,1,
7,f7.op1,2,7457,2,6602,855,5364,7158,1,
8,f8.op0,2,7457,1,2480,4977,2987,5034,1,
13,f13.op1,4,7457,8,4910,2547,323,5761,1,
13,f13.op4,4,7457,8,5182,2275,6529,6812,1,
15,f15.op0,2,7457,2,2022,5435,1063,568,1,
16,f16.op1,4,7457,1,2466,4991,3758,1167,1,
17,f17.op1,16,7457,11,4898,2559,7305,1307,1,
17,f17.op6,16,7457,11,4472,2985,3222,4576,1,
17,f17.op7,16,7457,11,2426,5031,2210,130,1,
7,f7.op0,6,7459,4,156,7303,3620,5845,1,
9,f9.op0,6,7459,7,2662,4797,4421,1320,1,
15,f15.op0,2,7459,4,3366,4093,2467,1159,1,
8,f8.op0,2,7477,5,3000,4477,2639,5003,1,
9,f9.op0,6,7477,7,5740,1737,4882,2204,1,
9,f9.op0,6,7477,7,6102,1375,3116,1177,1,
16,f16.op0,4,7477,5,2110,5367,1958,1057,1,
19,f19.op1,6,7477,10,6562,915,5596,7378,1,
4,f4.op0,2,7481,1,1584,5897,4748,1187,1,
8,f8.op0,2,7481,1,3254,4227,832,104,1,
11,f11.op1,10,7481,1,20,7461,4302,7192,1,
11,f11.op3,10,7481,1,1350,6131,6175,5322,1,
11,f11.op3,10,7481,1,3944,3537,273,1385,1,
13,f13.op1,4,7481,6,6840,641,509,2341,1,
20,f20.op0,2,7481,1,6826,655,6246,5549,1,
4,f4.op0,2,7487,3,7068,419,5285,3193,1,
7,f7.op1,2,7487,4,2210,5277,4276,2750,1,
8,f8.op0,2,7487,7,1314,6173,2907,3171,1,
19,f19.op4,2,7487,1,1946,5541,2855,5667,1,
20,f20.op0,2,7487,7,6370,1117,7212,1858,1,
4,f4.op0,2,7489,1,7210,279,6717,7296,1,
7,f7.op2,6,7489,6,5340,2149,7321,7465,1,
13,f13.op0,12,7489,1,5478,2011,3909,2605,1,
13,f13.op2,12,7489,1,1876,5613,427,1185,1,
16,f16.op0,4,7489,1,7212,277,76,1877,1,
17,f17.op5,16,7489,9,5214,2275,4288,4217,1,
17,f17.op7,16,7489,9,1618,5871,2309,2779,1,
19,f19.op0,18,7489,3,2100,5389,3608,2949,1,
19,f19.op1,6,7489,3,360,7129,2384,6432,1,
19,f19.op1,6,7489,3,5774,1715,3964,6121,1,
19,f19.op2,18,7489,3,3244,4245,565,3183,1,
19,f19.op3,18,7489,3,978,6511,4101,610,1,
8,f8.op0,2,7499,3,7098,401,4411,7113,1,
11,f11.op2,2,7499,8,4354,3145,6510,2637,1,
20,f20.op0,2,7499,19,2868,4631,3580,179,1,
4,f4.op0,2,7507,3,5456,2051,3598,4653,1,
7,f7.op1,2,7507,3,5124,2383,5946,7284,1,
7,f7.op2,6,7507,3,418,7089,5965,2997,1,
8,f8.op0,2,7507,3,984,6523,4327,3356,1,
9,f9.op0,6,7507,1,3274,4233,2599,1957,1,
19,f19.op1,6,7507,2,4276,3231,6645,5091,1,
19,f19.op4,2,7507,2,6494,1013,1073,2032,1,
19,f19.op5,18,7507,2,6912,595,2165,4065,1,
4,f4.op0,2,7517,1,646,6871,6972,1743,1,
4,f4.op0,2,7517,1,4844,2673,7112,1778,1,
8,f8.op0,2,7517,5,2408,5109,872,109,1,
13,f13.op4,4,7517,3,2368,5149,4545,3819,1,
16,f16.op0,4,7517,13,4144,3373,1843,585,1,
16,f16.op1,4,7517,13,5544,1973,3247,2552,1,
19,f19.op4,2,7517,12,490,7027,643,2012,1,
20,f20.op0,2,7517,17,1714,5803,7282,5626,1,
8,f8.op0,2,7523,3,4236,3287,5765,1661,1,
11,f11.op2,2,7523,10,1224,6299,2948,268,1,
20,f20.op0,2,7523,3,7358,165,3228,1666,1,
4,f4.op0,2,7529,1,4612,2917,6573,7290,1,
7,f7.op1,2,7529,4,632,6897,7410,7512,1,
13,f13.op1,4,7529,2,6766,763,1809,7089,1,
15,f15.op0,2,7529,14,4814,2715,3953,4279,1,
7,f7.op0,6,7537,5,3288,4249,371,53,1,
7,f7.op0,6,7537,5,3826,3711,7373,2130,1,
7,f7.op1,2,7537,5,3880,3657,2044,292,1,
8,f8.op0,2,7537,1,5288,2249,4839,1547,1,
11,f11.op2,2,7537,2,4928,2609,4807,437,1,
13,f13.op1,4,7537,10,424,7113,1521,117,1,
13,f13.op4,4,7537,10,2222,5315,5920,3934,1,
13,f13.op4,4,7537,10,4484,3053,6713,3995,1,
15,f15.op0,2,7537,7,2224,5313,2162,2154,1,
16,f16.op1,4,7537,1,4226,3311,3576,3992,1,
17,f17.op0,16,7537,6,2538,4999,2477,6796,1,
17,f17.op0,16,7537,6,5244,2293,7200,3527,1,
17,f17.op0,16,7537,6,5892,1645,6509,3043,1,
17,f17.op2,16,7537,6,5184,2353,4395,3362,1,
19,f19.op1,6,7537,13,4812,2725,6355,4698,1,
20,f20.op0,2,7537,17,370,7167,1131,6463,1,
4,f4.op0,2,7541,1,3442,4099,5586,5167,1,
11,f11.op2,2,7541,6,1406,6135,846,1448,1,
11,f11.op2,2,7541,6,5972,1569,4474,4520,1,
11,f11.op2,2,7541,6,6686,855,5285,1166,1,
13,f13.op4,4,7541,1,6336,1205,2353,181,1,
19,f19.op4,2,7541,17,28,7513,3663,6940,1,
20,f20.op0,2,7541,1,940,6601,209,4158,1,
7,f7.op1,2,7547,1,1280,6267,6990,4233,1,y
7,f7.op1,2,7547,1,1644,5903,1840,1341,1,
8,f8.op0,2,7547,3,1020,6527,4085,1454,1,
15,f15.op0,2,7547,2,3484,4063,2901,6231,1,
15,f15.op0,2,7547,2,6542,1005,6050,2919,1,
19,f19.op4,2,7547,4,4136,3411,5320,280,1,
19,f19.op4,2,7547,4,6506,1041,1854,892,1,
7,f7.op1,2,7549,3,532,7017,5138,734,1,
7,f7.op1,2,7549,3,2588,4961,1021,5538,1,
8,f8.op0,2,7549,5,3732,3817,3479,5153,1,
9,f9.op0,6,7549,7,1836,5713,3612,5434,1,
9,f9.op0,6,7549,7,3132,4417,7061,6656,1,
11,f11.op2,2,7549,3,3152,4397,87,2753,1,
13,f13.op3,12,7549,9,4078,3471,5959,6846,1,
13,f13.op3,12,7549,9,6942,607,6958,2858,1,
19,f19.op4,2,7549,6,1070,6479,72,2785,1,
4,f4.op0,2,7559,3,6972,587,4395,6768,1,
7,f7.op1,2,7559,6,3152,4407,6466,6323,1,
8,f8.op0,2,7559,7,1450,6109,7282,2800,1,
8,f8.op0,2,7559,7,4300,3259,5959,7359,1,
19,f19.op4,2,7559,16,2640,4919,116,2791,1,
20,f20.op0,2,7559,19,4958,2601,4429,3623,1,
7,f7.op0,6,7561,1,966,6595,2930,3659,1,
7,f7.op0,6,7561,1,1856,5705,400,6538,1,
7,f7.op0,6,7561,1,3332,4229,5433,7257,1,
7,f7.op2,6,7561,1,4676,2885,3576,1591,1,
8,f8.op0,2,7561,1,5774,1787,2871,1304,1,
11,f11.op3,10,7561,4,1584,5977,2274,6393,1,
11,f11.op4,10,7561,4,5338,2223,6805,1306,1,
11,f11.op4,10,7561,4,5478,2083,3553,323,1,
13,f13.op0,12,7561,8,6250,1311,3582,2602,1,
13,f13.op3,12,7561,8,5580,1981,3872,6114,1,
13,f13.op4,4,7561,8,2190,5371,1834,4794,1,
16,f16.op1,4,7561,9,1984,5577,3910,4970,1,
19,f19.op0,18,7561,18,4490,3071,1200,1257,1,
19,f19.op1,6,7561,18,3952,3609,7096,3955,1,
19,f19.op2,18,7561,18,596,6965,3176,1361,1,
19,f19.op2,18,7561,18,1084,6477,3259,4151,1,
19,f19.op2,18,7561,18,4854,2707,1159,61,1,
19,f19.op4,2,7561,18,5460,2101,2562,6502,1,
19,f19.op4,2,7561,18,6238,1323,6501,1536,1,
19,f19.op6,18,7561,18,1098,6463,622,5604,1,
7,f7.op1,2,7573,6,4534,3039,5335,1844,1,
7,f7.op2,6,7573,6,6700,873,1808,2422,1,
8,f8.op0,2,7573,5,196,7377,1389,6800,1,
9,f9.op1,6,7573,4,2332,5241,2999,3699,1,
11,f11.op2,2,7573,5,2990,4583,127,700,1,
15,f15.op0,2,7573,13,3710,3863,2501,6730,1,
15,f15.op0,2,7573,13,5720,1853,968,2084,1,
16,f16.op1,4,7573,5,6934,639,6768,423,1,
19,f19.op4,2,7573,11,3338,4235,3397,3766,1,
19,f19.op7,6,7573,11,2638,4935,1041,3642,1,
20,f20.op0,2,7573,13,2478,5095,840,42,1,
4,f4.op0,2,7577,1,3512,4065,708,177,1,
4,f4.op0,2,7577,1,5570,2007,2821,6388,1,
8,f8.op0,2,7577,1,5110,2467,2055,1204,1,
13,f13.op1,4,7577,11,372,7205,2456,3686,1,
13,f13.op1,4,7577,11,6156,1421,590,5291,1,
13,f13.op4,4,7577,11,6254,1323,4231,2074,1,
19,f19.op4,2,7577,15,1474,6103,4731,249,1,
20,f20.op0,2,7577,17,5754,1823,2976,4695,1,
7,f7.op1,2,7583,2,3830,3753,6925,7489,1,
15,f15.op0,2,7583,8,4182,3401,3503,7311,1,
19,f19.op4,2,7583,2,1400,6183,2687,6128,1,
19,f19.op4,2,7583,2,5274,2309,4748,649,1,
4,f4.op0,2,7589,1,3298,4291,7390,5642,1,
4,f4.op0,2,7589,1,3586,4003,5702,5220,1,
7,f7.op1,2,7589,1,3758,3831,2586,4706,1,
7,f7.op1,2,7589,1,6908,681,1460,3461,1,
8,f8.op0,2,7589,5,5764,1825,5539,1641,1,
16,f16.op1,4,7589,5,7406,183,4973,3631,1,
20,f20.op0,2,7589,9,4724,2865,5829,7501,1,
4,f4.op0,2,7591,3,6614,977,6015,7197,1,
7,f7.op2,6,7591,3,2680,4911,1945,5700,1,
11,f11.op3,10,7591,1,6964,627,882,6291,1,
15,f15.op0,2,7591,1,3778,3813,1066,7156,1,
19,f19.op4,2,7591,10,4244,3347,7000,1567,1,
19,f19.op7,6,7591,10,7270,321,6820,1158,1,
20,f20.op0,2,7591,11,5470,2121,929,426,1,
4,f4.op0,2,7603,3,3250,4353,5704,1426,1,
7,f7.op0,6,7603,1,1690,5913,2206,6832,1,
9,f9.op1,6,7603,7,4024,3579,2814,2847,1,
19,f19.op1,6,7603,3,4788,2815,7509,2396,1,
19,f19.op1,6,7603,3,5784,1819,745,2040,1,
19,f19.op4,2,7603,3,3292,4311,7600,400,1,
4,f4.op0,2,7607,3,348,7259,3437,2761,1,
7,f7.op1,2,7607,5,3536,4071,4816,688,1,
7,f7.op1,2,7607,5,5818,1789,2581,6889,1,
8,f8.op0,2,7607,7,5196,2411,735,6748,1,
11,f11.op2,2,7607,6,6242,1365,5178,4620,1,
20,f20.op0,2,7607,7,4682,2925,5579,1420,1,
9,f9.op0,6,7621,7,6002,1619,4721,6452,1,
9,f9.op1,6,7621,7,5848,1773,5019,3098,1,
11,f11.op0,10,7621,9,4224,3397,6310,6809,1,
11,f11.op2,2,7621,9,2374,5247,7233,2736,1,
11,f11.op4,10,7621,9,7364,257,3771,7271,1,
13,f13.op1,4,7621,3,4842,2779,359,3545,1,
13,f13.op3,12,7621,3,3892,3729,2667,4895,1,
16,f16.op0,4,7621,5,6192,1429,6132,6099,1,
20,f20.op0,2,7621,1,6180,1441,1910,3906,1,
4,f4.op0,2,7639,3,5710,1929,1179,6024,1,
7,f7.op0,6,7639,2,6138,1501,2361,6885,1,
8,f8.op0,2,7639,7,6686,953,7200,900,1,
15,f15.op0,2,7639,4,3038,4601,6054,4987,1,
19,f19.op1,6,7639,1,1522,6117,829,2858,1,
19,f19.op1,6,7639,1,1556,6083,6070,4340,1,
20,f20.op0,2,7639,19,1316,6323,5834,5639,1,
20,f20.op0,2,7639,19,1968,5671,4709,3673,1,
7,f7.op1,2,7643,6,4090,3553,1766,2436,1,
11,f11.op2,2,7643,9,1068,6575,6449,5450,1,
7,f7.op1,2,7649,5,1096,6553,5101,7285,1,
7,f7.op1,2,7649,5,1920,5729,1317,4559,1,
11,f11.op2,2,7649,4,7128,521,5476,4670,1,
13,f13.op1,4,7649,5,3856,3793,5854,4569,1,
13,f13.op4,4,7649,5,2872,4777,1112,5381,1,
16,f16.op0,4,7649,1,1802,5847,3468,2129,1,
16,f16.op0,4,7649,1,5454,2195,4045,1687,1,
17,f17.op3,16,7649,16,2978,4671,1135,5916,1,
19,f19.op4,2,7649,11,7330,319,600,7278,1,
4,f4.op0,2,7669,1,3388,4281,636,159,1,
4,f4.op0,2,7669,1,7366,303,7134,5618,1,y
7,f7.op0,6,7669,4,6670,999,6255,7467,1,
8,f8.op0,2,7669,5,5710,1959,4897,3488,1,
9,f9.op0,6,7669,1,6952,717,6086,6641,1,
13,f13.op0,12,7669,12,2880,4789,2946,4946,1,
16,f16.op0,4,7669,5,6910,759,3512,4054,1,
19,f19.op0,18,7669,12,2406,5263,5133,5921,1,
19,f19.op1,6,7669,12,4890,2779,4765,5498,1,
19,f19.op3,18,7669,12,2712,4957,6632,4789,1,
19,f19.op6,18,7669,12,1698,5971,2839,4993,1,
20,f20.op0,2,7669,9,2336,5333,263,4998,1,
7,f7.op1,2,7673,1,3712,3961,7471,6548,1,
11,f11.op2,2,7673,6,388,7285,5643,513,1,
13,f13.op1,4,7673,3,2196,5477,1473,1884,1,
13,f13.op1,4,7673,3,5606,2067,706,1825,1,
13,f13.op4,4,7673,3,1292,6381,5986,6953,1,
13,f13.op4,4,7673,3,4080,3593,4109,2677,1,
15,f15.op0,2,7673,8,2022,5651,280,5134,1,
4,f4.op0,2,7681,1,218,7463,6212,1553,1,
7,f7.op1,2,7681,2,5980,1701,3969,567,1,
8,f8.op0,2,7681,1,196,7485,2052,4097,1,
11,f11.op0,10,7681,3,3544,4137,6233,4058,1,
11,f11.op2,2,7681,3,1544,6137,7278,4153,1,
11,f11.op3,10,7681,3,6806,875,63,704,1,
13,f13.op0,12,7681,11,440,7241,3458,266,1,
13,f13.op0,12,7681,11,792,6889,4568,5669,1,
13,f13.op5,12,7681,11,4778,2903,1535,4254,1,
17,f17.op4,16,7681,14,7296,385,785,498,1,
17,f17.op5,16,7681,14,7048,633,3332,196,1,
19,f19.op4,2,7681,5,3274,4407,6034,5573,1,
19,f19.op7,6,7681,5,1960,5721,1397,6946,1,
8,f8.op0,2,7687,7,3692,3995,4065,1469,1,
8,f8.op0,2,7687,7,6490,1197,1960,245,1,
19,f19.op2,18,7687,11,424,7263,3980,5469,1,
19,f19.op2,18,7687,11,3696,3991,260,1632,1,
19,f19.op2,18,7687,11,5258,2429,6270,330,1,
19,f19.op4,2,7687,11,2088,5599,5191,4319,1,
19,f19.op8,18,7687,11,1258,6429,2967,7034,1,
7,f7.op1,2,7691,5,1218,6473,4987,6206,1,
7,f7.op1,2,7691,5,5630,2061,5911,6338,1,
15,f15.op0,2,7691,11,372,7319,489,3109,1,
19,f19.op4,2,7691,15,2698,4993,6122,727,1,
19,f19.op4,2,7691,15,5102,2589,1552,3320,1,
7,f7.op0,6,7699,6,3576,4123,3827,6046,1,
8,f8.op0,2,7699,3,528,7171,4394,2474,1,
9,f9.op0,6,7699,4,5400,2299,3856,7272,1,
11,f11.op2,2,7703,3,3930,3773,4766,7436,1,
20,f20.op0,2,7703,3,4348,3355,4895,6022,1,
20,f20.op0,2,7703,3,7152,551,316,3097,1,
7,f7.op0,6,7717,3,1110,6607,4825,5099,1,y
8,f8.op0,2,7717,5,4326,3391,5555,1659,1,
9,f9.op1,6,7717,4,5098,2619,3252,5506,1,
13,f13.op1,4,7717,8,692,7025,5661,5778,1,
13,f13.op1,4,7717,8,2804,4913,3840,889,1,
13,f13.op1,4,7717,8,6716,1001,1928,3710,1,
13,f13.op2,12,7717,8,3950,3767,3408,2043,1,
15,f15.op0,2,7717,7,1188,6529,3937,7465,1,
4,f4.op0,2,7723,3,3212,4511,1717,2360,1,
7,f7.op0,6,7723,2,2960,4763,3249,3774,1,
7,f7.op0,6,7723,2,5082,2641,7053,6524,1,
7,f7.op0,6,7723,2,7236,487,6080,6385,1,
7,f7.op1,2,7723,2,556,7167,780,2318,1,
7,f7.op1,2,7723,2,3788,3935,5813,3037,1,
7,f7.op1,2,7723,2,7576,147,2559,5882,1,
7,f7.op2,6,7723,2,2262,5461,4416,5044,1,
9,f9.op0,6,7723,1,1064,6659,1769,3629,1,
19,f19.op1,6,7723,9,6954,769,7260,2008,1,
19,f19.op3,18,7723,9,4254,3469,7254,4853,1,
19,f19.op4,2,7723,9,2386,5337,803,4107,1,
19,f19.op5,18,7723,9,1560,6163,1337,5761,1,
4,f4.op0,2,7727,3,506,7221,3246,4675,1,
7,f7.op1,2,7727,6,2724,5003,2146,4722,1,
7,f7.op1,2,7727,6,7486,241,7640,4403,1,
11,f11.op2,2,7727,5,1790,5937,3054,2385,1,
11,f11.op2,2,7727,5,2358,5369,5184,4686,1,
20,f20.op0,2,7727,7,2206,5521,5199,1419,1,
4,f4.op0,2,7741,1,4280,3461,1125,6087,1,
11,f11.op2,2,7741,8,4218,3523,1397,127,1,
11,f11.op3,10,7741,8,6792,949,1645,1557,1,
13,f13.op0,12,7741,6,5318,2423,1879,740,1,
13,f13.op4,4,7741,6,3658,4083,138,1797,1,
19,f19.op0,18,7741,8,4170,3571,3970,5098,1,
19,f19.op3,18,7741,8,4076,3665,7317,6089,1,
19,f19.op4,2,7741,8,1460,6281,3154,166,1,
19,f19.op4,2,7741,8,1600,6141,1646,3346,1,
19,f19.op4,2,7741,8,4832,2909,1130,2504,1,
19,f19.op5,18,7741,8,3426,4315,4023,1434,1,
20,f20.op0,2,7741,1,1944,5797,1807,5122,1,
20,f20.op0,2,7741,1,3072,4669,4275,2149,1,
20,f20.op0,2,7741,1,5166,2575,377,1180,1,
4,f4.op0,2,7753,1,7622,131,2326,4458,1,
13,f13.op0,12,7753,5,934,6819,3376,3838,1,
13,f13.op1,4,7753,5,582,7171,566,5411,1,
13,f13.op2,12,7753,5,4418,3335,3280,4427,1,
13,f13.op5,12,7753,5,322,7431,3784,3273,1,
16,f16.op1,4,7753,9,3180,4573,7318,5303,1,
19,f19.op7,6,7753,1,3182,4571,1686,2129,1,
20,f20.op0,2,7753,13,4176,3577,5787,677,1,
20,f20.op0,2,7753,13,7044,709,3633,7547,1,
4,f4.op0,2,7757,1,6094,1663,4995,3188,1,
7,f7.op1,2,7757,1,2796,4961,334,2264,1,
13,f13.op1,4,7757,9,458,7299,1246,3676,1,
13,f13.op1,4,7757,9,4234,3523,2948,5597,1,
13,f13.op4,4,7757,9,3518,4239,2613,201,1,
13,f13.op4,4,7757,9,6944,813,3155,7403,1,
16,f16.op0,4,7757,13,5080,2677,1350,1054,1,
7,f7.op0,6,7759,3,2466,5293,6406,3132,1,
7,f7.op0,6,7759,3,5074,2685,3071,3764,1,
7,f7.op1,2,7759,3,842,6917,3348,4912,1,
7,f7.op1,2,7759,3,3126,4633,3302,3797,1,
7,f7.op1,2,7759,3,4124,3635,3465,495,1,
9,f9.op0,6,7759,1,2666,5093,7034,4230,1,
9,f9.op1,6,7759,1,1070,6689,1371,5325,1,
19,f19.op1,6,7759,7,4520,3239,5577,1927,1,
19,f19.op3,18,7759,7,2890,4869,5770,3979,1,
19,f19.op5,18,7759,7,6440,1319,7277,383,1,
19,f19.op6,18,7759,7,7154,605,2619,5855,1,
19,f19.op7,6,7759,7,6278,1481,5505,7232,1,
4,f4.op0,2,7789,1,5548,2241,2051,2460,1,
8,f8.op0,2,7789,5,1242,6547,3972,4391,1,
13,f13.op2,12,7789,2,2008,5781,6842,7117,1,y
13,f13.op5,12,7789,2,1568,6221,5478,2818,1,
13,f13.op5,12,7789,2,2608,5181,2257,5566,1,
15,f15.op0,2,7789,4,702,7087,7280,5678,1,
15,f15.op0,2,7789,4,1982,5807,4386,3408,1,
16,f16.op0,4,7789,13,2978,4811,5910,1343,1,y
16,f16.op1,4,7789,13,3192,4597,2093,7433,1,
16,f16.op1,4,7789,13,6232,1557,5117,7622,1,
19,f19.op4,2,7789,18,5016,2773,5700,300,1,
19,f19.op4,2,7789,18,7026,763,4435,3513,1,
7,f7.op1,2,7793,2,570,7223,3668,524,1,
8,f8.op0,2,7793,1,1950,5843,477,2982,1,
15,f15.op0,2,7793,8,3878,3915,551,4193,1,
16,f16.op0,4,7793,1,5770,2023,2970,3108,1,
17,f17.op1,16,7793,7,4710,3083,3481,1580,1,
17,f17.op4,16,7793,7,4244,3549,2626,5197,1,
17,f17.op4,16,7793,7,5286,2507,2841,3376,1,
17,f17.op7,16,7793,7,2668,5125,2708,4285,1,
20,f20.op0,2,7793,13,5674,2119,7353,7771,1,
7,f7.op1,2,7817,5,3056,4761,790,3463,1,
11,f11.op2,2,7817,7,6,7811,6260,2701,1,
15,f15.op0,2,7817,2,4054,3763,3647,7539,1,
15,f15.op0,2,7817,2,5782,2035,1363,612,1,
15,f15.op0,2,7817,2,6854,963,6183,3539,1,
16,f16.op0,4,7817,9,1550,6267,743,535,1,
16,f16.op0,4,7817,9,5148,2669,3310,1184,1,
16,f16.op1,4,7817,9,5708,2109,6522,3339,1,
11,f11.op2,2,7829,8,4202,3627,1858,5151,1,
11,f11.op2,2,7829,8,7208,621,1673,2999,1,
13,f13.op1,4,7829,3,686,7143,1094,4902,1,
15,f15.op0,2,7829,14,3802,4027,6172,4065,1,
16,f16.op0,4,7829,5,762,7067,7037,3865,1,
16,f16.op1,4,7829,5,7190,639,7026,3375,1,
11,f11.op0,10,7841,9,280,7561,76,3571,1,
11,f11.op0,10,7841,9,3814,4027,3869,3203,1,
11,f11.op4,10,7841,9,7096,745,838,789,1,
13,f13.op1,4,7841,2,2688,5153,4721,7601,1,
13,f13.op4,4,7841,2,2448,5393,7053,2352,1,
13,f13.op4,4,7841,2,7060,781,612,3666,1,
17,f17.op0,16,7841,4,1558,6283,2949,7092,1,
17,f17.op0,16,7841,4,5562,2279,493,29,1,
17,f17.op6,16,7841,4,1212,6629,499,3258,1,
19,f19.op4,2,7841,13,2438,5403,7304,6162,1,
4,f4.op0,2,7853,1,2016,5837,2006,4428,1,
4,f4.op0,2,7853,1,6304,1549,2663,2629,1,
7,f7.op1,2,7853,6,12,7841,2883,7143,1,
11,f11.op2,2,7853,10,2906,4947,6656,1319,1,
13,f13.op1,4,7853,1,364,7489,843,1273,1,
13,f13.op1,4,7853,1,2716,5137,6568,6546,1,
13,f13.op1,4,7853,1,5190,2663,7340,3585,1,
13,f13.op4,4,7853,1,7312,541,5696,7083,1,
19,f19.op4,2,7853,6,6668,1185,3305,6787,1,
7,f7.op1,2,7867,6,2366,5501,4287,3984,1,
9,f9.op0,6,7867,1,1244,6623,2683,7291,1,
9,f9.op1,6,7867,1,1474,6393,3270,5608,1,
11,f11.op2,2,7867,2,7542,325,1032,809,1,
15,f15.op0,2,7867,7,3062,4805,4343,814,1,
19,f19.op5,18,7867,1,6660,1207,4555,2310,1,
19,f19.op6,18,7867,1,4578,3289,7465,1221,1,
19,f19.op6,18,7867,1,4854,3013,7633,2472,1,
19,f19.op7,6,7867,1,4456,3411,2087,1352,1,
20,f20.op0,2,7867,7,5720,2147,2732,1710,1,
7,f7.op0,6,7873,5,4446,3427,5420,1899,1,y
9,f9.op1,6,7873,7,628,7245,3109,2095,1,
9,f9.op1,6,7873,7,2772,5101,2024,3724,1,
9,f9.op1,6,7873,7,7816,57,1119,5373,1,
11,f11.op2,2,7873,8,2050,5823,3983,3225,1,
11,f11.op2,2,7873,8,3554,4319,3224,3156,1,
13,f13.op1,4,7873,8,6094,1779,6712,4150,1,
13,f13.op3,12,7873,8,2532,5341,5348,1017,1,
13,f13.op3,12,7873,8,2670,5203,2650,6260,1,
13,f13.op4,4,7873,8,1170,6703,3459,5111,1,
13,f13.op4,4,7873,8,7066,807,7266,3587,1,
16,f16.op0,4,7873,1,1782,6091,5956,6277,1,
16,f16.op1,4,7873,1,3942,3931,4969,3755,1,
17,f17.op5,16,7873,2,550,7323,4431,1650,1,
17,f17.op5,16,7873,2,2290,5583,480,6975,1,
17,f17.op5,16,7873,2,7546,327,2562,5245,1,
19,f19.op1,6,7873,7,286,7587,4897,7302,1,
20,f20.op0,2,7873,13,2286,5587,5474,1061,1,
20,f20.op0,2,7873,13,7240,633,2254,900,1,
8,f8.op0,2,7877,5,1860,6017,1277,7052,1,
13,f13.op1,4,7877,12,4826,3051,774,4301,1,
19,f19.op4,2,7877,11,6604,1273,1626,7548,1,
7,f7.op1,2,7879,4,5892,1987,7193,7781,1,
9,f9.op0,6,7879,4,3278,4601,6496,5099,1,
11,f11.op2,2,7879,3,1824,6055,2392,1650,1,
19,f19.op7,6,7879,13,7110,769,2412,1371,1,
7,f7.op1,2,7883,1,4692,3191,5180,740,1,
7,f7.op1,2,7883,1,7364,519,4651,5169,1,
11,f11.op2,2,7883,7,1042,6841,3327,3169,1,
11,f11.op2,2,7883,7,5344,2539,1069,4397,1,
19,f19.op4,2,7883,17,2820,5063,2116,5505,1,
20,f20.op0,2,7883,3,1550,6333,5905,2266,1,
8,f8.op0,2,7901,5,1022,6879,7824,978,1,
11,f11.op0,10,7901,3,5928,1973,5125,3339,1,
11,f11.op1,10,7901,3,7044,857,7733,703,1,
11,f11.op3,10,7901,3,476,7425,504,5792,1,
11,f11.op3,10,7901,3,3240,4661,7467,6425,1,
11,f11.op4,10,7901,3,5048,2853,5006,5483,1,
13,f13.op4,4,7901,10,2766,5135,7028,4795,1,
13,f13.op4,4,7901,10,3548,4353,6202,5947,1,
15,f15.op0,2,7901,11,1570,6331,7005,467,1,
19,f19.op4,2,7901,16,3734,4167,408,1269,1,
19,f19.op4,2,7901,16,4984,2917,7438,1639,1,
4,f4.op0,2,7907,3,2222,5685,4852,1213,1,
8,f8.op0,2,7907,3,6910,997,4666,2560,1,
15,f15.op0,2,7907,2,4340,3567,3196,3903,1,
20,f20.op0,2,7907,7,6724,1183,4559,1414,1,
8,f8.op0,2,7919,7,634,7285,1030,6068,1,
8,f8.op0,2,7919,7,5878,2041,7708,4923,1,
15,f15.op0,2,7919,14,880,7039,3512,1290,1,
15,f15.op0,2,7919,14,7154,765,5185,5625,1,
19,f19.op4,2,7919,15,4752,3167,271,2515,1,
19,f19.op4,2,7919,15,5356,2563,1229,3399,1,
20,f20.op0,2,7919,19,1856,6063,7715,6325,1,
7,f7.op0,6,7927,3,7654,273,3713,7325,1,
7,f7.op1,2,7927,3,2534,5393,4826,7484,1,
7,f7.op2,6,7927,3,268,7659,6406,3180,1,
7,f7.op2,6,7927,3,7354,573,1666,238,1,
7,f7.op1,2,7933,2,4900,3033,2933,419,1,
7,f7.op1,2,7933,2,6154,1779,1444,7006,1,
7,f7.op2,6,7933,2,2670,5263,6699,957,1,
8,f8.op0,2,7933,5,1500,6433,1513,3164,1,
8,f8.op0,2,7933,5,4574,3359,1733,7158,1,
9,f9.op1,6,7933,4,164,7769,795,5377,1,
13,f13.op1,4,7933,3,4670,3263,7621,7909,1,
13,f13.op1,4,7933,3,7332,601,1217,3755,1,
13,f13.op4,4,7933,3,276,7657,5151,7719,1,
19,f19.op7,6,7933,10,5208,2725,2840,567,1,
19,f19.op7,6,7933,10,6148,1785,4509,3160,1,
4,f4.op0,2,7937,1,5998,1939,1841,6413,1,
7,f7.op1,2,7937,6,5088,2849,7078,2145,1,
7,f7.op1,2,7937,6,6268,1669,1209,5842,1,
8,f8.op0,2,7937,1,1266,6671,7844,4949,1,
13,f13.op4,4,7937,7,7154,783,2278,4449,1,
17,f17.op1,16,7937,15,6900,1037,2181,5264,1,
17,f17.op2,16,7937,15,5692,2245,1103,7535,1,
17,f17.op6,16,7937,15,2908,5029,2430,3878,1,
17,f17.op6,16,7937,15,6556,1381,6119,4095,1,
17,f17.op7,16,7937,15,6700,1237,3822,3493,1,
19,f19.op4,2,7937,14,3822,4115,6447,2428,1,
4,f4.op0,2,7949,1,6604,1345,2807,2689,1,
8,f8.op0,2,7949,5,2218,5731,6322,6752,1,
8,f8.op0,2,7949,5,5960,1989,4803,1594,1,
11,f11.op2,2,7949,7,4006,3943,2104,6695,1,
13,f13.op4,4,7949,6,934,7015,885,1291,1,
15,f15.op0,2,7949,14,5054,2895,3695,2896,1,
16,f16.op1,4,7949,13,3042,4907,1770,7066,1,
7,f7.op0,6,7951,6,3270,4681,7234,4441,1,
7,f7.op0,6,7951,6,3572,4379,1907,3680,1,
7,f7.op2,6,7951,6,6752,1199,5454,1915,1,
11,f11.op2,2,7951,9,3160,4791,2815,3870,1,
11,f11.op2,2,7951,9,7582,369,7835,5772,1,
15,f15.op0,2,7951,1,1574,6377,5263,1411,1,
15,f15.op0,2,7951,1,5784,2167,1449,3277,1,
19,f19.op7,6,7951,9,5782,2169,7898,3345,1,
19,f19.op7,6,7951,9,7530,421,5537,6987,1,
7,f7.op0,6,7963,4,4210,3753,4528,2922,1,
7,f7.op1,2,7963,4,1448,6515,6528,7758,1,
8,f8.op0,2,7963,3,3396,4567,5164,4627,1,
8,f8.op0,2,7963,3,5128,2835,6746,2834,1,
9,f9.op0,6,7963,7,7788,175,5732,4176,1,
15,f15.op0,2,7963,13,812,7151,6729,6819,1,
15,f15.op0,2,7963,13,7758,205,5274,6722,1,
19,f19.op1,6,7963,2,5558,2405,1139,4251,1,
19,f19.op4,2,7963,2,678,7285,4408,232,1,
19,f19.op4,2,7963,2,1124,6839,2596,5585,1,
4,f4.op0,2,7993,1,64,7929,2609,6647,1,
4,f4.op0,2,7993,1,694,7299,3835,2957,1,
4,f4.op0,2,7993,1,2162,5831,1712,428,1,
8,f8.op0,2,7993,1,1752,6241,3949,3491,1,
13,f13.op0,12,7993,11,3826,4167,2302,4481,1,
13,f13.op3,12,7993,11,5604,2389,3160,4547,1,
13,f13.op4,4,7993,11,682,7311,1275,4402,1,
13,f13.op4,4,7993,11,6938,1055,46,6152,1,
15,f15.op0,2,7993,13,1612,6381,2296,4416,1,
19,f19.op0,18,7993,13,3760,4233,1299,7220,1,
19,f19.op4,2,7993,13,404,7589,4021,1053,1,
19,f19.op6,18,7993,13,4314,3679,1452,5966,1,
7,f7.op1,2,8009,1,1520,6489,4742,5254,1,
8,f8.op0,2,8009,1,7610,399,7645,3959,1,
13,f13.op1,4,8009,1,618,7391,6757,2368,1,
16,f16.op0,4,8009,9,4162,3847,213,1515,1,
16,f16.op0,4,8009,9,6076,1933,1454,1092,1,
19,f19.op4,2,8009,10,1434,6575,5459,3238,1,
7,f7.op0,6,8011,3,1600,6411,2687,6106,1,
7,f7.op2,6,8011,3,5790,2221,636,5813,1,
7,f7.op2,6,8011,3,7676,335,981,2429,1,
9,f9.op0,6,8011,1,1608,6403,4024,7568,1,
9,f9.op1,6,8011,1,6878,1133,3194,1245,1,
11,f11.op1,10,8011,3,4630,3381,103,4379,1,
11,f11.op3,10,8011,3,4752,3259,1434,4500,1,
11,f11.op3,10,8011,3,4906,3105,3577,2510,1,
11,f11.op3,10,8011,3,7092,919,46,2189,1,
11,f11.op4,10,8011,3,4398,3613,129,740,1,
11,f11.op4,10,8011,3,5592,2419,3257,5394,1,
15,f15.op0,2,8011,1,358,7653,5257,4623,1,
15,f15.op0,2,8011,1,7546,465,5956,7874,1,
19,f19.op1,6,8011,12,6758,1253,2657,2248,1,
19,f19.op2,18,8011,12,4822,3189,365,2549,1,
19,f19.op2,18,8011,12,5248,2763,1968,3055,1,
19,f19.op5,18,8011,12,7638,373,6108,2008,1,
19,f19.op7,6,8011,12,1020,6991,4348,2337,1,
19,f19.op7,6,8011,12,6026,1985,4025,2320,1,
19,f19.op8,18,8011,12,4790,3221,3711,3990,1,
7,f7.op0,6,8017,2,442,7575,3749,6262,1,
7,f7.op0,6,8017,2,7588,429,2150,3743,1,
9,f9.op0,6,8017,7,2978,5039,2734,7430,1,
13,f13.op2,12,8017,9,1928,6089,2726,7610,1,
13,f13.op3,12,8017,9,3940,4077,891,3152,1,
16,f16.op0,4,8017,1,3546,4471,716,2049,1,
16,f16.op0,4,8017,1,5348,2669,104,4015,1,
17,f17.op0,16,8017,10,740,7277,5359,1730,1,
19,f19.op4,2,8017,18,2242,5775,323,17,1,
19,f19.op4,2,8017,18,3536,4481,2978,6064,1,
19,f19.op4,2,8017,18,7708,309,5143,5756,1,
20,f20.op0,2,8017,17,728,7289,4741,3043,1,
20,f20.op0,2,8017,17,3864,4153,4869,1446,1,
4,f4.op0,2,8039,3,7602,437,2063,6545,1,
7,f7.op1,2,8039,3,7624,415,826,118,1,
11,f11.op2,2,8039,9,7460,579,6795,3541,1,
20,f20.op0,2,8039,19,2924,5115,6554,5955,1,
7,f7.op1,2,8053,3,3754,4299,4700,7574,1,
11,f11.op2,2,8053,1,5388,2665,5087,4855,1,
13,f13.op2,12,8053,6,4248,3805,7035,3019,1,
13,f13.op3,12,8053,6,7682,371,992,5032,1,
13,f13.op4,4,8053,6,3008,5045,1518,4453,1,
13,f13.op5,12,8053,6,4556,3497,7497,3674,1,
15,f15.op0,2,8053,13,7344,709,4201,4575,1,
16,f16.op0,4,8053,5,4506,3547,1103,6612,1,
19,f19.op1,6,8053,16,5948,2105,7781,7191,1,
19,f19.op7,6,8053,16,7316,737,447,6805,1,
4,f4.op0,2,8059,3,5886,2173,916,229,1,
7,f7.op1,2,8059,2,4362,3697,2383,2643,1,
9,f9.op1,6,8059,4,5030,3029,1517,1064,1,
19,f19.op7,6,8059,3,2008,6051,2668,4382,1,
20,f20.op0,2,8059,19,788,7271,6219,7967,1,
13,f13.op4,4,8069,9,6166,1903,6441,5461,1,
15,f15.op0,2,8069,14,452,7617,6113,4711,1,
19,f19.op4,2,8069,13,2266,5803,7448,392,1,
4,f4.op0,2,8081,1,2294,5787,5746,5477,1,
4,f4.op0,2,8081,1,6218,1863,3882,5011,1,
11,f11.op2,2,8081,7,4778,3303,2495,3900,1,
11,f11.op4,10,8081,7,5396,2685,2109,1661,1,
15,f15.op0,2,8081,11,2406,5675,4366,2446,1,
17,f17.op0,16,8081,6,4504,3577,7844,6641,1,
17,f17.op1,16,8081,6,7416,665,47,5707,1,
17,f17.op3,16,8081,6,2454,5627,1101,5769,1,
19,f19.op4,2,8081,6,2098,5983,287,2567,1,
11,f11.op2,2,8087,2,6258,1829,2120,5339,1,
11,f11.op2,2,8087,2,7442,645,4515,2616,1,
15,f15.op0,2,8087,2,6924,1163,440,2725,1,
19,f19.op4,2,8087,12,5920,2167,4473,5343,1,
4,f4.op0,2,8089,1,1026,7063,1503,2398,1,
4,f4.op0,2,8089,1,5224,2865,5106,5321,1,
7,f7.op0,6,8089,4,334,7755,3679,7459,1,
7,f7.op1,2,8089,4,4302,3787,5128,7666,1,
9,f9.op1,6,8089,7,2502,5587,6932,1669,1,
13,f13.op0,12,8089,3,3656,4433,780,60,1,
13,f13.op0,12,8089,3,7540,549,3485,2757,1,
13,f13.op4,4,8089,3,7904,185,7377,7412,1,
13,f13.op5,12,8089,3,1468,6621,4037,1555,1,
16,f16.op0,4,8089,9,3374,4715,2783,4724,1,
19,f19.op1,6,8089,14,4392,3697,7694,6791,1,
19,f19.op7,6,8089,14,2840,5249,7594,6360,1,
19,f19.op7,6,8089,14,4250,3839,915,5157,1,
19,f19.op7,6,8089,14,5278,2811,2390,1403,1,
20,f20.op0,2,8089,9,1236,6853,3558,7458,1,
7,f7.op1,2,8093,1,2456,5637,4957,7645,1,
7,f7.op1,2,8093,1,3550,4543,7648,4561,1,
15,f15.op0,2,8093,8,1344,6749,7987,1072,1,
15,f15.op0,2,8093,8,2314,5779,2039,1215,1,
15,f15.op0,2,8093,8,3880,4213,6812,6389,1,
16,f16.op0,4,8093,13,1324,6769,4219,4816,1,
16,f16.op0,4,8093,13,4656,3437,4901,3847,1,
16,f16.op1,4,8093,13,6320,1773,5925,3911,1,
4,f4.op0,2,8101,1,5492,2609,7427,3882,1,
7,f7.op0,6,8101,2,2148,5953,7275,7983,1,
7,f7.op0,6,8101,2,5114,2987,1161,4795,1,
7,f7.op1,2,8101,2,3686,4415,4122,5218,1,
9,f9.op0,6,8101,1,7970,131,3742,2216,1,
9,f9.op1,6,8101,1,4856,3245,4853,6840,1,
9,f9.op1,6,8101,1,5136,2965,3852,428,1,
11,f11.op1,10,8101,5,4098,4003,3445,3259,1,
11,f11.op4,10,8101,5,3092,5009,4918,1920,1,
11,f11.op4,10,8101,5,6250,1851,4726,2639,1,
11,f11.op4,10,8101,5,7854,247,5007,3401,1,
13,f13.op2,12,8101,2,2616,5485,4671,7214,1,
13,f13.op3,12,8101,2,6134,1967,2684,6438,1,
16,f16.op0,4,8101,5,6502,1599,5938,3409,1,
19,f19.op1,6,8101,7,7604,497,6859,361,1,
19,f19.op6,18,8101,7,8076,25,1534,7329,1,
19,f19.op8,18,8101,7,1112,6989,7769,1688,1,
4,f4.op0,2,8111,3,2010,6101,5852,1463,1,
7,f7.op1,2,8111,5,7436,675,664,3571,1,
11,f11.op0,10,8111,4,412,7699,6754,614,1,
11,f11.op0,10,8111,4,6422,1689,2360,3164,1,
11,f11.op1,10,8111,4,2524,5587,4483,3357,1,
11,f11.op2,2,8111,4,4076,4035,5732,6420,1,
11,f11.op4,10,8111,4,4374,3737,3699,1811,1,
4,f4.op0,2,8117,1,3666,4451,2596,649,1,
7,f7.op1,2,8117,4,2100,6017,3808,544,1,
13,f13.op1,4,8117,5,3060,5057,5451,4790,1,
13,f13.op4,4,8117,5,446,7671,668,7544,1,
16,f16.op0,4,8117,5,7880,237,5759,6955,1,
19,f19.op4,2,8117,4,4456,3661,7950,7681,1,
4,f4.op0,2,8123,3,4666,3457,4209,3083,1,
7,f7.op1,2,8123,3,2282,5841,4590,4137,1,
8,f8.op0,2,8123,3,4572,3551,6041,5832,1,
15,f15.op0,2,8123,8,5288,2835,359,1107,1,
20,f20.op0,2,8123,3,6650,1473,4426,7532,1,
8,f8.op0,2,8147,3,3200,4947,5642,2742,1,
11,f11.op2,2,8147,7,5104,3043,5323,6409,1,
19,f19.op4,2,8147,15,26,8121,5570,6725,1,
19,f19.op4,2,8147,15,4784,3363,1575,3942,1,
7,f7.op0,6,8161,6,2102,6059,3037,7429,1,
7,f7.op0,6,8161,6,7192,969,4595,4154,1,
9,f9.op0,6,8161,7,4100,4061,935,3731,1,
11,f11.op0,10,8161,10,914,7247,43,7423,1,
11,f11.op2,2,8161,10,4848,3313,6276,5022,1,
11,f11.op4,10,8161,10,3428,4733,5959,6477,1,
13,f13.op3,12,8161,10,2988,5173,4657,986,1,
13,f13.op5,12,8161,10,5594,2567,4874,2886,1,
15,f15.op0,2,8161,1,390,7771,427,4381,1,
16,f16.op1,4,8161,1,1160,7001,5034,3375,1,
17,f17.op4,16,8161,1,5548,2613,2600,633,1,
17,f17.op5,16,8161,1,4168,3993,2960,7375,1,
17,f17.op5,16,8161,1,6406,1755,4576,6990,1,
17,f17.op6,16,8161,1,7486,675,6973,7131,1,
17,f17.op7,16,8161,1,2568,5593,664,7720,1,
19,f19.op1,6,8161,10,4862,3299,1876,4394,1,
8,f8.op0,2,8167,7,570,7597,8062,7133,1,
19,f19.op1,6,8167,16,4584,3583,4831,3693,1,
19,f19.op7,6,8167,16,568,7599,3929,2356,1,
20,f20.op0,2,8167,7,7740,427,7966,1215,1,
4,f4.op0,2,8171,3,7474,697,3898,5060,1,
11,f11.op2,2,8171,9,4006,4165,1794,4620,1,
11,f11.op2,2,8171,9,5558,2613,2876,6204,1,
11,f11.op2,2,8171,9,7954,217,1090,4556,1,
11,f11.op3,10,8171,9,6250,1921,4659,2652,1,
11,f11.op4,10,8171,9,40,8131,5610,510,1,
19,f19.op4,2,8171,1,848,7323,4879,1977,1,
19,f19.op4,2,8171,1,7420,751,2664,6591,1,
20,f20.op0,2,8171,11,2724,5447,4801,3917,1,
9,f9.op1,6,8179,7,7696,483,4824,536,1,
15,f15.op0,2,8179,4,5610,2569,7830,522,1,
19,f19.op1,6,8179,9,5996,2183,2266,4424,1,
19,f19.op4,2,8179,9,4244,3935,268,1736,1,
7,f7.op0,6,8191,1,8086,105,2345,335,1,
7,f7.op1,2,8191,1,8156,35,8150,7015,1,
11,f11.op0,10,8191,7,4662,3529,4863,2676,1,
11,f11.op1,10,8191,7,66,8125,6552,8042,1,
11,f11.op4,10,8191,7,2546,5645,4865,7144,1,
15,f15.op0,2,8191,1,1584,6607,790,2783,1,
19,f19.op0,18,8191,2,3990,4201,7177,5551,1,
19,f19.op5,18,8191,2,3404,4787,1723,1384,1,
19,f19.op6,18,8191,2,6296,1895,4229,1947,1,
19,f19.op6,18,8191,2,6730,1461,7611,2125,1,
19,f19.op7,6,8191,2,6410,1781,1857,5271,1,
7,f7.op0,6,8209,5,1192,7017,7742,1106,1,
8,f8.op0,2,8209,1,3142,5067,7716,5069,1,
9,f9.op1,6,8209,1,1804,6405,190,7318,1,
13,f13.op1,4,8209,6,784,7425,7578,7529,1,
13,f13.op1,4,8209,6,4958,3251,3603,2803,1,
13,f13.op2,12,8209,6,6276,1933,2156,5849,1,
13,f13.op2,12,8209,6,7250,959,5940,7403,1,
17,f17.op0,16,8209,15,5412,2797,576,7760,1,
17,f17.op1,16,8209,15,5064,3145,5496,5635,1,
17,f17.op2,16,8209,15,3144,5065,7276,428,1,
17,f17.op4,16,8209,15,3670,4539,7516,925,1,
19,f19.op0,18,8209,1,4890,3319,3346,7521,1,
19,f19.op0,18,8209,1,6564,1645,3077,594,1,
19,f19.op2,18,8209,1,7206,1003,2692,2734,1,
19,f19.op4,2,8209,1,3128,5081,5804,4626,1,
20,f20.op0,2,8209,9,284,7925,1175,2111,1,
4,f4.op0,2,8219,3,5320,2899,497,2179,1,
7,f7.op1,2,8219,1,5148,3071,6116,3222,1,
19,f19.op4,2,8219,11,5106,3113,4013,4537,1,
19,f19.op4,2,8219,11,6626,1593,1656,7441,1,
4,f4.op0,2,8221,1,7870,351,5174,5404,1,
7,f7.op2,6,8221,3,70,8151,1394,2548,1,
7,f7.op2,6,8221,3,946,7275,5125,3081,1,
11,f11.op1,10,8221,4,5526,2695,1804,164,1,
11,f11.op1,10,8221,4,7488,733,2751,6229,1,
11,f11.op3,10,8221,4,3058,5163,4010,3354,1,
11,f11.op3,10,8221,4,5662,2559,1109,4585,1,
13,f13.op4,4,8221,5,254,7967,3812,1558,1,
13,f13.op5,12,8221,5,6430,1791,1432,6434,1,
16,f16.op0,4,8221,13,5630,2591,6598,1440,1,
19,f19.op7,6,8221,13,4838,3383,7750,3004,1,
20,f20.op0,2,8221,1,5004,3217,8177,1642,1,
4,f4.op0,2,8231,3,4618,3613,7248,1812,1,
4,f4.op0,2,8231,3,7440,791,3398,4965,1,
4,f4.op0,2,8231,3,7962,269,1129,2340,1,
11,f11.op0,10,8231,3,2252,5979,7488,1429,1,
11,f11.op1,10,8231,3,2474,5757,6605,2097,1,
11,f11.op1,10,8231,3,6300,1931,3587,5564,1,
11,f11.op4,10,8231,3,2800,5431,5978,2040,1,
19,f19.op4,2,8231,4,7768,463,8101,1726,1,
4,f4.op0,2,8233,1,3496,4737,5420,1355,1,
4,f4.op0,2,8233,1,4672,3561,6739,3743,1,
7,f7.op2,6,8233,1,2850,5383,2083,3826,1,
9,f9.op1,6,8233,7,4642,3591,4147,7779,1,
9,f9.op1,6,8233,7,7888,345,7806,6356,1,
13,f13.op2,12,8233,4,1572,6661,6059,2366,1,
13,f13.op3,12,8233,4,6312,1921,1911,147,1,
19,f19.op1,6,8233,6,1858,6375,2823,6215,1,
20,f20.op0,2,8233,13,754,7479,3908,1842,1,
4,f4.op0,2,8237,1,120,8117,1472,368,1,
13,f13.op4,4,8237,8,132,8105,6061,7436,1,
13,f13.op4,4,8237,8,7340,897,1755,135,1,
15,f15.op0,2,8237,2,342,7895,5205,347,1,
20,f20.op0,2,8237,17,3094,5143,6694,7748,1,
7,f7.op1,2,8243,4,1830,6413,5950,850,1,
11,f11.op2,2,8243,4,3498,4745,5207,7967,1,
19,f19.op4,2,8243,16,3766,4477,4897,5030,1,
7,f7.op1,2,8263,3,1326,6937,545,5980,1,
7,f7.op2,6,8263,3,1252,7011,421,2421,1,
9,f9.op1,6,8263,1,498,7765,1062,118,1,
15,f15.op0,2,8263,13,2966,5297,7140,476,1,
15,f15.op0,2,8263,13,8038,225,4175,5787,1,
19,f19.op0,18,8263,17,1902,6361,7906,851,1,
19,f19.op1,6,8263,17,3298,4965,3628,4105,1,
19,f19.op3,18,8263,17,168,8095,3427,5834,1,
19,f19.op3,18,8263,17,7164,1099,6899,798,1,
19,f19.op3,18,8263,17,7508,755,73,3483,1,
8,f8.op0,2,8269,5,3480,4789,7548,5078,1,
8,f8.op0,2,8269,5,4314,3955,2730,6543,1,
13,f13.op1,4,8269,1,114,8155,2672,4022,1,
13,f13.op2,12,8269,1,4848,3421,4510,983,1,
13,f13.op5,12,8269,1,1396,6873,7169,5004,1,
13,f13.op5,12,8269,1,3698,4571,3708,6646,1,
16,f16.op1,4,8269,13,4216,4053,3040,190,1,
20,f20.op0,2,8269,9,1576,6693,214,5799,1,
8,f8.op0,2,8273,1,1254,7019,1064,133,1,
11,f11.op2,2,8273,1,1096,7177,5416,5757,1,
13,f13.op1,4,8273,5,1952,6321,634,7049,1,
13,f13.op1,4,8273,5,6430,1843,6651,1148,1,
17,f17.op0,16,8273,11,2514,5759,1145,554,1,
17,f17.op0,16,8273,11,7644,629,7781,1431,1,
17,f17.op2,16,8273,11,5134,3139,4063,239,1,
17,f17.op3,16,8273,11,3202,5071,7980,2416,1,
17,f17.op4,16,8273,11,6060,2213,679,6853,1,
17,f17.op7,16,8273,11,560,7713,6238,7180,1,
7,f7.op1,2,8287,6,6092,2195,5362,766,1,
15,f15.op0,2,8287,7,4766,3521,3951,6893,1,
15,f15.op0,2,8287,7,7010,1277,5949,2054,1,
19,f19.op1,6,8287,3,6036,2251,6524,2088,1,
19,f19.op7,6,8287,3,2810,5477,1925,7516,1,
20,f20.op0,2,8287,7,7180,1107,6517,4055,1,
4,f4.op0,2,8291,3,4332,3959,550,4283,1,
7,f7.op1,2,8291,3,5234,3057,7482,6991,1,
11,f11.op1,10,8291,8,2356,5935,7808,2971,1,
7,f7.op0,6,8293,5,6096,2197,7401,2242,1,
7,f7.op2,6,8293,5,6886,1407,6281,2082,1,
8,f8.op0,2,8293,5,5518,2775,8161,4130,1,
13,f13.op2,12,8293,12,872,7421,773,3887,1,
13,f13.op3,12,8293,12,4038,4255,7248,5023,1,
13,f13.op3,12,8293,12,7968,325,5304,408,1,
16,f16.op1,4,8293,5,3912,4381,2932,6403,1,
19,f19.op1,6,8293,9,3440,4853,6929,3420,1,
19,f19.op7,6,8293,9,2286,6007,4209,658,1,
20,f20.op0,2,8293,13,2532,5761,4029,3104,1,
20,f20.op0,2,8293,13,4612,3681,1967,513,1,
7,f7.op1,2,8297,2,7624,673,1779,3810,1,
11,f11.op2,2,8297,3,8278,19,5604,2018,1,
13,f13.op1,4,8297,3,788,7509,2437,7208,1,
19,f19.op4,2,8297,13,2994,5303,1966,4907,1,
19,f19.op4,2,8297,13,4860,3437,7594,8260,1,
4,f4.op0,2,8311,3,2442,5869,2637,2737,1,
4,f4.op0,2,8311,3,2848,5463,4481,3198,1,
7,f7.op0,6,8311,2,7794,517,2075,2671,1,
8,f8.op0,2,8311,7,7844,467,5155,3761,1,
11,f11.op0,10,8311,6,5062,3249,7356,5202,1,
11,f11.op0,10,8311,6,7698,613,3745,1096,1,
11,f11.op1,10,8311,6,6162,2149,4910,2713,1,
11,f11.op3,10,8311,6,3860,4451,4551,4947,1,
11,f11.op4,10,8311,6,7488,823,1077,1609,1,
7,f7.op0,6,8317,1,7302,1015,6931,8119,1,
7,f7.op2,6,8317,1,178,8139,2836,7534,1,
8,f8.op0,2,8317,5,1988,6329,5771,1761,1,
9,f9.op0,6,8317,1,3434,4883,5802,3417,1,
13,f13.op2,12,8317,10,6106,2211,6270,6880,1,
13,f13.op2,12,8317,10,7046,1271,1797,778,1,
13,f13.op3,12,8317,10,1210,7107,4982,1023,1,
15,f15.op0,2,8317,7,2184,6133,7041,7123,1,
19,f19.op1,6,8317,14,4462,3855,232,7016,1,
19,f19.op5,18,8317,14,998,7319,6678,7793,1,
19,f19.op7,6,8317,14,5672,2645,2448,3193,1,
20,f20.op0,2,8317,17,6236,2081,6552,1991,1,
4,f4.op0,2,8329,1,1476,6853,4175,3126,1,
7,f7.op2,6,8329,6,3086,5243,7028,1004,1,
11,f11.op2,2,8329,2,4600,3729,4103,373,1,
13,f13.op1,4,8329,9,1820,6509,6633,3073,1,
13,f13.op4,4,8329,9,5816,2513,6916,532,1,
16,f16.op0,4,8329,9,2742,5587,822,5257,1,
19,f19.op1,6,8329,7,4488,3841,4492,3305,1,
19,f19.op7,6,8329,7,822,7507,4443,6371,1,
7,f7.op1,2,8353,2,7332,1021,299,1236,1,
7,f7.op2,6,8353,2,4886,3467,690,6065,1,
11,f11.op2,2,8353,4,88,8265,540,6124,1,
13,f13.op0,12,8353,7,5048,3305,8034,618,1,
13,f13.op1,4,8353,7,8286,67,73,6431,1,
15,f15.op0,2,8353,13,4638,3715,940,2847,1,
17,f17.op3,16,8353,6,326,8027,6819,5806,1,
17,f17.op6,16,8353,6,4412,3941,494,6908,1,
17,f17.op6,16,8353,6,7130,1223,7744,3895,1,
19,f19.op2,18,8353,12,5484,2869,863,5321,1,
19,f19.op3,18,8353,12,2882,5471,8193,3069,1,
19,f19.op4,2,8353,12,1092,7261,2993,6752,1,
19,f19.op7,6,8353,12,6962,1391,2949,2793,1,
8,f8.op0,2,8363,3,3046,5317,6664,833,1,
11,f11.op2,2,8363,3,858,7505,3874,2633,1,
19,f19.op4,2,8363,3,7590,773,2065,989,1,
20,f20.op0,2,8363,3,5032,3331,2588,1802,1,
7,f7.op1,2,8369,4,2736,5633,3656,4109,1,
13,f13.op1,4,8369,10,2762,5607,4758,366,1,
16,f16.op1,4,8369,1,2418,5951,4866,7627,1,
17,f17.op1,16,8369,5,3904,4465,1523,7474,1,
17,f17.op2,16,8369,5,1816,6553,3121,7568,1,y
19,f19.op4,2,8369,9,944,7425,5881,750,1,
20,f20.op0,2,8369,9,4664,3705,3271,582,1,
4,f4.op0,2,8377,1,7288,1089,3527,2976,1,
7,f7.op0,6,8377,5,7736,641,6719,4550,1,
7,f7.op1,2,8377,5,5276,3101,3227,461,1,
9,f9.op0,6,8377,7,1688,6689,6867,763,1,
13,f13.op0,12,8377,5,194,8183,6958,1824,1,
13,f13.op1,4,8377,5,2116,6261,5682,3659,1,
13,f13.op3,12,8377,5,2030,6347,5741,1086,1,
13,f13.op5,12,8377,5,7328,1049,4178,8054,1,
15,f15.op0,2,8377,7,4220,4157,7820,6106,1,
16,f16.op1,4,8377,9,388,7989,1586,7429,1,
16,f16.op1,4,8377,9,2212,6165,290,7348,1,
19,f19.op7,6,8377,17,3300,5077,2930,1036,1,
4,f4.op0,2,8387,3,3386,5001,1142,4479,1,
7,f7.op1,2,8387,1,4402,3985,1254,7368,1,
8,f8.op0,2,8387,3,7834,553,6536,817,1,
11,f11.op2,2,8387,5,7770,617,5966,6642,1,
15,f15.op0,2,8387,2,4638,3749,1863,3479,1,
19,f19.op4,2,8387,8,856,7531,8296,3968,1,
19,f19.op4,2,8387,8,8228,159,2528,3223,1,
4,f4.op0,2,8389,1,5734,2655,3000,750,1,
7,f7.op2,6,8389,3,494,7895,2392,3937,1,
8,f8.op0,2,8389,5,4536,3853,7488,936,1,
9,f9.op0,6,8389,1,586,7803,4119,3254,1,
11,f11.op2,2,8389,7,1366,7023,5617,8137,1,
11,f11.op2,2,8389,7,2890,5499,6510,4405,1,
13,f13.op1,4,8389,4,6266,2123,4844,7471,1,
13,f13.op2,12,8389,4,6740,1649,3055,235,1,
13,f13.op3,12,8389,4,564,7825,5162,2333,1,
13,f13.op4,4,8389,4,6764,1625,1049,726,1,
15,f15.op0,2,8389,4,3892,4497,1091,632,1,
16,f16.op1,4,8389,5,4912,3477,8337,2094,1,
19,f19.op0,18,8389,10,5862,2527,6126,1647,1,
19,f19.op2,18,8389,10,4752,3637,7316,7891,1,
19,f19.op2,18,8389,10,4754,3635,6571,2995,1,
19,f19.op2,18,8389,10,8096,293,6056,4734,1,
19,f19.op3,18,8389,10,6938,1451,2870,7657,1,
19,f19.op4,2,8389,10,4342,4047,2639,1905,1,
19,f19.op5,18,8389,10,4918,3471,1131,8007,1,
19,f19.op7,6,8389,10,1072,7317,8052,3956,1,
19,f19.op7,6,8389,10,4882,3507,6867,1686,1,
20,f20.op0,2,8389,9,4226,4163,2546,2644,1,
9,f9.op0,6,8419,4,3670,4749,260,6577,1,
19,f19.op4,2,8419,2,3938,4481,1964,2762,1,
19,f19.op4,2,8419,2,6868,1551,6451,6543,1,
4,f4.op0,2,8423,3,1726,6697,3706,5138,1,
4,f4.op0,2,8423,3,4738,3685,1485,2477,1,
15,f15.op0,2,8423,8,1410,7013,2215,5763,1,
15,f15.op0,2,8423,8,5726,2697,5294,1476,1,
4,f4.op0,2,8429,1,1874,6555,1029,6579,1,
8,f8.op0,2,8429,5,1528,6901,8153,4180,1,
8,f8.op0,2,8429,5,7328,1101,307,1092,1,
11,f11.op2,2,8429,3,7784,645,2394,4049,1,
13,f13.op1,4,8429,5,1102,7327,5484,2367,1,
16,f16.op0,4,8429,13,290,8139,6118,1436,1,
19,f19.op4,2,8429,12,3700,4729,3963,3314,1,
4,f4.op0,2,8431,3,1966,6465,6345,3694,1,
8,f8.op0,2,8431,7,4520,3911,6811,4013,1,
9,f9.op1,6,8431,7,2094,6337,1799,3947,1,
11,f11.op0,10,8431,5,1748,6683,2662,242,1,
15,f15.op0,2,8431,1,4876,3555,7692,2199,1,
19,f19.op7,6,8431,14,4296,4135,784,485,1,
20,f20.op0,2,8431,11,518,7913,5173,7425,1,
7,f7.op1,2,8443,1,6512,1931,3058,1643,1,
7,f7.op1,2,8443,1,7312,1131,1397,3818,1,
9,f9.op0,6,8443,1,6322,2121,426,5676,1,
9,f9.op1,6,8443,1,7922,521,7768,8368,1,
9,f9.op1,6,8443,1,7944,499,340,1914,1,
19,f19.op0,18,8443,7,4712,3731,3536,7296,1,
19,f19.op3,18,8443,7,366,8077,8421,6220,1,
19,f19.op3,18,8443,7,4972,3471,5844,5640,1,
19,f19.op3,18,8443,7,6208,2235,1864,7208,1,
19,f19.op4,2,8443,7,2860,5583,6994,7478,1,
19,f19.op5,18,8443,7,1004,7439,2075,5886,1,
19,f19.op5,18,8443,7,1666,6777,2154,8112,1,
19,f19.op6,18,8443,7,4952,3491,3678,5526,1,
4,f4.op0,2,8447,3,220,8227,925,2343,1,
4,f4.op0,2,8447,3,3900,4547,941,2347,1,
7,f7.op1,2,8447,5,3196,5251,4966,6743,1,
7,f7.op1,2,8447,5,3514,4933,3163,4072,1,
8,f8.op0,2,8447,7,1428,7019,4369,1602,1,
8,f8.op0,2,8447,7,8394,53,1331,3334,1,
11,f11.op2,2,8447,10,804,7643,243,790,1,
7,f7.op0,6,8461,5,5792,2669,5279,5589,1,
11,f11.op4,10,8461,2,5676,2785,6452,6740,1,
13,f13.op0,12,8461,11,3172,5289,7944,5167,1,
13,f13.op0,12,8461,11,6354,2107,828,7223,1,
13,f13.op1,4,8461,11,470,7991,2524,845,1,
13,f13.op2,12,8461,11,1198,7263,1927,5355,1,
13,f13.op2,12,8461,11,5078,3383,7875,3860,1,
13,f13.op5,12,8461,11,2808,5653,5373,1715,1,
19,f19.op4,2,8461,6,1096,7365,8338,4892,1,
9,f9.op0,6,8467,7,4950,3517,4333,2363,1,
9,f9.op1,6,8467,7,4382,4085,136,4719,1,
15,f15.op0,2,8467,7,2578,5889,2507,2425,1,
19,f19.op7,6,8467,12,112,8355,5274,3397,1,
19,f19.op7,6,8467,12,8088,379,1701,6774,1,
4,f4.op0,2,8501,1,1658,6843,3693,7299,1,
7,f7.op1,2,8501,3,2666,5835,1474,1425,1,
11,f11.op4,10,8501,9,7366,1135,356,1578,1,
15,f15.op0,2,8501,11,3166,5335,2178,6946,1,
16,f16.op0,4,8501,5,4150,4351,2549,8129,1,
16,f16.op1,4,8501,5,120,8381,4435,5059,1,
16,f16.op1,4,8501,5,1870,6631,5641,6197,1,
16,f16.op1,4,8501,5,2104,6397,4702,5607,1,
13,f13.op4,4,8513,11,3152,5361,7271,1869,1,
16,f16.op0,4,8513,1,132,8381,4811,2961,1,
16,f16.op1,4,8513,1,2974,5539,7764,6870,1,
17,f17.op0,16,8513,13,7252,1261,6763,6407,1,
17,f17.op1,16,8513,13,886,7627,2920,8184,1,
17,f17.op2,16,8513,13,562,7951,3718,1721,1,
7,f7.op0,6,8521,2,2492,6029,597,7389,1,
7,f7.op2,6,8521,2,1038,7483,6611,3379,1,
7,f7.op2,6,8521,2,1108,7413,4259,3043,1,
8,f8.op0,2,8521,1,10,8511,1372,4432,1,
8,f8.op0,2,8521,1,6296,2225,4224,528,1,
9,f9.op0,6,8521,7,3386,5135,4356,484,1,
9,f9.op1,6,8521,7,3108,5413,1661,6812,1,
11,f11.op3,10,8521,7,770,7751,1726,6354,1,
11,f11.op3,10,8521,7,5010,3511,5093,463,1,
13,f13.op0,12,8521,6,126,8395,7537,5168,1,
13,f13.op0,12,8521,6,7204,1317,8319,7850,1,
13,f13.op3,12,8521,6,4260,4261,5794,3723,1,
15,f15.op0,2,8521,1,1860,6661,2235,149,1,
19,f19.op7,6,8521,9,7056,1465,2069,6836,1,
4,f4.op0,2,8527,3,1080,7447,6525,3763,1,
9,f9.op1,6,8527,4,2106,6421,79,4746,1,
9,f9.op1,6,8527,4,2140,6387,4053,6135,1,
19,f19.op1,6,8527,15,1992,6535,3780,6482,1,
19,f19.op1,6,8527,15,4050,4477,7525,2640,1,
19,f19.op4,2,8527,15,3826,4701,6074,3910,1,
19,f19.op4,2,8527,15,8146,381,7886,2659,1,
19,f19.op7,6,8527,15,5082,3445,5934,5249,1,
20,f20.op0,2,8527,7,2776,5751,7647,8483,1,
11,f11.op2,2,8537,1,1960,6577,7032,6848,1,
11,f11.op2,2,8537,1,3522,5015,1617,147,1,
13,f13.op1,4,8537,9,1030,7507,6400,1149,1,
15,f15.op0,2,8537,2,3236,5301,3807,5376,1,
19,f19.op4,2,8537,6,2362,6175,5003,8351,1,
20,f20.op0,2,8537,17,1798,6739,8264,3828,1,
20,f20.op0,2,8537,17,5412,3125,3166,1012,1,
20,f20.op0,2,8537,17,6392,2145,3553,4873,1,
7,f7.op0,6,8539,6,7520,1019,6200,6985,1,
15,f15.op0,2,8539,4,7826,713,5724,5505,1,
19,f19.op4,2,8539,8,8190,349,5479,5232,1,
20,f20.op0,2,8539,19,5774,2765,589,3872,1,
7,f7.op1,2,8543,3,646,7897,6189,3325,1,
7,f7.op1,2,8543,3,1978,6565,6924,3430,1,
8,f8.op0,2,8543,7,2324,6219,5076,4906,1,
11,f11.op2,2,8543,7,6868,1675,7694,3806,1,
15,f15.op0,2,8543,8,1786,6757,884,1198,1,
19,f19.op4,2,8543,12,1048,7495,3847,2001,1,
19,f19.op4,2,8543,12,4720,3823,7717,6701,1,
7,f7.op2,6,8563,2,826,7737,7083,5905,1,
9,f9.op0,6,8563,4,4926,3637,339,2892,1,
9,f9.op1,6,8563,4,416,8147,781,4844,1,
9,f9.op1,6,8563,4,6488,2075,1211,1086,1,
19,f19.op1,6,8563,13,3714,4849,7079,2626,1,
4,f4.op0,2,8573,1,4240,4333,2459,2758,1,
7,f7.op1,2,8573,5,8146,427,1426,7552,1,
11,f11.op2,2,8573,4,86,8487,5326,4381,1,
7,f7.op2,6,8581,6,1690,6891,1616,7586,1,
7,f7.op2,6,8581,6,7482,1099,1476,7566,1,
13,f13.op1,4,8581,1,3548,5033,6961,5156,1,
13,f13.op1,4,8581,1,7934,647,4993,8305,1,
13,f13.op2,12,8581,1,4824,3757,4043,311,1,
13,f13.op5,12,8581,1,3600,4981,4116,3617,1,
15,f15.op0,2,8581,1,390,8191,6671,2733,1,
15,f15.op0,2,8581,1,1578,7003,3385,3086,1,
16,f16.op0,4,8581,5,3682,4899,5906,3587,1,
16,f16.op0,4,8581,5,6986,1595,6991,7409,1,
16,f16.op0,4,8581,5,7798,783,5478,1415,1,
16,f16.op1,4,8581,5,7580,1001,7476,6903,1,
19,f19.op1,6,8581,12,6904,1677,2347,6898,1,
19,f19.op4,2,8581,12,5114,3467,100,7683,1,
19,f19.op4,2,8581,12,7564,1017,6160,3034,1,
20,f20.op0,2,8581,1,1860,6721,505,6461,1,
8,f8.op0,2,8597,5,4742,3855,6976,872,1,
15,f15.op0,2,8597,2,5436,3161,8165,3410,1,
16,f16.op0,4,8597,5,8274,323,8466,3753,1,
7,f7.op0,6,8599,3,1358,7241,4053,579,1,
7,f7.op0,6,8599,3,4094,4505,7977,2368,1,
7,f7.op2,6,8599,3,3796,4803,7914,2359,1,
9,f9.op1,6,8599,4,5712,2887,6228,692,1,
19,f19.op1,6,8599,11,3322,5277,7522,6732,1,
19,f19.op4,2,8599,11,6830,1769,1027,5485,1,
19,f19.op7,6,8599,11,6664,1935,8152,5860,1,
20,f20.op0,2,8599,19,8454,145,7628,3821,1,
4,f4.op0,2,8609,1,3400,5209,6388,1597,1,
4,f4.op0,2,8609,1,6298,2311,1785,6903,1,
7,f7.op1,2,8609,6,2484,6125,6798,2201,1,
8,f8.op0,2,8609,1,3812,4797,4934,2769,1,
17,f17.op1,16,8609,7,2482,6127,7087,5481,1,
17,f17.op1,16,8609,7,2486,6123,2388,5711,1,
17,f17.op2,16,8609,7,5436,3173,8402,7584,1,
17,f17.op3,16,8609,7,8560,49,5727,5401,1,y
17,f17.op5,16,8609,7,7706,903,1942,7204,1,
20,f20.op0,2,8609,9,6432,2177,676,6921,1,
9,f9.op0,6,8623,1,3884,4739,6430,5505,1,
9,f9.op0,6,8623,1,5524,3099,4512,6250,1,
15,f15.op0,2,8623,13,2386,6237,6042,3852,1,
19,f19.op0,18,8623,16,8270,353,6221,4412,1,
19,f19.op1,6,8623,16,4240,4383,6912,2633,1,
19,f19.op1,6,8623,16,4272,4351,2228,3748,1,
19,f19.op1,6,8623,16,5394,3229,159,6816,1,
19,f19.op6,18,8623,16,7372,1251,1451,6884,1,
19,f19.op8,18,8623,16,3066,5557,366,3650,1,
19,f19.op8,18,8623,16,5606,3017,2032,2830,1,
20,f20.op0,2,8623,3,3270,5353,4319,3234,1,
20,f20.op0,2,8623,3,5770,2853,1638,6118,1,
4,f4.op0,2,8627,3,6542,2085,3638,5223,1,
7,f7.op1,2,8627,3,6486,2141,477,2533,1,
8,f8.op0,2,8627,3,1066,7561,3879,3720,1,
8,f8.op0,2,8627,3,6100,2527,4260,4846,1,
20,f20.op0,2,8627,7,176,8451,6178,2897,1,
4,f4.op0,2,8629,1,8452,177,5236,1309,1,
7,f7.op0,6,8629,5,2520,6109,6303,7064,1,
7,f7.op2,6,8629,5,452,8177,4447,1868,1,
9,f9.op1,6,8629,7,3796,4833,8454,6692,1,
13,f13.op1,4,8629,10,7318,1311,1496,6089,1,
13,f13.op2,12,8629,10,5662,2967,4151,6957,1,
13,f13.op5,12,8629,10,6950,1679,5576,3084,1,
15,f15.op0,2,8629,4,7832,797,3678,1971,1,
16,f16.op0,4,8629,5,3644,4985,3343,7220,1,
19,f19.op1,6,8629,3,3832,4797,4613,6601,1,
19,f19.op7,6,8629,3,1700,6929,5206,274,1,
20,f20.op0,2,8629,9,8328,301,8574,6469,1,
7,f7.op0,6,8641,3,3210,5431,3117,5383,1,
7,f7.op0,6,8641,3,6968,1673,4012,3042,1,
8,f8.op0,2,8641,1,3636,5005,8572,5392,1,
9,f9.op0,6,8641,1,7890,751,3719,7134,1,
11,f11.op1,10,8641,6,3844,4797,8240,7819,1,
11,f11.op4,10,8641,6,7952,689,1400,4055,1,
16,f16.op1,4,8641,1,1796,6845,6386,7960,1,
17,f17.op6,16,8641,5,5310,3331,7965,3010,1,
19,f19.op1,6,8641,15,2064,6577,219,5469,1,
19,f19.op2,18,8641,15,5562,3079,6118,322,1,
19,f19.op4,2,8641,15,6198,2443,7581,399,1,
19,f19.op7,6,8641,15,8322,319,1340,5528,1,
4,f4.op0,2,8647,3,8520,127,8496,2124,1,
4,f4.op0,2,8647,3,8544,103,999,6735,1,
7,f7.op2,6,8647,2,2856,5791,4148,6769,1,
8,f8.op0,2,8647,7,504,8143,582,6558,1,
8,f8.op0,2,8647,7,3460,5187,1016,127,1,
19,f19.op7,6,8647,2,3198,5449,6064,3960,1,
19,f19.op7,6,8647,2,4042,4605,3579,2919,1,
20,f20.op0,2,8647,7,2932,5715,3485,2336,1,
4,f4.op0,2,8663,3,7928,735,1505,2542,1,
7,f7.op1,2,8663,4,1054,7609,3769,1776,1,
7,f7.op1,2,8663,4,7124,1539,3586,4225,1,
11,f11.op2,2,8663,6,1580,7083,335,818,1,
4,f4.op0,2,8669,1,424,8245,8349,8589,1,
4,f4.op0,2,8669,1,2820,5849,2805,7203,1,
7,f7.op1,2,8669,3,5156,3513,6925,5943,1,
15,f15.op0,2,8669,14,3882,4787,6568,7951,1,
16,f16.op0,4,8669,13,7762,907,7417,2089,1,
16,f16.op1,4,8669,13,7318,1351,2023,7170,1,
19,f19.op4,2,8669,5,2078,6591,299,472,1,
19,f19.op4,2,8669,5,7252,1417,1976,104,1,
7,f7.op0,6,8677,4,5064,3613,2302,2808,1,
7,f7.op0,6,8677,4,7300,1377,6885,8421,1,
7,f7.op1,2,8677,4,5758,2919,4233,5563,1,
7,f7.op2,6,8677,4,1266,7411,86,3731,1,
9,f9.op1,6,8677,1,7120,1557,2716,2230,1,
11,f11.op2,2,8677,9,3652,5025,7410,7773,1,
13,f13.op1,4,8677,6,2620,6057,1764,3473,1,
13,f13.op2,12,8677,6,1122,7555,1101,3422,1,
13,f13.op3,12,8677,6,2120,6557,4691,6368,1,
13,f13.op3,12,8677,6,3436,5241,5971,5799,1,
13,f13.op5,12,8677,6,784,7893,391,1365,1,
13,f13.op5,12,8677,6,1778,6899,354,4032,1,
19,f19.op1,6,8677,13,1982,6695,1949,2386,1,
19,f19.op1,6,8677,13,3008,5669,49,2286,1,
19,f19.op3,18,8677,13,2814,5863,607,1402,1,
19,f19.op4,2,8677,13,7112,1565,5049,7116,1,
4,f4.op0,2,8681,1,422,8259,7254,6154,1,
4,f4.op0,2,8681,1,988,7693,3250,5153,1,
4,f4.op0,2,8681,1,2274,6407,1107,2447,1,
4,f4.op0,2,8681,1,7128,1553,6903,3896,1,
7,f7.op1,2,8681,1,358,8323,2268,324,1,
8,f8.op0,2,8681,1,7450,1231,6645,4086,1,
11,f11.op1,10,8681,2,2186,6495,2585,235,1,
11,f11.op2,2,8681,2,5578,3103,3010,1852,1,y
11,f11.op4,10,8681,2,4580,4101,4712,7531,1,
13,f13.op1,4,8681,10,2842,5839,8669,6009,1,
4,f4.op0,2,8689,1,4914,3775,5520,1380,1,
7,f7.op1,2,8689,2,2946,5743,3089,7889,1,
7,f7.op1,2,8689,2,7952,737,4216,8050,1,
7,f7.op2,6,8689,2,3338,5351,8051,4874,1,
8,f8.op0,2,8689,1,2354,6335,4376,547,1,
9,f9.op0,6,8689,4,3114,5575,7532,7595,1,
9,f9.op1,6,8689,4,3604,5085,1878,3105,1,
13,f13.op0,12,8689,5,7858,831,4730,2369,1,
15,f15.op0,2,8689,4,612,8077,1755,117,1,
16,f16.op1,4,8689,1,1050,7639,711,4932,1,
16,f16.op1,4,8689,1,1636,7053,1594,3358,1,
17,f17.op0,16,8689,2,3792,4897,1233,2117,1,
17,f17.op3,16,8689,2,6726,1963,2555,3217,1,
17,f17.op4,16,8689,2,6844,1845,4165,245,1,
17,f17.op5,16,8689,2,3190,5499,2394,5252,1,
19,f19.op7,6,8689,6,7372,1317,7416,8622,1,
4,f4.op0,2,8693,1,5422,3271,1147,2460,1,
8,f8.op0,2,8693,5,3602,5091,4758,2768,1,
16,f16.op1,4,8693,5,3148,5545,2875,723,1,
19,f19.op4,2,8693,10,1980,6713,3932,1122,1,
19,f19.op4,2,8693,10,3998,4695,1048,6003,1,
19,f19.op4,2,8693,10,4234,4459,4879,3917,1,
7,f7.op0,6,8707,6,7644,1063,3455,5469,1,
9,f9.op0,6,8707,4,7356,1351,273,5835,1,
19,f19.op7,6,8707,5,3940,4767,4128,8466,1,
20,f20.op0,2,8707,7,2484,6223,4186,1080,1,
20,f20.op0,2,8707,7,4714,3993,3116,5380,1,
20,f20.op0,2,8707,7,7762,945,4991,3297,1,
4,f4.op0,2,8713,1,1350,7363,4737,7719,1,
4,f4.op0,2,8713,1,4804,3909,6483,3799,1,
7,f7.op0,6,8713,5,368,8345,1459,6432,1,
7,f7.op0,6,8713,5,2126,6587,3672,3014,1,
7,f7.op1,2,8713,5,4148,4565,3786,4275,1,
8,f8.op0,2,8713,1,160,8553,7880,985,1,
8,f8.op0,2,8713,1,2226,6487,8558,3248,1,
9,f9.op0,6,8713,1,4662,4051,8060,4768,1,
13,f13.op0,12,8713,3,7854,859,6623,7882,1,
13,f13.op3,12,8713,3,2576,6137,6958,8578,1,
13,f13.op4,4,8713,3,1480,7233,1860,2824,1,
13,f13.op4,4,8713,3,2958,5755,1157,89,1,
19,f19.op7,6,8713,11,6788,1925,4727,4376,1,
4,f4.op0,2,8719,3,6532,2187,6491,8162,1,
8,f8.op0,2,8719,7,3034,5685,2021,5702,1,
9,f9.op1,6,8719,7,1690,7029,152,3892,1,
7,f7.op1,2,8731,2,4400,4331,3413,6724,1,
11,f11.op1,10,8731,8,430,8301,3568,4293,1,
11,f11.op4,10,8731,8,2568,6163,3751,341,1,
11,f11.op4,10,8731,8,6522,2209,3229,1881,1,
11,f11.op4,10,8731,8,6910,1821,7634,694,1,
19,f19.op1,6,8731,10,6294,2437,557,3246,1,
19,f19.op1,6,8731,10,7494,1237,5984,1234,1,
19,f19.op3,18,8731,10,6048,2683,3139,5220,1,
19,f19.op4,2,8731,10,8442,289,1635,7898,1,
19,f19.op6,18,8731,10,1946,6785,8362,7333,1,
19,f19.op8,18,8731,10,8614,117,1246,7418,1,
4,f4.op0,2,8737,1,4638,4099,4940,1235,1,
7,f7.op1,2,8737,1,7076,1661,464,6307,1,
7,f7.op2,6,8737,1,5022,3715,7939,8623,1,
8,f8.op0,2,8737,1,2014,6723,4878,2794,1,
8,f8.op0,2,8737,1,3554,5183,1544,193,1,
8,f8.op0,2,8737,1,6694,2043,4290,7089,1,
9,f9.op1,6,8737,7,1080,7657,83,980,1,
11,f11.op2,2,8737,3,4370,4367,7878,3099,1,
13,f13.op0,12,8737,1,1814,6923,641,6098,1,
13,f13.op1,4,8737,1,1892,6845,4463,6392,1,
13,f13.op3,12,8737,1,7982,755,7757,3285,1,
13,f13.op5,12,8737,1,5870,2867,4191,5699,1,
15,f15.op0,2,8737,7,7048,1689,8107,8695,1,
17,f17.op0,16,8737,16,5336,3401,425,25,1,
17,f17.op7,16,8737,16,678,8059,8058,474,1,
19,f19.op1,6,8737,16,2946,5791,4758,4389,1,
19,f19.op7,6,8737,16,1892,6845,253,933,1,
20,f20.op0,2,8737,17,5026,3711,1991,7526,1,
7,f7.op1,2,8741,5,7884,857,608,3833,1,
11,f11.op3,10,8741,7,632,8109,1410,4896,1,
13,f13.op4,4,8741,5,3136,5605,1293,2789,1,
13,f13.op4,4,8741,5,8092,649,8600,6713,1,
16,f16.op0,4,8741,5,2224,6517,5237,8522,1,
20,f20.op0,2,8741,1,2340,6401,5936,2045,1,
19,f19.op4,2,8747,7,5788,2959,898,968,1,
20,f20.op0,2,8747,7,5906,2841,3679,1496,1,
16,f16.op0,4,8753,1,1636,7117,6389,6417,1,
16,f16.op1,4,8753,1,2298,6455,3466,3499,1,
16,f16.op1,4,8753,1,7150,1603,7794,8146,1,
17,f17.op2,16,8753,15,8052,701,2205,3219,1,
17,f17.op4,16,8753,15,1102,7651,980,7266,1,
17,f17.op5,16,8753,15,1860,6893,2572,5815,1,
17,f17.op5,16,8753,15,2894,5859,2537,1179,1,
17,f17.op5,16,8753,15,7410,1343,3111,183,1,
19,f19.op4,2,8753,13,7700,1053,5474,6277,1,
4,f4.op0,2,8761,1,2874,5887,3148,787,1,
7,f7.op1,2,8761,4,8106,655,2800,400,1,
8,f8.op0,2,8761,1,6974,1787,4511,1659,1,
9,f9.op1,6,8761,4,4914,3847,5765,1614,1,
11,f11.op3,10,8761,5,3556,5205,6492,3776,1,
11,f11.op4,10,8761,5,3488,5273,1361,4106,1,
13,f13.op1,4,8761,12,3704,5057,1225,2116,1,
13,f13.op5,12,8761,12,3026,5735,7227,8643,1,
15,f15.op0,2,8761,1,5900,2861,8231,2885,1,
19,f19.op1,6,8761,2,236,8525,4038,6668,1,
7,f7.op1,2,8779,1,532,8247,2665,2889,1,
19,f19.op1,6,8779,1,3534,5245,4271,2073,1,
20,f20.op0,2,8779,19,3456,5323,1322,944,1,
20,f20.op0,2,8779,19,4240,4539,1959,8438,1,
15,f15.op0,2,8783,8,2754,6029,7456,8109,1,
19,f19.op4,2,8783,5,6144,2639,128,469,1,
4,f4.op0,2,8803,3,3700,5103,8739,8787,1,
4,f4.op0,2,8803,3,6962,1841,838,4611,1,
4,f4.op0,2,8803,3,8452,351,999,6852,1,
9,f9.op1,6,8803,1,7420,1383,2812,5203,1,
19,f19.op1,6,8803,6,5708,3095,3180,1094,1,
19,f19.op1,6,8803,6,7524,1279,3935,2987,1,
19,f19.op3,18,8803,6,3794,5009,4832,8594,1,
19,f19.op6,18,8803,6,3218,5585,2362,8464,1,
8,f8.op0,2,8807,7,4480,4327,7129,1992,1,
11,f11.op2,2,8807,7,7810,997,2661,6647,1,
20,f20.op0,2,8807,7,4290,4517,4208,7256,1,
20,f20.op0,2,8807,7,5936,2871,7296,5649,1,
7,f7.op1,2,8819,6,3664,5155,7515,6113,1,
7,f7.op1,2,8819,6,4418,4401,8261,2440,1,
8,f8.op0,2,8819,3,1826,6993,4487,3868,1,
19,f19.op4,2,8819,3,396,8423,7906,5986,1,y
4,f4.op0,2,8821,1,3614,5207,5639,3615,1,
7,f7.op0,6,8821,1,1382,7439,186,3807,1,
7,f7.op0,6,8821,1,2946,5875,6024,4641,1,
7,f7.op1,2,8821,1,2932,5889,96,2534,1,
8,f8.op0,2,8821,5,4604,4217,5840,730,1,
9,f9.op1,6,8821,1,7864,957,3578,4318,1,
11,f11.op3,10,8821,10,4940,3881,2879,6677,1,
13,f13.op1,4,8821,7,6940,1881,4600,3068,1,
13,f13.op2,12,8821,7,1528,7293,2640,7667,1,
13,f13.op4,4,8821,7,5864,2957,6217,5228,1,
19,f19.op1,6,8821,5,5726,3095,7800,8303,1,
19,f19.op4,2,8821,5,8588,233,708,8394,1,
19,f19.op5,18,8821,5,7220,1601,2504,7560,1,
19,f19.op8,18,8821,5,264,8557,1730,7055,1,
4,f4.op0,2,8831,3,436,8395,6313,3786,1,
7,f7.op1,2,8831,4,8822,9,6529,5979,1,
8,f8.op0,2,8831,7,7688,1143,6969,1975,1,
11,f11.op4,10,8831,9,3838,4993,1888,7397,1,
4,f4.op0,2,8837,1,3990,4847,4645,7789,1,
11,f11.op2,2,8837,4,2930,5907,1660,2561,1,
11,f11.op2,2,8837,4,7178,1659,6239,4584,1,
16,f16.op0,4,8837,5,5596,3241,6184,4805,1,
4,f4.op0,2,8839,3,130,8709,2315,7208,1,
8,f8.op0,2,8839,7,5696,3143,6734,7471,1,
9,f9.op1,6,8839,1,3652,5187,5455,8463,1,
11,f11.op2,2,8839,6,6808,2031,3526,8356,1,
19,f19.op1,6,8839,4,7466,1373,7849,4600,1,
19,f19.op1,6,8839,4,8314,525,71,2795,1,
19,f19.op2,18,8839,4,5674,3165,622,2824,1,
19,f19.op3,18,8839,4,3806,5033,5873,4496,1,
19,f19.op3,18,8839,4,6680,2159,7010,2695,1,
19,f19.op3,18,8839,4,7988,851,4302,8135,1,
19,f19.op7,6,8839,4,2198,6641,8345,8813,1,
19,f19.op8,18,8839,4,2494,6345,3055,626,1,
7,f7.op1,2,8849,1,1090,7759,3594,5570,1,
11,f11.op2,2,8849,5,8038,811,3045,5908,1,
13,f13.op1,4,8849,9,7870,979,1688,4214,1,
16,f16.op1,4,8849,1,3092,5757,8108,2719,1,
17,f17.op1,16,8849,9,5580,3269,813,3171,1,
17,f17.op3,16,8849,9,6262,2587,119,7,1,
17,f17.op4,16,8849,9,5802,3047,5903,5032,1,
19,f19.op4,2,8849,14,4406,4443,7057,6426,1,
19,f19.op4,2,8849,14,6276,2573,7862,1811,1,
20,f20.op0,2,8849,9,2784,6065,7564,2148,1,
11,f11.op3,10,8861,6,3912,4949,5519,5335,1,
11,f11.op4,10,8861,6,1840,7021,5530,5336,1,
11,f11.op4,10,8861,6,5708,3153,7805,8765,1,
13,f13.op4,4,8861,8,7690,1171,70,687,1,
15,f15.op0,2,8861,11,4244,4617,1639,700,1,
20,f20.op0,2,8861,1,1596,7265,487,5784,1,
4,f4.op0,2,8863,3,4420,4443,5163,7938,1,
4,f4.op0,2,8863,3,6566,2297,6286,6003,1,
7,f7.op0,6,8863,1,3544,5319,956,3935,1,
7,f7.op0,6,8863,1,7422,1441,7392,1056,1,
7,f7.op1,2,8863,1,4036,4827,6422,5982,1,
7,f7.op1,2,8863,1,4730,4133,1200,5236,1,
9,f9.op0,6,8863,7,5212,3651,2114,4174,1,
9,f9.op1,6,8863,7,1594,7269,1925,4153,1,
19,f19.op1,6,8863,9,4510,4353,8383,4173,1,
19,f19.op7,6,8863,9,772,8091,8533,2315,1,
19,f19.op7,6,8863,9,1302,7561,1288,5199,1,
19,f19.op7,6,8863,9,3422,5441,2438,5726,1,
15,f15.op0,2,8867,2,7584,1283,4543,894,1,
20,f20.op0,2,8867,7,4808,4059,8588,7523,1,
7,f7.op1,2,8887,4,1714,7173,6616,7293,1,
7,f7.op1,2,8887,4,2828,6059,2756,5472,1,
8,f8.op0,2,8887,7,6082,2805,2182,6938,1,
9,f9.op1,6,8887,4,1010,7877,3731,1402,1,
15,f15.op0,2,8887,7,4210,4677,5707,8675,1,
15,f15.op0,2,8887,7,7018,1869,2546,4317,1,
20,f20.op0,2,8887,7,5378,3509,2594,8128,1,
20,f20.op0,2,8887,7,6274,2613,5973,743,1,
4,f4.op0,2,8893,1,6044,2849,3947,3210,1,
7,f7.op1,2,8893,3,6866,2027,1469,6562,1,
9,f9.op1,6,8893,1,1404,7489,311,3987,1,
11,f11.op2,2,8893,5,6258,2635,8505,4007,1,
13,f13.op3,12,8893,1,3012,5881,5635,5222,1,
13,f13.op3,12,8893,1,7024,1869,4501,7187,1,
13,f13.op3,12,8893,1,7056,1837,5450,7260,1,
13,f13.op4,4,8893,1,3284,5609,3027,1601,1,
16,f16.op0,4,8893,13,1432,7461,3876,6912,1,
16,f16.op1,4,8893,13,5430,3463,8268,2740,1,
19,f19.op3,18,8893,1,3838,5055,4231,3031,1,
19,f19.op4,2,8893,1,690,8203,6089,5001,1,
4,f4.op0,2,8923,3,8296,627,4197,3280,1,
7,f7.op1,2,8923,5,5852,3071,207,2579,1,
7,f7.op2,6,8923,5,3954,4969,1977,6656,1,
9,f9.op0,6,8923,4,1658,7265,4927,8479,1,
9,f9.op0,6,8923,4,3998,4925,5427,603,1,
15,f15.op0,2,8923,13,694,8229,1883,2505,1,
19,f19.op1,6,8923,12,4768,4155,430,8476,1,
19,f19.op4,2,8923,12,5572,3351,1346,2419,1,
19,f19.op4,2,8923,12,6622,2301,8253,904,1,
19,f19.op7,6,8923,12,4028,4895,6174,4082,1,
4,f4.op0,2,8929,1,4192,4737,7086,6236,1,
7,f7.op0,6,8929,4,5000,3929,7113,7394,1,
7,f7.op1,2,8929,4,6822,2107,1210,2724,1,
7,f7.op2,6,8929,4,4518,4411,4514,3196,1,
9,f9.op1,6,8929,1,7012,1917,4918,5507,1,
13,f13.op2,12,8929,11,4442,4487,7972,6108,1,
13,f13.op2,12,8929,11,5080,3849,1640,813,1,
13,f13.op4,4,8929,11,3648,5281,993,6258,1,
13,f13.op4,4,8929,11,8062,867,3995,1681,1,
16,f16.op0,4,8929,1,1634,7295,3011,7443,1,
16,f16.op1,4,8929,1,7168,1761,4351,830,1,
16,f16.op1,4,8929,1,8800,129,798,1166,1,
17,f17.op1,16,8929,4,1558,7371,5692,2961,1,
17,f17.op3,16,8929,4,4292,4637,2732,7514,1,
17,f17.op3,16,8929,4,5708,3221,5100,300,1,
17,f17.op4,16,8929,4,8192,737,5413,6096,1,
17,f17.op5,16,8929,4,6318,2611,1981,1167,1,
17,f17.op6,16,8929,4,530,8399,1018,4787,1,
17,f17.op6,16,8929,4,1798,7131,5350,7668,1,
19,f19.op6,18,8929,18,6330,2599,3214,1579,1,
19,f19.op7,6,8929,18,1400,7529,1557,8541,1,
11,f11.op2,2,8933,1,2470,6463,7867,8024,1,
13,f13.op1,4,8933,2,2730,6203,65,5,1,
13,f13.op1,4,8933,2,5198,3735,8676,3416,1,
13,f13.op4,4,8933,2,5510,3423,3831,1669,1,
16,f16.op1,4,8933,5,5536,3397,8119,3299,1,
20,f20.op0,2,8933,13,7118,1815,2259,7706,1,
7,f7.op0,6,8941,2,7356,1585,8811,2536,1,
7,f7.op0,6,8941,2,7676,1265,1669,2793,1,
8,f8.op0,2,8941,5,4808,4133,1150,2379,1,
9,f9.op1,6,8941,4,2652,6289,4365,485,1,
11,f11.op0,10,8941,9,8050,891,8899,809,1,
11,f11.op1,10,8941,9,4470,4471,8037,8046,1,
11,f11.op2,2,8941,9,778,8163,2658,7557,1,
11,f11.op2,2,8941,9,972,7969,6352,7080,1,
11,f11.op4,10,8941,9,3832,5109,5571,7009,1,
13,f13.op2,12,8941,10,5750,3191,2913,6414,1,
13,f13.op4,4,8941,10,4592,4349,6286,8049,1,
13,f13.op5,12,8941,10,1200,7741,3772,3729,1,
16,f16.op0,4,8941,13,7302,1639,2089,1807,1,
16,f16.op1,4,8941,13,5968,2973,8444,2763,1,
16,f16.op1,4,8941,13,8088,853,8700,2779,1,
19,f19.op1,6,8941,11,1532,7409,2902,7682,1,
19,f19.op1,6,8941,11,4208,4733,6485,7400,1,
19,f19.op7,6,8941,11,8784,157,6554,3639,1,
11,f11.op3,10,8951,8,2696,6255,3742,6850,1,
20,f20.op0,2,8951,11,7020,1931,5902,8351,1,
11,f11.op2,2,8963,9,4844,4119,3048,5166,1,
11,f11.op2,2,8963,9,6926,2037,245,5726,1,
15,f15.op0,2,8963,8,806,8157,7716,2307,1,
20,f20.op0,2,8963,3,6686,2277,3744,5565,1,
11,f11.op2,2,8969,4,5734,3235,3569,6032,1,
15,f15.op0,2,8969,14,5412,3557,4887,7501,1,
19,f19.op4,2,8969,1,2570,6399,5798,7858,1,
20,f20.op0,2,8969,9,2166,6803,673,1379,1,
7,f7.op2,6,8971,4,6712,2259,4432,7041,1,
8,f8.op0,2,8971,3,974,7997,6889,6468,1,
8,f8.op0,2,8971,3,3594,5377,1633,5811,1,
9,f9.op0,6,8971,7,2046,6925,1188,132,1,
11,f11.op0,10,8971,6,1388,7583,6137,2189,1,
11,f11.op3,10,8971,6,1570,7401,3941,4436,1,
11,f11.op4,10,8971,6,2278,6693,7282,662,1,
15,f15.op0,2,8971,1,6508,2463,6691,8819,1,
15,f15.op0,2,8999,14,3854,5145,4878,2125,1,
15,f15.op0,2,8999,14,7962,1037,3973,8064,1,
20,f20.op0,2,8999,19,4664,4335,7038,8451,1,
20,f20.op0,2,8999,19,5478,3521,3416,7370,1,
4,f4.op0,2,9001,1,2046,6955,8152,2038,1,
7,f7.op0,6,9001,6,3488,5513,268,2610,1,
7,f7.op2,6,9001,6,1762,7239,5746,8536,1,
9,f9.op1,6,9001,1,2708,6293,5512,5613,1,
11,f11.op1,10,9001,3,544,8457,7086,3099,1,
11,f11.op1,10,9001,3,5498,3503,7773,4798,1,
11,f11.op1,10,9001,3,5786,3215,5503,8683,1,
11,f11.op4,10,9001,3,844,8157,6654,3878,1,
13,f13.op0,12,9001,5,4548,4453,1567,6352,1,
13,f13.op1,4,9001,5,384,8617,3213,7171,1,
13,f13.op2,12,9001,5,8382,619,3808,5832,1,
16,f16.op0,4,9001,9,668,8333,2498,8032,1,
19,f19.op1,6,9001,14,2424,6577,1982,2473,1,
19,f19.op5,18,9001,14,7354,1647,1160,1956,1,
19,f19.op7,6,9001,14,3154,5847,598,8085,1,
7,f7.op2,6,9007,5,6292,2715,8450,6354,1,
8,f8.op0,2,9007,7,518,8489,4687,8467,1,
9,f9.op1,6,9007,7,4280,4727,7355,1818,1,
4,f4.op0,2,9011,3,5368,3643,2246,5067,1,
7,f7.op1,2,9011,2,2140,6871,879,6562,1,
11,f11.op1,10,9011,2,8844,167,3332,5218,1,
11,f11.op4,10,9011,2,2004,7007,5219,2932,1,
15,f15.op0,2,9011,11,740,8271,8498,1768,1,
19,f19.op4,2,9011,5,2260,6751,7472,8930,1,
7,f7.op2,6,9013,4,1842,7171,413,59,1,
7,f7.op2,6,9013,4,2106,6907,7657,3669,1,
7,f7.op2,6,9013,4,6960,2053,2417,4208,1,
13,f13.op0,12,9013,4,594,8419,6744,3292,1,
13,f13.op0,12,9013,4,8138,875,6061,6706,1,
13,f13.op1,4,9013,4,4552,4461,304,1410,1,
13,f13.op2,12,9013,4,3522,5491,4931,8699,1,
13,f13.op3,12,9013,4,380,8633,5266,2485,1,
13,f13.op5,12,9013,4,1108,7905,5835,5302,1,
16,f16.op1,4,9013,5,1762,7251,942,5692,1,
16,f16.op1,4,9013,5,8952,61,8430,6160,1,
19,f19.op1,6,9013,7,2756,6257,8959,2369,1,
19,f19.op4,2,9013,7,742,8271,2088,1533,1,
16,f16.op0,4,9029,5,6938,2091,5257,6536,1,
16,f16.op0,4,9029,5,7480,1549,8311,3341,1,
16,f16.op1,4,9029,5,5912,3117,2172,2393,1,
16,f16.op1,4,9029,5,6250,2779,8200,5027,1,
19,f19.op4,2,9029,4,5048,3981,4903,6911,1,
20,f20.op0,2,9029,9,8956,73,3987,7874,1,
11,f11.op0,10,9041,10,3046,5995,6221,5497,1,
11,f11.op1,10,9041,10,5056,3985,6008,2190,1,
11,f11.op3,10,9041,10,3776,5265,1703,7552,1,
13,f13.op1,4,9041,6,5002,4039,6660,6076,1,
15,f15.op0,2,9041,11,3474,5567,7480,6526,1,
16,f16.op0,4,9041,1,4448,4593,1644,2363,1,
16,f16.op1,4,9041,1,1446,7595,4319,835,1,
17,f17.op0,16,9041,14,4568,4473,6173,6745,1,
17,f17.op0,16,9041,14,7228,1813,9003,5316,1,
17,f17.op4,16,9041,14,3164,5877,1661,2225,1,
17,f17.op7,16,9041,14,6958,2083,4386,258,1,
19,f19.op4,2,9041,16,398,8643,5453,287,1,
20,f20.op0,2,9041,1,2672,6369,3966,6527,1,
7,f7.op1,2,9043,6,852,8191,8935,5152,1,
8,f8.op0,2,9043,3,7030,2013,680,85,1,
8,f8.op0,2,9043,3,8042,1001,6673,6486,1,
9,f9.op0,6,9043,7,4862,4181,8102,1905,1,
9,f9.op0,6,9043,7,7692,1351,1793,1204,1,
9,f9.op1,6,9043,7,1542,7501,2483,4295,1,
19,f19.op4,2,9043,18,3112,5931,5482,5048,1,
19,f19.op4,2,9043,18,4278,4765,8488,7110,1,
20,f20.op0,2,9043,3,3026,6017,5000,250,1,
4,f4.op0,2,9049,1,4376,4673,1654,4938,1,
8,f8.op0,2,9049,1,3148,5901,3850,7268,1,
8,f8.op0,2,9049,1,3478,5571,1812,4751,1,
13,f13.op0,12,9049,1,6084,2965,8740,6937,1,
13,f13.op2,12,9049,1,3544,5505,6386,7452,1,
13,f13.op3,12,9049,1,2560,6489,8255,635,1,
13,f13.op3,12,9049,1,7110,1939,6908,6100,1,
15,f15.op0,2,9049,4,2158,6891,3894,5689,1,
19,f19.op1,6,9049,5,7698,1351,6474,817,1,
19,f19.op7,6,9049,5,8584,465,7794,1839,1,
19,f19.op7,6,9049,5,9042,7,3859,5442,1,
7,f7.op1,2,9059,1,3800,5259,5963,2146,1,
8,f8.op0,2,9059,3,2778,6281,8628,5608,1,
15,f15.op0,2,9059,14,4326,4733,2295,153,1,
19,f19.op4,2,9059,15,2204,6855,381,2404,1,
20,f20.op0,2,9059,19,84,8975,6656,7580,1,
20,f20.op0,2,9059,19,2542,6517,1531,5059,1,
4,f4.op0,2,9067,3,5802,3265,7609,4169,1,
8,f8.op0,2,9067,3,1410,7657,160,20,1,
8,f8.op0,2,9067,3,1512,7555,333,1175,1,
9,f9.op1,6,9067,4,2822,6245,1725,3214,1,
9,f9.op1,6,9067,4,4858,4209,2250,250,1,
11,f11.op2,2,9067,3,4286,4781,2318,1035,1,
4,f4.op0,2,9091,3,5754,3337,1054,4809,1,
4,f4.op0,2,9091,3,8160,931,2629,2930,1,
7,f7.op2,6,9091,5,7736,1355,1685,8033,1,
19,f19.op0,18,9091,9,4972,4119,4853,7911,1,
19,f19.op0,18,9091,9,6510,2581,2393,8260,1,
20,f20.op0,2,9091,11,3086,6005,448,5477,1,
20,f20.op0,2,9091,11,4476,4615,4207,1574,1,
7,f7.op0,6,9103,3,4858,4245,1654,5438,1,
11,f11.op2,2,9103,6,7820,1283,1421,5922,1,
7,f7.op2,6,9109,2,4666,4443,3811,3147,1,
11,f11.op2,2,9109,1,4796,4313,7210,5624,1,
13,f13.op1,4,9109,9,556,8553,5710,3242,1,
13,f13.op1,4,9109,9,4610,4499,2511,5098,1,
13,f13.op2,12,9109,9,7438,1671,6844,6132,1,
19,f19.op1,6,9109,8,6790,2319,6728,7066,1,
19,f19.op5,18,9109,8,4812,4297,8213,8103,1,
19,f19.op5,18,9109,8,6762,2347,60,962,1,
4,f4.op0,2,9127,3,3100,6027,2943,7581,1,
7,f7.op1,2,9127,6,2280,6847,6962,6210,1,
7,f7.op2,6,9127,6,5456,3671,7415,3667,1,
9,f9.op0,6,9127,1,3138,5989,2364,3305,1,
15,f15.op0,2,9127,7,5648,3479,53,612,1,
19,f19.op0,18,9127,7,8470,657,5352,4605,1,
19,f19.op2,18,9127,7,8610,517,2983,157,1,
19,f19.op3,18,9127,7,3898,5229,2174,3477,1,
19,f19.op5,18,9127,7,1040,8087,3903,3568,1,
19,f19.op5,18,9127,7,7234,1893,6573,5630,1,
4,f4.op0,2,9133,1,2152,6981,6152,1538,1,
4,f4.op0,2,9133,1,7034,2099,8418,6671,1,
7,f7.op2,6,9133,5,6388,2745,3050,8264,1,
13,f13.op2,12,9133,7,2282,6851,4564,8079,1,
13,f13.op2,12,9133,7,5998,3135,3630,5197,1,
13,f13.op4,4,9133,7,4564,4569,2631,2310,1,
16,f16.op0,4,9133,13,398,8735,6139,5521,1,
19,f19.op4,2,9133,13,5134,3999,8644,1897,1,
19,f19.op4,2,9133,13,8266,867,7047,3255,1,
4,f4.op0,2,9137,1,2990,6147,8168,2042,1,
7,f7.op1,2,9137,2,6694,2443,9048,7819,1,
11,f11.op2,2,9137,7,3572,5565,4107,1204,1,
13,f13.op1,4,9137,11,1998,7139,4792,3180,1,
13,f13.op1,4,9137,11,3024,6113,2203,2278,1,
17,f17.op0,16,9137,8,5974,3163,1862,647,1,
17,f17.op4,16,9137,8,6758,2379,5039,7821,1,
17,f17.op4,16,9137,8,8978,159,2602,1228,1,
17,f17.op7,16,9137,8,4166,4971,2509,1760,1,
19,f19.op4,2,9137,17,1734,7403,8653,2379,1,
20,f20.op0,2,9137,17,5054,4083,614,8254,1,
7,f7.op2,6,9151,2,6052,3099,6631,8791,1,
7,f7.op2,6,9151,2,6910,2241,7456,4987,1,
11,f11.op0,10,9151,10,8000,1151,5337,2149,1,
8,f8.op0,2,9157,5,4162,4995,8808,1101,1,
9,f9.op0,6,9157,4,4464,4693,4496,1517,1,
9,f9.op1,6,9157,4,5004,4153,3867,3482,1,
11,f11.op2,2,9157,5,8270,887,5192,472,1,
13,f13.op2,12,9157,5,7826,1331,1998,4380,1,
15,f15.op0,2,9157,7,9042,115,2429,8098,1,
19,f19.op4,2,9157,18,3172,5985,8043,3315,1,
20,f20.op0,2,9157,17,2032,7125,967,4169,1,
11,f11.op0,10,9161,9,7376,1785,162,3346,1,
11,f11.op1,10,9161,9,2710,6451,1241,8441,1,
11,f11.op2,2,9161,9,6538,2623,5878,2200,1,
11,f11.op4,10,9161,9,3550,5611,8050,9060,1,
13,f13.op4,4,9161,9,7536,1625,2486,3010,1,
16,f16.op0,4,9161,9,5934,3227,4505,8870,1,
19,f19.op4,2,9161,3,744,8417,4377,2159,1,
19,f19.op4,2,9161,3,5646,3515,7577,7149,1,
20,f20.op0,2,9161,1,5454,3707,8008,5897,1,
13,f13.op4,4,9173,8,3396,5777,4635,3179,1,
15,f15.op0,2,9173,8,3754,5419,7304,1710,1,
19,f19.op4,2,9173,15,4152,5021,5621,2227,1,
4,f4.op0,2,9181,1,6236,2945,6071,3813,1,
7,f7.op0,6,9181,4,6980,2201,9060,5229,1,
7,f7.op2,6,9181,4,5982,3199,7353,2362,1,
11,f11.op0,10,9181,7,3410,5771,7477,2349,1,
11,f11.op2,2,9181,7,4088,5093,3813,8693,1,
11,f11.op2,2,9181,7,8702,479,8008,728,1,
11,f11.op3,10,9181,7,1828,7353,254,2527,1,
13,f13.op1,4,9181,3,2072,7109,6266,482,1,
13,f13.op1,4,9181,3,2942,6239,4162,5970,1,
13,f13.op1,4,9181,3,3674,5507,3260,957,1,
16,f16.op0,4,9181,13,5174,4007,1359,2954,1,
16,f16.op0,4,9181,13,6978,2203,6573,9018,1,
16,f16.op1,4,9181,13,1244,7937,8498,3974,1,
19,f19.op0,18,9181,4,3532,5649,5142,8002,1,
19,f19.op8,18,9181,4,4546,4635,4602,8940,1,
19,f19.op8,18,9181,4,7996,1185,3038,4992,1,
4,f4.op0,2,9187,3,1634,7553,51,6903,1,
4,f4.op0,2,9187,3,5854,3333,341,2382,1,
4,f4.op0,2,9187,3,8606,581,1597,2696,1,
7,f7.op2,6,9199,1,6300,2899,105,15,1,
7,f7.op2,6,9199,1,7260,1939,5102,2043,1,
8,f8.op0,2,9199,7,354,8845,6193,1924,1,
9,f9.op1,6,9199,1,1934,7265,334,8214,1,
19,f19.op2,18,9199,3,8076,1123,4412,2653,1,
19,f19.op4,2,9199,3,3954,5245,8469,4319,1,
19,f19.op5,18,9199,3,4930,4269,4431,2654,1,
19,f19.op5,18,9199,3,8582,617,3112,6942,1,
19,f19.op7,6,9199,3,530,8669,6367,6145,1,
11,f11.op2,2,9203,7,4994,4209,8750,4142,1,
15,f15.op0,2,9203,8,2196,7007,720,48,1,
15,f15.op0,2,9203,8,4540,4663,6529,4730,1,
19,f19.op4,2,9203,7,1494,7709,5005,3654,1,
19,f19.op4,2,9203,7,2858,6345,6532,3250,1,
20,f20.op0,2,9203,3,2954,6249,2663,8876,1,
20,f20.op0,2,9203,3,4800,4403,8451,1803,1,
20,f20.op0,2,9203,3,6408,2795,1643,8825,1,
13,f13.op4,4,9209,5,4648,4561,6422,494,1,
16,f16.op0,4,9209,9,4224,4985,6081,4409,1,
16,f16.op1,4,9209,9,2056,7153,1171,2951,1,
16,f16.op1,4,9209,9,3156,6053,4281,8901,1,
20,f20.op0,2,9209,9,1606,7603,4501,5290,1,
20,f20.op0,2,9209,9,5908,3301,5972,5824,1,
7,f7.op1,2,9221,2,1174,8047,2143,4258,1,
8,f8.op0,2,9221,5,7794,1427,6129,4224,1,
8,f8.op0,2,9221,5,8782,439,7081,4343,1,
11,f11.op1,10,9221,3,6846,2375,7315,665,1,
11,f11.op2,2,9221,3,6390,2831,1666,1828,1,
11,f11.op3,10,9221,3,7834,1387,694,5931,1,
13,f13.op1,4,9221,4,1994,7227,5235,1112,1,
7,f7.op1,2,9227,1,7642,1585,4251,7198,1,
11,f11.op2,2,9227,9,1962,7265,6838,8171,1,
15,f15.op0,2,9227,2,1632,7595,1619,5029,1,
15,f15.op0,2,9227,2,2820,6407,4883,7092,1,
20,f20.op0,2,9227,7,2042,7185,3542,6636,1,
7,f7.op1,2,9239,6,1518,7721,7133,1019,1,
7,f7.op1,2,9239,6,6528,2711,5105,3369,1,
8,f8.op0,2,9239,7,4516,4723,8576,1072,1,
7,f7.op2,6,9241,1,7882,1359,7075,3651,1,
8,f8.op0,2,9241,1,7240,2001,280,35,1,
9,f9.op1,6,9241,7,1580,7661,5190,3657,1,
11,f11.op0,10,9241,1,2376,6865,8517,7495,1,
11,f11.op1,10,9241,1,1936,7305,4214,8784,1,
11,f11.op2,2,9241,1,2576,6665,6246,2248,1,
11,f11.op2,2,9241,1,7892,1349,368,5074,1,
11,f11.op4,10,9241,1,1410,7831,330,30,1,
13,f13.op5,12,9241,11,6022,3219,1736,7242,1,
13,f13.op5,12,9241,11,6490,2751,897,69,1,
4,f4.op0,2,9257,1,6238,3019,7920,1980,1,
4,f4.op0,2,9257,1,9220,37,6819,4019,1,
7,f7.op1,2,9257,3,5106,4151,1273,6794,1,
7,f7.op1,2,9257,3,7192,2065,3921,3205,1,
13,f13.op1,4,9257,1,1876,7381,3863,8130,1,
4,f4.op0,2,9277,1,9048,229,8541,9093,1,
7,f7.op2,6,9277,2,1062,8215,8675,9191,1,
11,f11.op2,2,9277,4,8180,1097,1825,2696,1,
13,f13.op3,12,9277,8,3610,5667,1678,5838,1,
13,f13.op3,12,9277,8,3634,5643,8257,2776,1,
13,f13.op4,4,9277,8,6156,3121,1488,6537,1,
15,f15.op0,2,9277,7,7436,1841,8816,4917,1,
16,f16.op1,4,9277,13,4260,5017,2595,742,1,
16,f16.op1,4,9277,13,7492,1785,509,8729,1,
19,f19.op4,2,9277,5,5268,4009,7220,380,1,
19,f19.op4,2,9277,5,7914,1363,8370,8741,1,
19,f19.op7,6,9277,5,8794,483,5911,5682,1,
7,f7.op1,2,9281,6,9248,33,7959,1137,1,
8,f8.op0,2,9281,1,1372,7909,6257,8903,1,
16,f16.op1,4,9281,1,4602,4679,9188,7535,1,
17,f17.op3,16,9281,16,3078,6203,5095,6851,1,
17,f17.op7,16,9281,16,6392,2889,6816,9136,1,
7,f7.op0,6,9283,1,1880,7403,8703,7874,1,
7,f7.op1,2,9283,1,4140,5143,4209,7232,1,
7,f7.op1,2,9283,1,5292,3991,5102,2055,1,
8,f8.op0,2,9283,3,4058,5225,5548,5335,1,
19,f19.op7,6,9283,11,58,9225,1841,6937,1,
20,f20.op0,2,9283,3,2586,6697,2921,6180,1,
20,f20.op0,2,9283,3,5932,3351,2139,3356,1,
8,f8.op0,2,9293,5,8056,1237,2741,8474,1,
16,f16.op0,4,9293,13,526,8767,1349,4150,1,
16,f16.op0,4,9293,13,9260,33,5531,5573,1,
19,f19.op4,2,9293,2,4896,4397,7407,5770,1,
7,f7.op1,2,9311,1,2164,7147,4262,1939,1,
7,f7.op1,2,9311,1,8268,1043,9042,3952,1,
8,f8.op0,2,9311,7,200,9111,2581,6142,1,
8,f8.op0,2,9311,7,6694,2617,6849,2020,1,y
8,f8.op0,2,9311,7,8618,693,2599,8472,1,
11,f11.op3,10,9311,5,3750,5561,7561,7459,1,
11,f11.op4,10,9311,5,4848,4463,3032,2815,1,
15,f15.op0,2,9311,11,1044,8267,8448,8012,1,
19,f19.op4,2,9311,1,3472,5839,3259,4582,1,
20,f20.op0,2,9311,11,280,9031,1566,6596,1,
7,f7.op1,2,9319,2,248,9071,1632,4227,1,
7,f7.op2,6,9319,2,7690,1629,2163,309,1,
9,f9.op1,6,9319,4,4848,4471,4432,8776,1,
15,f15.op0,2,9319,4,7992,1327,3410,6440,1,
20,f20.op0,2,9319,19,5354,3965,2248,3840,1,
4,f4.op0,2,9323,3,520,8803,4634,5820,1,
4,f4.op0,2,9323,3,2838,6485,7063,8758,1,
4,f4.op0,2,9323,3,5276,4047,6504,1626,1,
8,f8.op0,2,9323,3,1806,7517,2675,8492,1,
4,f4.op0,2,9337,1,394,8943,3836,959,1,
7,f7.op0,6,9337,6,774,8563,3965,4568,1,
7,f7.op2,6,9337,6,2018,7319,8556,3890,1,
9,f9.op0,6,9337,4,1366,7971,8397,933,1,
11,f11.op2,2,9337,9,3032,6305,6681,2305,1,
16,f16.op0,4,9337,9,6416,2921,7177,9202,1,
16,f16.op1,4,9337,9,5246,4091,6757,2173,1,
19,f19.op1,6,9337,8,3196,6141,964,1525,1,
4,f4.op0,2,9341,1,5556,3785,7550,6558,1,
8,f8.op0,2,9341,5,6100,3241,286,2371,1,
11,f11.op4,10,9341,2,7602,1739,5584,2206,1,
13,f13.op4,4,9341,7,4524,4817,1,7904,1,
7,f7.op0,6,9343,5,3316,6027,8485,6551,1,
7,f7.op0,6,9343,5,4156,5187,8599,7902,1,
7,f7.op2,6,9343,5,7618,1725,8035,5152,1,
8,f8.op0,2,9343,7,7672,1671,8148,5690,1,
9,f9.op0,6,9343,1,2448,6895,1392,3269,1,
15,f15.op0,2,9343,13,1344,7999,4317,4025,1,
19,f19.op0,18,9343,14,1248,8095,145,4925,1,
19,f19.op0,18,9343,14,7148,2195,5101,8628,1,
19,f19.op0,18,9343,14,8948,395,6337,1317,1,
19,f19.op0,18,9343,14,9156,187,4050,6114,1,
19,f19.op1,6,9343,14,5554,3789,6400,3779,1,
19,f19.op4,2,9343,14,7524,1819,434,3465,1,
7,f7.op1,2,9349,4,7112,2237,6498,4935,1,
9,f9.op1,6,9349,7,8142,1207,5209,8889,1,
13,f13.op1,4,9349,2,7864,1485,3420,4578,1,
13,f13.op3,12,9349,2,2708,6641,7216,4870,1,
13,f13.op3,12,9349,2,3458,5891,1793,5172,1,
19,f19.op1,6,9349,1,8936,413,6531,2804,1,
19,f19.op7,6,9349,1,7070,2279,7904,416,1,
4,f4.op0,2,9371,3,3484,5887,251,7091,1,
4,f4.op0,2,9371,3,4664,4707,532,133,1,
4,f4.op0,2,9371,3,7310,2061,42,4696,1,
8,f8.op0,2,9371,3,3444,5927,5889,6593,1,
8,f8.op0,2,9371,3,6604,2767,5503,4202,1,
11,f11.op4,10,9371,10,568,8803,6776,616,1,
19,f19.op4,2,9371,4,8730,641,4874,3709,1,
19,f19.op4,2,9371,4,9190,181,7932,6336,1,
4,f4.op0,2,9377,1,3724,5653,4467,3461,1,
16,f16.op0,4,9377,1,7820,1557,5050,3832,1,
17,f17.op2,16,9377,10,1748,7629,4581,3579,1,
17,f17.op4,16,9377,10,6936,2441,8395,1597,1,
17,f17.op5,16,9377,10,9228,149,4952,4704,1,
17,f17.op7,16,9377,10,6466,2911,4242,6317,1,
20,f20.op0,2,9377,17,6784,2593,5996,5926,1,
4,f4.op0,2,9391,3,7592,1799,4309,3425,1,
4,f4.op0,2,9391,3,8452,939,3984,996,1,
7,f7.op1,2,9391,4,6038,3353,3157,451,1,
7,f7.op2,6,9391,4,6466,2925,3435,5857,1,
8,f8.op0,2,9391,7,8162,1229,8143,9235,1,
9,f9.op0,6,9391,4,1856,7535,8059,9243,1,
11,f11.op0,10,9391,8,8856,535,2675,7073,1,
11,f11.op1,10,9391,8,2694,6697,3200,6267,1,
11,f11.op2,2,9391,8,6404,2987,3060,7108,1,
11,f11.op4,10,9391,8,4138,5253,8935,1666,1,
15,f15.op0,2,9391,1,1746,7645,4447,5305,1,
19,f19.op7,6,9391,5,3380,6011,8286,5873,1,
19,f19.op7,6,9391,5,8878,513,7562,398,1,
4,f4.op0,2,9397,1,8652,745,3990,5696,1,
7,f7.op1,2,9397,3,8,9389,2505,7070,1,
7,f7.op1,2,9397,3,5328,4069,9045,3977,1,
7,f7.op2,6,9397,3,244,9153,5718,7529,1,
9,f9.op0,6,9397,1,1618,7779,1332,148,1,
9,f9.op0,6,9397,1,3904,5493,987,3242,1,
9,f9.op0,6,9397,1,8620,777,4860,540,1,
9,f9.op1,6,9397,1,4952,4445,5893,2743,1,
13,f13.op1,4,9397,11,1748,7649,9164,5042,1,
13,f13.op3,12,9397,11,4852,4545,5351,3303,1,
13,f13.op4,4,9397,11,82,9315,6824,4862,1,
13,f13.op4,4,9397,11,2880,6517,4200,5383,1,
13,f13.op5,12,9397,11,4794,4603,2492,8143,1,
16,f16.op0,4,9397,5,3350,6047,5267,5615,1,
16,f16.op0,4,9397,5,6296,3101,1606,1275,1,
16,f16.op0,4,9397,5,9144,253,3700,7279,1,
19,f19.op0,18,9397,11,7846,1551,3733,6626,1,
19,f19.op0,18,9397,11,9238,159,7817,906,1,
19,f19.op2,18,9397,11,5994,3403,1871,6528,1,
19,f19.op2,18,9397,11,8862,535,6819,7283,1,
19,f19.op4,2,9397,11,988,8409,5101,6698,1,
19,f19.op5,18,9397,11,868,8529,588,3493,1,
19,f19.op6,18,9397,11,1738,7659,4822,4705,1,
19,f19.op7,6,9397,11,3574,5823,6608,4799,1,
19,f19.op7,6,9397,11,4084,5313,3205,2147,1,
19,f19.op7,6,9397,11,4228,5169,7207,7798,1,
19,f19.op8,18,9397,11,8076,1321,1663,3055,1,
20,f20.op0,2,9397,17,5696,3701,659,6141,1,
4,f4.op0,2,9403,3,5726,3677,5670,6119,1,
4,f4.op0,2,9403,3,8846,557,9380,2345,1,
7,f7.op2,6,9403,2,4740,4663,2203,1658,1,
9,f9.op1,6,9403,7,840,8563,7449,3962,1,
15,f15.op0,2,9403,13,4962,4441,5487,4127,1,
19,f19.op1,6,9403,17,5906,3497,9182,6422,1,
20,f20.op0,2,9403,3,922,8481,1742,2908,1,
4,f4.op0,2,9413,1,7012,2401,5729,8492,1,
7,f7.op1,2,9413,5,9120,293,8795,7980,1,
11,f11.op2,2,9413,8,254,9159,7886,6707,1,
11,f11.op2,2,9413,8,2490,6923,9194,3403,1,
11,f11.op2,2,9413,8,3042,6371,8048,5866,1,
11,f11.op2,2,9413,8,8718,695,7041,4063,1,
16,f16.op1,4,9413,5,4,9409,4307,5564,1,
19,f19.op4,2,9413,8,8494,919,1570,4046,1,
20,f20.op0,2,9413,13,1106,8307,9026,8923,1,
7,f7.op1,2,9419,4,1514,7905,4466,638,1,
7,f7.op1,2,9419,4,6882,2537,5282,8828,1,
11,f11.op2,2,9419,3,8034,1385,5531,7353,1,
20,f20.op0,2,9419,19,396,9023,4228,3979,1,
7,f7.op2,6,9421,6,6124,3297,9002,1286,1,
9,f9.op1,6,9421,7,4158,5263,5557,2711,1,
9,f9.op1,6,9421,7,8624,797,6400,5945,1,
11,f11.op0,10,9421,5,4454,4967,2462,6219,1,
11,f11.op1,10,9421,5,2416,7005,1226,8676,1,
11,f11.op2,2,9421,5,1270,8151,6233,3136,1,
11,f11.op2,2,9421,5,3078,6343,4973,2165,1,
13,f13.op0,12,9421,9,7754,1667,282,8718,1,
13,f13.op1,4,9421,9,5604,3817,8718,2120,1,
13,f13.op5,12,9421,9,6816,2605,4634,6154,1,
20,f20.op0,2,9421,1,1240,8181,3260,163,1,
7,f7.op1,2,9431,2,7922,1509,842,8204,1,
11,f11.op1,10,9431,4,1086,8345,5805,8244,1,
11,f11.op3,10,9431,4,4690,4741,5008,2170,1,
20,f20.op0,2,9431,11,4462,4969,6558,1271,1,
7,f7.op1,2,9433,4,3040,6393,3422,3184,1,
7,f7.op1,2,9433,4,3502,5931,2465,7090,1,
9,f9.op0,6,9433,1,1252,8181,6245,1742,1,
9,f9.op1,6,9433,1,692,8741,527,4251,1,
9,f9.op1,6,9433,1,3336,6097,8127,903,1,
11,f11.op2,2,9433,6,7404,2029,9432,1715,1,
11,f11.op2,2,9433,6,7512,1921,5466,2212,1,
13,f13.op0,12,9433,8,1944,7489,4564,6156,1,
13,f13.op2,12,9433,8,514,8919,2540,921,1,
13,f13.op3,12,9433,8,654,8779,8411,647,1,
13,f13.op5,12,9433,8,5428,4005,1821,5945,1,
15,f15.op0,2,9433,13,3506,5927,3681,2132,1,
16,f16.op0,4,9433,9,6,9427,1449,8934,1,
19,f19.op4,2,9433,9,3816,5617,4731,249,1,
19,f19.op5,18,9433,9,552,8881,9230,5947,1,
19,f19.op7,6,9433,9,6652,2781,8436,444,1,
8,f8.op0,2,9437,5,2210,7227,3138,7470,1,
11,f11.op2,2,9437,10,4998,4439,9021,1678,1,
7,f7.op0,6,9439,3,8828,611,4188,5992,1,
7,f7.op2,6,9439,3,1264,8175,7671,7838,1,
8,f8.op0,2,9439,7,9002,437,6717,6739,1,
19,f19.op4,2,9439,15,9094,345,848,1535,1,
8,f8.op0,2,9461,5,1016,8445,6906,7959,1,
11,f11.op1,10,9461,1,2170,7291,9139,2551,1,
13,f13.op1,4,9461,10,7310,2151,1403,3019,1,
15,f15.op0,2,9461,11,7926,1535,854,6995,1,
16,f16.op0,4,9461,5,7586,1875,6672,417,1,
16,f16.op1,4,9461,5,7304,2157,8234,8793,1,
19,f19.op4,2,9461,18,6642,2819,4428,731,1,
20,f20.op0,2,9461,1,3292,6169,9341,9455,1,
20,f20.op0,2,9461,1,3662,5799,3171,4416,1,
7,f7.op1,2,9463,6,5748,3715,4926,7463,1,
9,f9.op0,6,9463,4,6236,3227,7152,3949,1,
19,f19.op1,6,9463,1,94,9369,2499,4614,1,
19,f19.op4,2,9463,1,4474,4989,338,2010,1,
20,f20.op0,2,9463,3,984,8479,4859,3555,1,
20,f20.op0,2,9463,3,8428,1035,2161,6259,1,
8,f8.op0,2,9467,3,6010,3457,1830,7329,1,
11,f11.op2,2,9467,7,584,8883,5003,4758,1,
11,f11.op2,2,9467,7,1296,8171,3893,7239,1,
19,f19.op4,2,9467,5,8754,713,1242,5048,1,
19,f19.op4,2,9467,5,9240,227,352,8489,1,
4,f4.op0,2,9473,1,6164,3309,4359,3458,1,
13,f13.op1,4,9473,9,1928,7545,1974,4524,1,
13,f13.op1,4,9473,9,6648,2825,1303,3015,1,
13,f13.op4,4,9473,9,686,8787,351,27,1,
17,f17.op0,16,9473,4,8336,1137,8842,4978,1,
17,f17.op1,16,9473,4,9086,387,5818,9258,1,
17,f17.op5,16,9473,4,244,9229,3026,178,1,
17,f17.op5,16,9473,4,4248,5225,3754,3007,1,
20,f20.op0,2,9473,13,7458,2015,561,1449,1,
20,f20.op0,2,9473,13,9084,389,9258,7094,1,
8,f8.op0,2,9479,7,1126,8353,8888,1111,1,
8,f8.op0,2,9479,7,3124,6355,3940,5232,1,
19,f19.op4,2,9479,17,914,8565,179,2005,1,
20,f20.op0,2,9479,19,8396,1083,6691,5548,1,
4,f4.op0,2,9491,3,344,9147,5512,1378,1,
8,f8.op0,2,9491,3,9478,13,6174,7890,1,
11,f11.op1,10,9491,9,2200,7291,1306,3570,1,
8,f8.op0,2,9497,1,4866,4631,5463,1870,1,
8,f8.op0,2,9497,1,5658,3839,2935,1554,1,
11,f11.op2,2,9497,4,1712,7785,1512,6181,1,
13,f13.op1,4,9497,7,1662,7835,6974,1267,1,
13,f13.op1,4,9497,7,2228,7269,5897,7759,1,
13,f13.op1,4,9497,7,4838,4659,8264,6480,1,
15,f15.op0,2,9497,2,8384,1113,1180,6410,1,
16,f16.op0,4,9497,9,6198,3299,8623,5881,1,
20,f20.op0,2,9497,17,2318,7179,47,4276,1,
4,f4.op0,2,9511,3,7290,2221,6813,4081,1,
7,f7.op0,6,9511,5,3032,6479,1149,5599,1,
7,f7.op1,2,9511,5,4962,4549,4835,8843,1,
7,f7.op2,6,9511,5,3578,5933,7057,6443,1,
7,f7.op2,6,9511,5,9390,121,968,1497,1,
8,f8.op0,2,9511,7,5944,3567,7088,886,1,
9,f9.op0,6,9511,7,4582,4929,1412,4384,1,
11,f11.op1,10,9511,7,2778,6733,4616,9066,1,
11,f11.op1,10,9511,7,7926,1585,6855,5811,1,
11,f11.op3,10,9511,7,2350,7161,672,2655,1,
11,f11.op4,10,9511,7,5082,4429,7945,8504,1,
11,f11.op4,10,9511,7,6986,2525,3854,1215,1,
19,f19.op7,6,9511,11,4282,5229,7117,9385,1,
16,f16.op1,4,9521,1,5476,4045,2728,4931,1,
17,f17.op2,16,9521,1,1814,7707,806,5648,1,
17,f17.op5,16,9521,1,7688,1833,528,8992,1,
17,f17.op7,16,9521,1,7908,1613,5140,6463,1,
19,f19.op4,2,9521,2,8882,639,1662,2593,1,
20,f20.op0,2,9521,1,366,9155,8457,1851,1,
20,f20.op0,2,9521,1,7072,2449,5443,8365,1,
7,f7.op1,2,9533,6,2084,7449,6486,6374,1,
8,f8.op0,2,9533,5,3088,6445,5967,6704,1,
13,f13.op4,4,9533,4,4230,5303,7933,7210,1,
15,f15.op0,2,9533,8,8692,841,7414,4943,1,
16,f16.op0,4,9533,13,4636,4897,324,7170,1,
16,f16.op1,4,9533,13,2748,6785,5013,4484,1,
19,f19.op4,2,9533,14,5590,3943,1367,7598,1,
4,f4.op0,2,9539,3,1234,8305,201,2435,1,
8,f8.op0,2,9539,3,458,9081,7744,968,1,
15,f15.op0,2,9539,14,7636,1903,3422,1500,1,
19,f19.op4,2,9539,1,6762,2777,2035,8642,1,
20,f20.op0,2,9539,19,4180,5359,2182,1063,1,
4,f4.op0,2,9547,3,2014,7533,817,2591,1,
4,f4.op0,2,9547,3,2166,7381,7420,1855,1,
7,f7.op0,6,9547,6,7464,2083,6543,7754,1,
9,f9.op1,6,9547,7,270,9277,4152,6826,1,
19,f19.op1,6,9547,9,14,9533,9243,9531,1,
19,f19.op1,6,9547,9,3588,5959,8627,1459,1,
19,f19.op4,2,9547,9,220,9327,4467,2245,1,
20,f20.op0,2,9547,7,7058,2489,6057,4599,1,
8,f8.op0,2,9551,7,2140,7411,3122,2778,1,
15,f15.op0,2,9551,11,5188,4363,7961,9445,1,
20,f20.op0,2,9551,11,1936,7615,5828,6022,1,
4,f4.op0,2,9587,3,7986,1601,1035,7449,1,
8,f8.op0,2,9587,3,5426,4161,2251,8670,1,
11,f11.op2,2,9587,6,2744,6843,3448,1185,1,
4,f4.op0,2,9601,1,7898,1703,7534,6684,1,
8,f8.op0,2,9601,1,7942,1659,5763,6721,1,
13,f13.op0,12,9601,7,5478,4123,7774,598,1,
16,f16.op0,4,9601,1,8688,913,1085,1868,1,
16,f16.op1,4,9601,1,8844,757,7723,3483,1,
17,f17.op2,16,9601,13,8238,1363,6952,2668,1,
17,f17.op7,16,9601,13,8154,1447,1151,1762,1,
19,f19.op7,6,9601,6,4464,5137,2104,2132,1,y
20,f20.op0,2,9601,1,1396,8205,5635,2682,1,
4,f4.op0,2,9613,1,7240,2373,90,4829,1,
7,f7.op1,2,9613,2,8042,1571,9015,6781,1,
7,f7.op2,6,9613,2,9216,397,3353,479,1,
9,f9.op0,6,9613,1,3686,5927,2802,6720,1,
13,f13.op3,12,9613,6,716,8897,7981,8748,1,
13,f13.op4,4,9613,6,4650,4963,3960,2523,1,
13,f13.op4,4,9613,6,8236,1377,1425,2328,1,
15,f15.op0,2,9613,13,5178,4435,5847,4235,1,
16,f16.op0,4,9613,13,4020,5593,9084,2971,1,
19,f19.op4,2,9613,18,7388,2225,5218,6346,1,
19,f19.op7,6,9613,18,2262,7351,2609,3173,1,
4,f4.op0,2,9619,3,1286,8333,152,38,1,
7,f7.op1,2,9619,1,6584,3035,724,5600,1,
7,f7.op1,2,9619,1,9308,311,9334,6830,1,
7,f7.op2,6,9619,1,3220,6399,1710,7115,1,
15,f15.op0,2,9619,4,1368,8251,3294,5991,1,
19,f19.op1,6,9619,5,1782,7837,2200,8216,1,
19,f19.op4,2,9619,5,4646,4973,3687,7788,1,
19,f19.op4,2,9619,5,7296,2323,1929,8708,1,
19,f19.op4,2,9619,5,9176,443,75,2029,1,
20,f20.op0,2,9619,19,3150,6469,8847,3809,1,
4,f4.op0,2,9623,3,5594,4029,3214,5615,1,
7,f7.op1,2,9623,5,3792,5831,4698,6170,1,
4,f4.op0,2,9629,1,5318,4311,1313,7550,1,
8,f8.op0,2,9629,5,7152,2477,1161,3756,1,y
8,f8.op0,2,9629,5,9440,189,3118,2797,1,
19,f19.op4,2,9629,15,972,8657,3258,3719,1,
20,f20.op0,2,9629,9,2090,7539,1726,2975,1,
4,f4.op0,2,9631,3,9132,499,8724,2181,1,
7,f7.op0,6,9631,6,2922,6709,6322,2279,1,
7,f7.op0,6,9631,6,9534,97,1561,223,1,
7,f7.op1,2,9631,6,4232,5399,5955,7730,1,
7,f7.op2,6,9631,6,7164,2467,6456,3674,1,
8,f8.op0,2,9631,7,3088,6543,5034,3037,1,
11,f11.op3,10,9631,6,3936,5695,1822,7170,1,
11,f11.op4,10,9631,6,9290,341,1484,1886,1,
15,f15.op0,2,9631,1,1950,7681,3703,1531,1,
19,f19.op3,18,9631,17,1966,7665,7801,8014,1,
19,f19.op5,18,9631,17,2282,7349,4533,7842,1,
19,f19.op6,18,9631,17,1156,8475,1889,2127,1,
19,f19.op7,6,9631,17,5370,4261,2572,6725,1,
4,f4.op0,2,9643,3,20,9623,6905,4137,1,
4,f4.op0,2,9643,3,4424,5219,5733,3844,1,
8,f8.op0,2,9643,3,742,8901,553,6096,1,
8,f8.op0,2,9643,3,9196,447,1602,2611,1,
11,f11.op2,2,9643,7,4838,4805,5098,3970,1,
19,f19.op7,6,9643,10,1494,8149,3598,2727,1,
19,f19.op7,6,9643,10,4742,4901,4849,5838,1,
19,f19.op7,6,9643,10,8616,1027,7471,5976,1,
7,f7.op0,6,9649,3,1782,7867,2324,332,1,
7,f7.op0,6,9649,3,4420,5229,1223,4310,1,
7,f7.op1,2,9649,3,6836,2813,8161,8058,1,
7,f7.op2,6,9649,3,1538,8111,8062,5287,1,
13,f13.op0,12,9649,3,4494,5155,2765,7635,1,
13,f13.op1,4,9649,3,3972,5677,4598,7776,1,
13,f13.op4,4,9649,3,6938,2711,685,7475,1,y
13,f13.op5,12,9649,3,1252,8397,6531,5698,1,
16,f16.op0,4,9649,1,3062,6587,9560,5422,1,
17,f17.op0,16,9649,10,1606,8043,7297,2132,1,
17,f17.op2,16,9649,10,3570,6079,6728,8342,1,
17,f17.op5,16,9649,10,2352,7297,8405,1062,1,
17,f17.op6,16,9649,10,5958,3691,1569,4633,1,
19,f19.op3,18,9649,16,7744,1905,6055,8952,1,
19,f19.op8,18,9649,16,6942,2707,5468,2827,1,
19,f19.op8,18,9649,16,9610,39,9181,7593,1,
7,f7.op0,6,9661,1,6452,3209,7596,9366,1,
7,f7.op1,2,9661,1,7762,1899,7695,8000,1,
9,f9.op0,6,9661,4,1946,7715,7021,2927,1,
13,f13.op4,4,9661,2,6110,3551,8635,4380,1,
4,f4.op0,2,9677,1,3960,5717,3735,3353,1,
11,f11.op2,2,9677,8,3194,6483,7588,3329,1,
13,f13.op1,4,9677,5,8448,1229,1606,6823,1,
15,f15.op0,2,9677,2,4382,5295,6391,4942,1,
16,f16.op0,4,9677,13,504,9173,6898,4060,1,
16,f16.op0,4,9677,13,1816,7861,4381,9346,1,
19,f19.op4,2,9677,6,682,8995,7234,2418,1,
8,f8.op0,2,9679,7,2680,6999,2934,7626,1,
8,f8.op0,2,9679,7,4664,5015,6646,8090,1,
9,f9.op1,6,9679,4,8208,1471,7230,7256,1,
11,f11.op2,2,9679,10,3240,6439,9557,8788,1,
11,f11.op2,2,9679,10,8268,1411,6894,7666,1,
15,f15.op0,2,9679,4,3032,6647,3718,5410,1,
19,f19.op7,6,9679,8,3768,5911,9072,3534,1,
19,f19.op7,6,9679,8,4628,5051,6124,2360,1,
20,f20.op0,2,9679,19,6484,3195,9093,6746,1,
4,f4.op0,2,9689,1,3456,6233,5883,3893,1,
15,f15.op0,2,9689,14,2122,7567,4408,8691,1,
16,f16.op0,4,9689,9,548,9141,6089,9464,1,
16,f16.op0,4,9689,9,9224,465,738,8524,1,
7,f7.op1,2,9697,2,1474,8223,1482,1597,1,
7,f7.op1,2,9697,2,3494,6203,8967,1281,1,
9,f9.op1,6,9697,4,1894,7803,1067,1196,1,
13,f13.op0,12,9697,12,7422,2275,4305,1823,1,
13,f13.op2,12,9697,12,4026,5671,3713,6253,1,
13,f13.op3,12,9697,12,5016,4681,5484,8627,1,
13,f13.op4,4,9697,12,682,9015,7097,9497,1,y
13,f13.op4,4,9697,12,6322,3375,3375,6227,1,
13,f13.op5,12,9697,12,4480,5217,4779,6335,1,
16,f16.op0,4,9697,1,4956,4741,1012,7336,1,
16,f16.op0,4,9697,1,7000,2697,5634,8837,1,
17,f17.op1,16,9697,7,698,8999,6918,3259,1,
17,f17.op2,16,9697,7,2878,6819,6491,8938,1,
17,f17.op4,16,9697,7,5020,4677,5701,2617,1,
17,f17.op6,16,9697,7,7170,2527,8214,1624,1,
17,f17.op7,16,9697,7,6930,2767,4725,3130,1,
11,f11.op2,2,9719,6,9240,479,1517,1905,1,
19,f19.op4,2,9719,10,4192,5527,344,7691,1,
8,f8.op0,2,9721,1,4866,4855,8451,7132,1,
8,f8.op0,2,9721,1,5834,3887,5256,657,1,
9,f9.op0,6,9721,1,3582,6139,7128,792,1,
9,f9.op1,6,9721,1,6070,3651,3251,7922,1,
11,f11.op1,10,9721,8,1722,7999,2754,4669,1,
11,f11.op1,10,9721,8,9560,161,3479,1200,1,
11,f11.op2,2,9721,8,5654,4067,2534,4649,1,
11,f11.op3,10,9721,8,3044,6677,1578,8097,1,
11,f11.op4,10,9721,8,5092,4629,9090,5245,1,
13,f13.op3,12,9721,10,2220,7501,7532,5066,1,
13,f13.op4,4,9721,10,4668,5053,1994,4640,1,
16,f16.op0,4,9721,9,818,8903,8647,1148,1,
19,f19.op0,18,9721,12,3054,6667,4133,7892,1,
19,f19.op3,18,9721,12,1224,8497,1045,55,1,
19,f19.op3,18,9721,12,6124,3597,5491,289,1,
19,f19.op5,18,9721,12,2850,6871,1434,2122,1,
19,f19.op7,6,9721,12,3900,5821,8409,4024,1,
4,f4.op0,2,9733,1,2882,6851,3867,3400,1,
7,f7.op2,6,9733,3,3944,5789,7109,2406,1,y
7,f7.op2,6,9733,3,7750,1983,1533,219,1,
8,f8.op0,2,9733,5,400,9333,4962,7920,1,
11,f11.op2,2,9733,9,5126,4607,3048,5586,1,
11,f11.op2,2,9733,9,9584,149,889,8929,1,
13,f13.op0,12,9733,9,2986,6747,169,13,1,
13,f13.op0,12,9733,9,9526,207,3574,2521,1,
19,f19.op1,6,9733,5,9468,265,5595,1319,1,
19,f19.op4,2,9733,5,3306,6427,5222,6422,1,
20,f20.op0,2,9733,13,3360,6373,7709,3792,1,
20,f20.op0,2,9733,13,9300,433,7649,3789,1,
4,f4.op0,2,9739,3,972,8767,5473,3803,1,
7,f7.op1,2,9739,2,3476,6263,4577,6219,1,
7,f7.op1,2,9739,2,7956,1783,3708,1921,1,
9,f9.op1,6,9739,1,1944,7795,6670,9398,1,
9,f9.op1,6,9739,1,7600,2139,1628,1263,1,
19,f19.op0,18,9739,11,6276,3463,2740,5270,1,
19,f19.op0,18,9739,11,7994,1745,4482,7412,1,
19,f19.op2,18,9739,11,2452,7287,4058,9440,1,
19,f19.op4,2,9739,11,5124,4615,6288,3919,1,
19,f19.op5,18,9739,11,264,9475,3081,8876,1,
19,f19.op6,18,9739,11,3874,5865,3645,1217,1,
8,f8.op0,2,9743,7,2534,7209,7682,3396,1,
20,f20.op0,2,9749,9,570,9179,6178,9083,1,
4,f4.op0,2,9767,3,5972,3795,4351,8413,1,
4,f4.op0,2,9767,3,7622,2145,6730,6566,1,
15,f15.op0,2,9767,2,374,9393,9315,621,1,
15,f15.op0,2,9767,2,7018,2749,7364,5700,1,
15,f15.op0,2,9767,2,9304,463,4453,948,1,
20,f20.op0,2,9767,7,582,9185,76,5864,1,
7,f7.op2,6,9769,4,1126,8643,6928,6572,1,
8,f8.op0,2,9769,1,7158,2611,1995,6355,1,
9,f9.op1,6,9769,4,5318,4451,5491,2781,1,
11,f11.op2,2,9769,1,1222,8547,5178,3135,1,
13,f13.op0,12,9769,6,5396,4373,1867,2398,1,
13,f13.op4,4,9769,6,3170,6599,2587,199,1,
16,f16.op1,4,9769,9,2836,6933,6049,4652,1,
16,f16.op1,4,9769,9,5190,4579,8095,6001,1,
19,f19.op4,2,9769,3,1612,8157,9355,2549,1,
19,f19.op7,6,9769,3,5366,4403,831,4157,1,
7,f7.op0,6,9781,2,2420,7361,7953,5328,1,
7,f7.op2,6,9781,2,364,9417,12,1399,1,
7,f7.op2,6,9781,2,1654,8127,6831,6565,1,
7,f7.op2,6,9781,2,1978,7803,4105,3381,1,
11,f11.op4,10,9781,2,4196,5585,7048,6865,1,
11,f11.op4,10,9781,2,5822,3959,7512,6018,1,
13,f13.op5,12,9781,5,4296,5485,4362,7107,1,
13,f13.op5,12,9781,5,7490,2291,600,7570,1,
16,f16.op0,4,9781,5,1926,7855,1440,90,1,
20,f20.op0,2,9781,1,8172,1609,1033,3475,1,
7,f7.op0,6,9787,1,3224,6563,9017,9677,1,
7,f7.op0,6,9787,1,3398,6389,5519,6381,1,
7,f7.op0,6,9787,1,3902,5885,4531,7638,1,
7,f7.op0,6,9787,1,5790,3997,1027,2943,1,
7,f7.op1,2,9787,1,2282,7505,338,7039,1,
7,f7.op2,6,9787,1,4650,5137,3667,1922,1,
7,f7.op2,6,9787,1,6634,3153,2685,4578,1,
8,f8.op0,2,9787,3,2286,7501,3724,5359,1,
15,f15.op0,2,9787,7,260,9527,9132,6481,1,
20,f20.op0,2,9787,7,8142,1645,1069,6415,1,
4,f4.op0,2,9791,3,4668,5123,1369,2790,1,
8,f8.op0,2,9791,7,2470,7321,2101,6382,1,
11,f11.op0,10,9791,1,4866,4925,86,1788,1,
11,f11.op4,10,9791,1,9656,135,4170,9280,1,
15,f15.op0,2,9803,8,7330,2473,260,3285,1,
20,f20.op0,2,9803,3,1274,8529,7022,3292,1,
4,f4.op0,2,9811,3,704,9107,9440,2360,1,
7,f7.op1,2,9811,4,7074,2737,9326,5537,1,
7,f7.op1,2,9811,4,7918,1893,4813,9097,1,
7,f7.op2,6,9811,4,1414,8397,8261,8188,1,
8,f8.op0,2,9811,3,2680,7131,7498,3390,1,
15,f15.op0,2,9811,1,3012,6799,4012,5500,1,
19,f19.op1,6,9811,7,784,9027,3317,6371,1,
19,f19.op1,6,9811,7,4194,5617,3460,8444,1,
19,f19.op4,2,9811,7,2022,7789,7346,903,1,
19,f19.op5,18,9811,7,1442,8369,4022,4859,1,
19,f19.op5,18,9811,7,6534,3277,3036,3258,1,
4,f4.op0,2,9817,1,7482,2335,9189,9660,1,
7,f7.op0,6,9817,3,6154,3663,5521,4996,1,
7,f7.op0,6,9817,3,8224,1593,9031,4095,1,
9,f9.op0,6,9817,7,2332,7485,2558,1375,1,
13,f13.op0,12,9817,2,8886,931,4290,330,1,
13,f13.op1,4,9817,2,2004,7813,4739,2630,1,
13,f13.op5,12,9817,2,2608,7209,2835,4749,1,
13,f13.op5,12,9817,2,6516,3301,5892,4229,1,
19,f19.op7,6,9817,13,3484,6333,2445,9429,1,
19,f19.op7,6,9817,13,8158,1659,9549,3086,1,
8,f8.op0,2,9829,5,7688,2141,7241,4591,1,
9,f9.op1,6,9829,1,42,9787,2103,3510,1,
9,f9.op1,6,9829,1,1404,8425,32,4372,1,
9,f9.op1,6,9829,1,7838,1991,1884,6762,1,
13,f13.op0,12,9829,1,3282,6547,3997,5600,1,
13,f13.op3,12,9829,1,2112,7717,2632,5495,1,
13,f13.op4,4,9829,1,5238,4591,5296,6456,1,
15,f15.op0,2,9829,4,8354,1475,7605,507,1,
19,f19.op6,18,9829,6,450,9379,8170,430,1,
19,f19.op6,18,9829,6,8904,925,4449,4890,1,
20,f20.op0,2,9829,9,7354,2475,717,3476,1,
11,f11.op2,2,9833,10,9606,227,4132,6633,1,
15,f15.op0,2,9833,8,7286,2547,4108,2896,1,
19,f19.op4,2,9833,10,1008,8825,4826,254,1,
7,f7.op1,2,9839,4,988,8851,1098,2968,1,
7,f7.op1,2,9839,4,1230,8609,4520,6268,1,
7,f7.op1,2,9839,4,7190,2649,7033,6627,1,
7,f7.op1,2,9839,4,7536,2303,4863,6317,1,
8,f8.op0,2,9839,7,1522,8317,28,4923,1,
8,f8.op0,2,9851,3,972,8879,6431,4498,1,
8,f8.op0,2,9851,3,8410,1441,8779,9717,1,
11,f11.op1,10,9851,6,916,8935,9089,5304,1,y
11,f11.op1,10,9851,6,4490,5361,3447,3000,1,
8,f8.op0,2,9857,1,6996,2861,4929,9241,1,
11,f11.op2,2,9857,1,2922,6935,2929,7435,1,
11,f11.op2,2,9857,1,3456,6401,7892,6094,1,
13,f13.op1,4,9857,3,6668,3189,9794,6061,1,
13,f13.op4,4,9857,3,1818,8039,1694,2405,1,
17,f17.op2,16,9857,14,7556,2301,8350,1071,1,
17,f17.op4,16,9857,14,1376,8481,2020,9396,1,
17,f17.op5,16,9857,14,676,9181,2488,1306,1,
7,f7.op2,6,9859,3,8480,1379,6274,6530,1,
9,f9.op0,6,9859,4,1562,8297,5195,4959,1,
9,f9.op0,6,9859,4,5274,4585,2941,5804,1,
9,f9.op1,6,9859,4,4198,5661,6480,720,1,
9,f9.op1,6,9859,4,7364,2495,7181,8466,1,
11,f11.op2,2,9859,3,944,8915,339,7201,1,
11,f11.op2,2,9859,3,3148,6711,3773,343,1,
11,f11.op2,2,9859,3,7764,2095,3777,5721,1,
15,f15.op0,2,9859,4,5848,4011,2903,8738,1,
15,f15.op0,2,9859,4,7148,2711,1507,1415,1,
19,f19.op1,6,9859,17,9190,669,3018,4310,1,
19,f19.op4,2,9859,17,2260,7599,6367,854,1,
19,f19.op4,2,9859,17,3974,5885,7350,4538,1,
7,f7.op2,6,9871,1,6614,3257,7211,9491,1,
11,f11.op3,10,9871,4,9032,839,4715,1326,1,
15,f15.op0,2,9871,1,4576,5295,6769,7690,1,
4,f4.op0,2,9883,3,732,9151,7321,4301,1,
4,f4.op0,2,9883,3,1900,7983,6521,4101,1,
4,f4.op0,2,9883,3,4358,5525,8569,4613,1,
8,f8.op0,2,9883,3,4146,5737,2541,1553,1,
9,f9.op0,6,9883,1,1938,7945,3672,408,1,
19,f19.op0,18,9883,3,6168,3715,7586,6121,1,
19,f19.op1,6,9883,3,1544,8339,4579,241,1,
19,f19.op1,6,9883,3,2852,7031,2060,5310,1,
19,f19.op2,18,9883,3,5662,4221,323,17,1,
19,f19.op3,18,9883,3,4166,5717,8942,8273,1,
19,f19.op7,6,9883,3,4550,5333,2699,3263,1,
19,f19.op7,6,9883,3,4558,5325,3317,4856,1,
19,f19.op8,18,9883,3,2188,7695,2867,3792,1,
19,f19.op8,18,9883,3,6426,3457,2292,7923,1,
4,f4.op0,2,9887,3,9608,279,4370,6036,1,
7,f7.op1,2,9887,3,560,9327,6266,3720,1,
7,f7.op1,2,9887,3,9232,655,4415,4868,1,
11,f11.op2,2,9887,9,3210,6677,650,5452,1,
15,f15.op0,2,9887,2,9676,211,6925,7053,1,
20,f20.op0,2,9887,7,4538,5349,7615,7796,1,
7,f7.op1,2,9901,3,100,9801,5450,2193,1,
7,f7.op1,2,9901,3,3038,6863,5860,3666,1,
7,f7.op1,2,9901,3,4898,5003,3020,8918,1,
7,f7.op1,2,9901,3,8264,1637,3675,525,1,
11,f11.op1,10,9901,1,486,9415,2297,2009,1,
11,f11.op4,10,9901,1,3766,6135,9208,9838,1,
13,f13.op2,12,9901,8,2266,7635,6281,2768,1,
13,f13.op4,4,9901,8,4860,5041,8607,6755,1,
13,f13.op5,12,9901,8,3278,6623,6196,9616,1,
15,f15.op0,2,9901,1,6866,3035,1870,3425,1,
19,f19.op0,18,9901,2,3340,6561,9138,5692,1,
19,f19.op1,6,9901,2,4684,5217,7698,4574,1,
19,f19.op1,6,9901,2,7750,2151,6001,6048,1,
19,f19.op3,18,9901,2,590,9311,8711,3064,1,
19,f19.op4,2,9901,2,3348,6553,24,3649,1,
19,f19.op6,18,9901,2,3834,6067,6352,8672,1,
19,f19.op6,18,9901,2,8366,1535,8221,1996,1,
20,f20.op0,2,9901,1,5450,4451,5326,7197,1,
4,f4.op0,2,9907,3,7132,2775,2065,2993,1,
8,f8.op0,2,9907,3,6736,3171,5001,6817,1,
9,f9.op1,6,9907,7,6456,3451,8782,9782,1,
11,f11.op2,2,9907,7,932,8975,8106,7942,1,
19,f19.op1,6,9907,8,4462,5445,8595,6188,1,
19,f19.op4,2,9907,8,3800,6107,8167,9294,1,
19,f19.op7,6,9907,8,8250,1657,4229,744,1,
20,f20.op0,2,9907,7,7708,2199,216,5955,1,
7,f7.op1,2,9923,4,9890,33,3757,6207,1,
11,f11.op2,2,9923,1,5396,4527,1484,1037,1,
11,f11.op2,2,9923,1,8652,1271,9768,888,1,
13,f13.op4,4,9929,10,4736,5193,9264,6059,1,
19,f19.op4,2,9929,11,504,9425,7246,4562,1,
19,f19.op4,2,9929,11,4118,5811,7917,2507,1,
7,f7.op0,6,9931,5,9622,309,2423,6021,1,
8,f8.op0,2,9931,3,4476,5455,1019,8817,1,
8,f8.op0,2,9931,3,8674,1257,7863,4707,1,
9,f9.op0,6,9931,4,7354,2577,1554,3483,1,
11,f11.op0,10,9931,9,7032,2899,7728,3411,1,
19,f19.op4,2,9931,13,7674,2257,3290,5400,1,
19,f19.op4,2,9931,13,9290,641,7767,6681,1,
11,f11.op0,10,9941,8,8454,1487,8248,3461,1,
11,f11.op2,2,9941,8,3702,6239,3040,4795,1,
11,f11.op3,10,9941,8,9772,169,8635,785,1,
19,f19.op4,2,9941,4,2164,7777,3005,2251,1,
7,f7.op1,2,9949,2,624,9325,2915,3259,1,y
7,f7.op1,2,9949,2,7752,2197,8524,2639,1,
9,f9.op0,6,9949,4,6576,3373,3844,2638,1,
13,f13.op1,4,9949,4,8854,1095,835,6952,1,
13,f13.op4,4,9949,4,7294,2655,2404,7838,1,
13,f13.op5,12,9949,4,1454,8495,6015,1228,1,
16,f16.op1,4,9949,13,4610,5339,1652,7565,1,
16,f16.op1,4,9949,13,6996,2953,3508,7681,1,
16,f16.op1,4,9949,13,9162,787,3201,7040,1,
4,f4.op0,2,9967,3,4426,5541,610,5136,1,
4,f4.op0,2,9967,3,5444,4523,3182,5779,1,
7,f7.op0,6,9967,6,3630,6337,4722,6370,1,
7,f7.op0,6,9967,6,8634,1333,9538,7058,1,
7,f7.op1,2,9967,6,3468,6499,1118,7279,1,
7,f7.op2,6,9967,6,7512,2455,3890,7675,1,
11,f11.op2,2,9967,1,5434,4533,1454,8287,1,
11,f11.op2,2,9967,1,9480,487,5348,8641,1,
20,f20.op0,2,9967,7,7330,2637,4639,1727,1,
7,f7.op0,6,9973,5,9632,341,7950,9684,1,
7,f7.op1,2,9973,5,6846,3127,3602,3364,1,
7,f7.op2,6,9973,5,5478,4495,5386,7893,1,
13,f13.op0,12,9973,2,980,8993,6324,8158,1,
13,f13.op1,4,9973,2,7572,2401,7006,5909,1,
13,f13.op4,4,9973,2,1960,8013,7820,2903,1,
16,f16.op1,4,9973,5,5590,4383,9622,1848,1,
19,f19.op0,18,9973,17,6020,3953,194,1060,1,
19,f19.op5,18,9973,17,7866,2107,5070,4466,1,
4,f4.op0,2,10007,3,9634,373,2352,588,1,
19,f19.op4,2,10007,13,4564,5443,7457,6186,1,
20,f20.op0,2,10007,7,5808,4199,3296,6169,1,
9,f9.op1,6,10009,1,1472,8537,7576,3066,1,
11,f11.op2,2,10009,10,1888,8121,5457,1406,1,
11,f11.op2,2,10009,10,9646,363,97,8198,1,
13,f13.op0,12,10009,12,4418,5591,9578,8436,1,
13,f13.op2,12,10009,12,36,9973,4012,6468,1,
13,f13.op3,12,10009,12,9264,745,782,1600,1,
13,f13.op4,4,10009,12,2432,7577,5505,5043,1,
13,f13.op5,12,10009,12,76,9933,7964,6772,1,
15,f15.op0,2,10009,4,8030,1979,8997,8607,1,
16,f16.op0,4,10009,9,2486,7523,1264,79,1,
19,f19.op0,18,10009,15,9746,263,9183,6278,1,
19,f19.op1,6,10009,15,6632,3377,3017,9641,1,
19,f19.op2,18,10009,15,146,9863,3372,3865,1,
19,f19.op4,2,10009,15,688,9321,9190,4698,1,
19,f19.op4,2,10009,15,4460,5549,6622,6670,1,
19,f19.op4,2,10009,15,8796,1213,276,6336,1,
19,f19.op5,18,10009,15,5230,4779,1435,6397,1,
19,f19.op5,18,10009,15,6172,3837,8188,7806,1,
19,f19.op8,18,10009,15,6878,3131,3052,1741,1,
4,f4.op0,2,10037,1,7928,2109,5939,3994,1,
16,f16.op0,4,10037,5,2290,7747,2340,7674,1,
16,f16.op1,4,10037,5,2008,8029,3225,7102,1,
20,f20.op0,2,10037,17,5652,4385,7119,6880,1,
8,f8.op0,2,10039,7,354,9685,8924,6135,1,
8,f8.op0,2,10039,7,9098,941,7332,5936,1,
9,f9.op1,6,10039,4,8578,1461,4317,3826,1,
15,f15.op0,2,10039,4,8250,1789,152,4695,1,
19,f19.op4,2,10039,7,7892,2147,8688,1514,1,
20,f20.op0,2,10039,19,4378,5661,8508,4441,1,
4,f4.op0,2,10061,1,2950,7111,4310,6108,1,
11,f11.op0,10,10061,7,2644,7417,4394,4058,1,
11,f11.op0,10,10061,7,5982,4079,6079,9699,1,
11,f11.op1,10,10061,7,7482,2579,6680,8839,1,
20,f20.op0,2,10061,1,8334,1727,3936,2209,1,
8,f8.op0,2,10067,3,7834,2233,9690,3728,1,
11,f11.op2,2,10067,2,3248,6819,9832,1809,1,
11,f11.op2,2,10067,2,5948,4119,2596,236,1,
15,f15.op0,2,10067,2,7860,2207,7619,5877,1,
19,f19.op4,2,10067,16,2532,7535,1783,9631,1,
19,f19.op4,2,10067,16,6434,3633,2934,4923,1,
7,f7.op2,6,10069,3,2132,7937,154,22,1,
8,f8.op0,2,10069,5,4466,5603,9674,8761,1,
13,f13.op0,12,10069,7,3862,6207,5503,4296,1,
13,f13.op1,4,10069,7,9210,859,9357,5367,1,
13,f13.op1,4,10069,7,9698,371,700,3152,1,
13,f13.op2,12,10069,7,6070,3999,1187,3964,1,
15,f15.op0,2,10069,4,7790,2279,9484,10030,1,
19,f19.op7,6,10069,18,9822,247,2950,2805,1,
15,f15.op0,2,10079,14,7674,2405,2068,8873,1,
20,f20.op0,2,10079,19,3024,7055,9447,4000,1,
4,f4.op0,2,10091,3,7726,2365,9031,9826,1,
7,f7.op1,2,10091,4,1562,8529,9041,9941,1,
7,f7.op1,2,10091,4,3490,6601,5745,6587,1,
8,f8.op0,2,10091,3,6512,3579,5135,4426,1,
11,f11.op0,10,10091,4,1158,8933,7704,9874,1,
20,f20.op0,2,10091,11,4012,6079,107,1519,1,
4,f4.op0,2,10093,1,3072,7021,5125,8851,1,
7,f7.op0,6,10093,6,6164,3929,8150,4048,1,
7,f7.op0,6,10093,6,9628,465,2553,7574,1,
7,f7.op1,2,10093,6,3258,6835,810,7325,1,
7,f7.op2,6,10093,6,4448,5645,9898,1414,1,
9,f9.op1,6,10093,4,5916,4177,706,9050,1,
11,f11.op2,2,10093,6,22,10071,6688,608,1,
11,f11.op2,2,10093,6,4130,5963,6945,3384,1,
13,f13.op3,12,10093,5,3112,6981,2456,6400,1,
13,f13.op3,12,10093,5,4952,5141,6885,1306,1,
13,f13.op3,12,10093,5,7292,2801,8879,683,1,
16,f16.op0,4,10093,13,1038,9055,7078,1704,1,
19,f19.op1,6,10093,4,6538,3555,9762,1045,1,
20,f20.op0,2,10093,13,9656,437,3497,5726,1,
7,f7.op2,6,10099,5,2824,7275,841,5891,1,
9,f9.op1,6,10099,1,7990,2109,4740,3893,1,
15,f15.op0,2,10099,4,248,9851,9897,8739,1,
19,f19.op1,6,10099,10,6536,3563,5855,7218,1,
19,f19.op2,18,10099,10,7030,3069,8099,5210,1,
19,f19.op3,18,10099,10,4960,5139,4275,225,1,
19,f19.op5,18,10099,10,3376,6723,3613,7100,1,
19,f19.op5,18,10099,10,4054,6045,2636,5454,1,
19,f19.op7,6,10099,10,8410,1689,3093,4415,1,
15,f15.op0,2,10103,8,8354,1749,2240,3517,1,
15,f15.op0,2,10103,8,8744,1359,8355,557,1,
7,f7.op1,2,10111,3,1562,8549,2753,6171,1,
7,f7.op1,2,10111,3,9926,185,997,8809,1,
8,f8.op0,2,10111,7,6602,3509,1205,6470,1,
8,f8.op0,2,10111,7,7626,2485,5981,7067,1,
11,f11.op1,10,10111,2,6312,3799,6449,4263,1,
7,f7.op1,2,10133,4,2538,7595,8203,4067,1,
13,f13.op1,4,10133,6,5358,4775,7368,6023,1,
13,f13.op4,4,10133,6,6418,3715,9682,6201,1,
19,f19.op4,2,10133,6,3252,6881,8323,2038,1,
19,f19.op4,2,10133,6,4324,5809,4913,7725,1,
20,f20.op0,2,10133,13,8942,1191,8849,3989,1,
15,f15.op0,2,10139,14,2062,8077,7630,7268,1,
19,f19.op4,2,10139,12,7868,2271,818,5913,1,
4,f4.op0,2,10141,1,6512,3629,777,7800,1,
9,f9.op1,6,10141,7,8386,1755,2616,3671,1,y
9,f9.op1,6,10141,7,9520,621,3843,427,1,
11,f11.op0,10,10141,10,8970,1171,635,7433,1,
11,f11.op2,2,10141,10,8652,1489,9627,2719,1,
11,f11.op2,2,10141,10,9604,537,5534,1425,1,
11,f11.op4,10,10141,10,7406,2735,519,1891,1,
13,f13.op2,12,10141,1,3178,6963,5539,9787,1,
19,f19.op4,2,10141,14,5604,4537,3507,3387,1,
19,f19.op7,6,10141,14,7152,2989,5175,5076,1,
20,f20.op0,2,10141,1,5414,4727,1610,5151,1,
8,f8.op0,2,10151,7,564,9587,8805,7445,1,
7,f7.op0,6,10159,2,5100,5059,3785,1992,1,
7,f7.op0,6,10159,2,7586,2573,9584,5723,1,
7,f7.op1,2,10159,2,4496,5663,4607,5012,1,
7,f7.op1,2,10159,2,5666,4493,228,7289,1,
19,f19.op1,6,10159,13,4694,5465,1404,3282,1,
19,f19.op4,2,10159,13,3920,6239,8565,6867,1,
19,f19.op4,2,10159,13,9872,287,7502,5207,1,
19,f19.op7,6,10159,13,1602,8557,7293,5196,1,
20,f20.op0,2,10159,19,6190,3969,3600,180,1,
7,f7.op1,2,10163,6,5564,4599,517,8785,1,
7,f7.op1,2,10163,6,7800,2363,351,1502,1,
8,f8.op0,2,10163,3,5722,4441,5148,5725,1,
11,f11.op2,2,10163,10,6396,3767,4355,9635,1,
15,f15.op0,2,10163,8,2072,8091,9517,1312,1,
4,f4.op0,2,10169,1,1962,8207,947,2779,1,
4,f4.op0,2,10169,1,8444,1725,5448,1362,1,
4,f4.op0,2,10169,1,8774,1395,915,2771,1,
7,f7.op1,2,10169,5,1164,9005,8762,9968,1,
8,f8.op0,2,10169,1,2964,7205,8096,1012,1,
13,f13.op1,4,10169,3,5388,4781,1309,7923,1,
13,f13.op1,4,10169,3,5652,4517,2009,1719,1,
13,f13.op1,4,10169,3,6798,3371,1497,6373,1,
16,f16.op1,4,10169,9,1712,8457,3810,9136,1,
13,f13.op0,12,10177,11,4996,5181,1900,929,1,
13,f13.op3,12,10177,11,4938,5239,4308,7377,1,
13,f13.op5,12,10177,11,7820,2357,7400,6832,1,
15,f15.op0,2,10177,7,1366,8811,5627,3089,1,y
15,f15.op0,2,10177,7,9754,423,9995,7451,1,
16,f16.op0,4,10177,1,2752,7425,5029,7311,1,
16,f16.op0,4,10177,1,6574,3603,8282,4334,1,
19,f19.op1,6,10177,12,962,9215,3045,9266,1,
19,f19.op7,6,10177,12,894,9283,5293,4028,1,
4,f4.op0,2,10181,1,4242,5939,826,5297,1,
11,f11.op1,10,10181,6,446,9735,2487,8556,1,
11,f11.op3,10,10181,6,596,9585,250,5576,1,
11,f11.op3,10,10181,6,1168,9013,9481,2713,1,y
11,f11.op3,10,10181,6,9066,1115,6427,5212,1,
19,f19.op4,2,10181,16,816,9365,10031,3743,1,
4,f4.op0,2,10193,1,5928,4265,3193,8443,1,
8,f8.op0,2,10193,1,6722,3471,4502,3111,1,
15,f15.op0,2,10193,8,9610,583,3054,8358,1,
16,f16.op1,4,10193,1,8386,1807,6459,3589,1,
16,f16.op1,4,10193,1,8632,1561,3390,1486,1,
17,f17.op1,16,10193,10,4450,5743,1877,710,1,
17,f17.op2,16,10193,10,490,9703,5115,4498,1,
17,f17.op6,16,10193,10,1340,8853,3687,4414,1,
17,f17.op6,16,10193,10,3080,7113,279,616,1,
17,f17.op6,16,10193,10,5092,5101,273,3014,1,
17,f17.op7,16,10193,10,3282,6911,2817,5562,1,
20,f20.op0,2,10193,13,4862,5331,1353,9751,1,
20,f20.op0,2,10193,13,5610,4583,9732,8641,1,
7,f7.op1,2,10211,5,7120,3091,4404,6464,1,
11,f11.op1,10,10211,3,9002,1209,1938,2961,1,
11,f11.op2,2,10211,3,3626,6585,5342,5127,1,
19,f19.op4,2,10211,8,362,9849,7071,1447,1,y
19,f19.op4,2,10211,8,674,9537,5249,8875,1,
19,f19.op4,2,10211,8,7828,2383,8563,8512,1,
7,f7.op1,2,10223,3,1672,8551,2093,299,1,
7,f7.op1,2,10223,3,7684,2539,2998,6270,1,
8,f8.op0,2,10223,7,1524,8699,7297,2190,1,
8,f8.op0,2,10223,7,4786,5437,3697,1740,1,
8,f8.op0,2,10223,7,10050,173,2045,6645,1,y
11,f11.op2,2,10223,4,5566,4657,6089,4271,1,
19,f19.op4,2,10223,1,430,9793,5607,9442,1,
19,f19.op4,2,10223,1,5238,4985,8773,3152,1,
4,f4.op0,2,10243,3,442,9801,2796,699,1,
7,f7.op1,2,10243,2,1026,9217,7323,5436,1,
8,f8.op0,2,10243,3,394,9849,3102,8070,1,
11,f11.op2,2,10243,2,208,10035,10203,8377,1,
11,f11.op2,2,10243,2,888,9355,6122,8006,1,
11,f11.op2,2,10243,2,5182,5061,112,9322,1,
15,f15.op0,2,10243,13,8458,1785,804,8248,1,
19,f19.op4,2,10243,2,7152,3091,3188,1246,1,
19,f19.op5,18,10243,2,8692,1551,2447,1207,1,
8,f8.op0,2,10247,7,6792,3455,1599,9166,1,
8,f8.op0,2,10247,7,9126,1121,5487,9652,1,
20,f20.op0,2,10247,7,8686,1561,9980,499,1,
4,f4.op0,2,10253,1,5106,5147,5526,6508,1,
7,f7.op1,2,10253,5,1130,9123,1810,3188,1,
13,f13.op1,4,10253,9,888,9365,5415,4360,1,
15,f15.op0,2,10253,8,9334,919,4718,9884,1,
16,f16.op0,4,10253,13,1500,8753,4242,4110,1,
19,f19.op4,2,10253,12,3550,6703,3,7555,1,
20,f20.op0,2,10253,13,4326,5927,5640,282,1,
20,f20.op0,2,10253,13,8096,2157,7560,378,1,
4,f4.op0,2,10259,3,3544,6715,976,244,1,
11,f11.op2,2,10259,7,2432,7827,5535,6099,1,
15,f15.op0,2,10259,14,132,10127,5295,353,1,
15,f15.op0,2,10259,14,624,9635,1042,4857,1,
15,f15.op0,2,10259,14,4768,5491,6298,9311,1,
19,f19.op4,2,10259,18,1820,8439,3027,3399,1,
9,f9.op1,6,10267,7,1304,8963,3210,3779,1,
15,f15.op0,2,10267,7,1286,8981,1773,4225,1,
7,f7.op1,2,10271,2,642,9629,2673,6251,1,
4,f4.op0,2,10273,1,1254,9019,429,7812,1,
4,f4.op0,2,10273,1,7456,2817,170,5179,1,
4,f4.op0,2,10273,1,8530,1743,3682,6057,1,
7,f7.op0,6,10273,4,2058,8215,3419,1956,1,
7,f7.op0,6,10273,4,3990,6283,8910,4208,1,
7,f7.op0,6,10273,4,4166,6107,7557,9885,1,
7,f7.op2,6,10273,4,8572,1701,7769,4045,1,
8,f8.op0,2,10273,1,6656,3617,1264,158,1,
9,f9.op0,6,10273,4,6436,3837,8468,8931,1,
13,f13.op1,4,10273,3,6736,3537,1862,9626,1,
13,f13.op2,12,10273,3,6652,3621,4757,7478,1,
13,f13.op4,4,10273,3,7128,3145,5578,3590,1,
13,f13.op5,12,10273,3,9152,1121,2052,4109,1,
15,f15.op0,2,10273,13,10034,239,3254,5011,1,
16,f16.op1,4,10273,1,7832,2441,576,36,1,
17,f17.op2,16,10273,5,314,9959,7764,1061,1,
17,f17.op5,16,10273,5,8500,1773,5123,5740,1,
4,f4.op0,2,10289,1,2512,7777,913,7945,1,
7,f7.op1,2,10289,6,2024,8265,4356,3562,1,
11,f11.op2,2,10289,4,8200,2089,9806,7439,1,
15,f15.op0,2,10289,14,3960,6329,1639,2853,1,
16,f16.op0,4,10289,1,1204,9085,3396,7929,1,
16,f16.op1,4,10289,1,558,9731,3761,9881,1,
17,f17.op0,16,10289,4,4800,5489,1135,672,1,
17,f17.op4,16,10289,4,7314,2975,961,1267,1,
17,f17.op5,16,10289,4,598,9691,327,9703,1,
17,f17.op5,16,10289,4,10098,191,2270,1344,1,
17,f17.op7,16,10289,4,6120,4169,3805,3250,1,
17,f17.op7,16,10289,4,9228,1061,887,7315,1,
11,f11.op1,10,10301,5,5852,4449,9278,10208,1,
11,f11.op1,10,10301,5,8440,1861,383,6590,1,
15,f15.op0,2,10301,11,656,9645,6956,10078,1,
19,f19.op4,2,10301,3,6402,3899,4579,241,1,
4,f4.op0,2,10303,3,3252,7051,2926,5883,1,
4,f4.op0,2,10303,3,7572,2731,6072,1518,1,
7,f7.op0,6,10303,6,52,10251,1970,4697,1,
7,f7.op0,6,10303,6,2216,8087,571,5969,1,
9,f9.op0,6,10303,7,282,10021,9222,4459,1,
11,f11.op2,2,10303,7,8820,1483,2139,3941,1,
15,f15.op0,2,10303,13,8340,1963,2862,4312,1,
19,f19.op4,2,10303,5,4496,5807,1403,6581,1,
20,f20.op0,2,10303,3,9538,765,3462,3264,1,
4,f4.op0,2,10313,1,7650,2663,2163,3119,1,
16,f16.op1,4,10313,9,912,9401,2322,9169,1,
4,f4.op0,2,10321,1,3192,7129,4797,8940,1,
7,f7.op1,2,10321,3,10136,185,4276,7983,1,
8,f8.op0,2,10321,1,624,9697,2299,6738,1,
9,f9.op0,6,10321,7,7346,2975,1262,1287,1,
11,f11.op2,2,10321,3,7918,2403,720,1942,1,
11,f11.op4,10,10321,3,7416,2905,508,2861,1,
13,f13.op1,4,10321,12,9126,1195,4712,5126,1,
17,f17.op0,16,10321,2,3394,6927,1694,1921,1,
17,f17.op7,16,10321,2,4946,5375,7812,2888,1,
7,f7.op1,2,10331,6,9548,783,432,7441,1,
8,f8.op0,2,10331,3,3452,6879,6794,3432,1,
8,f8.op0,2,10331,3,8142,2189,8598,8823,1,
11,f11.op2,2,10331,2,6938,3393,5239,4233,1,
11,f11.op3,10,10331,2,4142,6189,8629,3602,1,
7,f7.op0,6,10333,1,2584,7749,7370,2529,1,
8,f8.op0,2,10333,5,4632,5701,9389,10215,1,
9,f9.op0,6,10333,1,8616,1717,8815,6720,1,
9,f9.op0,6,10333,1,9084,1249,9055,10191,1,
9,f9.op1,6,10333,1,1132,9201,7364,8855,1,
11,f11.op2,2,10333,4,2922,7411,5116,7980,1,
13,f13.op1,4,10333,11,3696,6637,7312,2947,1,
16,f16.op1,4,10333,13,1216,9117,9128,5737,1,
19,f19.op5,18,10333,16,5818,4515,2269,5014,1,
19,f19.op6,18,10333,16,5394,4939,3158,7780,1,
8,f8.op0,2,10337,1,1296,9041,538,7820,1,
11,f11.op2,2,10337,8,9360,977,5800,1467,1,
15,f15.op0,2,10337,2,4110,6227,1381,4916,1,
20,f20.op0,2,10337,17,4522,5815,2871,8930,1,
20,f20.op0,2,10337,17,6614,3723,2675,2718,1,
4,f4.op0,2,10343,3,2394,7949,2801,3286,1,
4,f4.op0,2,10343,3,8990,1353,1268,317,1,
7,f7.op1,2,10343,4,9594,749,8067,2630,1,
8,f8.op0,2,10343,7,5700,4643,55,9057,1,
15,f15.op0,2,10343,8,1188,9155,3017,7786,1,
20,f20.op0,2,10343,3,9572,771,2382,3222,1,
4,f4.op0,2,10357,1,7002,3355,6434,6787,1,
7,f7.op0,6,10357,4,1054,9303,2585,4808,1,
7,f7.op1,2,10357,4,1572,8785,181,2985,1,
9,f9.op1,6,10357,7,1832,8525,3023,4939,1,
13,f13.op0,12,10357,9,6256,4101,7461,2964,1,
13,f13.op3,12,10357,9,8972,1385,9209,9472,1,
15,f15.op0,2,10357,7,1782,8575,2270,7056,1,
16,f16.op1,4,10357,5,90,10267,9315,6408,1,
16,f16.op1,4,10357,5,4402,5955,6612,8181,1,
19,f19.op7,6,10357,2,5312,5045,1694,4450,1,
20,f20.op0,2,10357,17,5642,4715,4585,7997,1,
4,f4.op0,2,10369,1,2216,8153,9157,10066,1,
9,f9.op0,6,10369,1,1372,8997,48,6918,1,
9,f9.op0,6,10369,1,7692,2677,10160,2281,1,
9,f9.op1,6,10369,1,5876,4493,8131,6664,1,
11,f11.op2,2,10369,7,3276,7093,5146,5181,1,
13,f13.op2,12,10369,8,536,9833,8673,3060,1,
13,f13.op2,12,10369,8,922,9447,9853,4746,1,
13,f13.op4,4,10369,8,936,9433,6182,3666,1,
13,f13.op4,4,10369,8,3312,7057,9185,3897,1,
16,f16.op0,4,10369,1,4520,5849,2065,9850,1,
17,f17.op3,16,10369,16,1766,8603,4386,258,1,
17,f17.op5,16,10369,16,9574,795,1864,6819,1,
19,f19.op5,18,10369,14,3362,7007,4233,1860,1,
19,f19.op6,18,10369,14,4568,5801,6080,320,1,
19,f19.op6,18,10369,14,5892,4477,5260,4097,1,
19,f19.op7,6,10369,14,9826,543,2345,7218,1,
20,f20.op0,2,10369,9,2442,7927,7805,8167,1,
4,f4.op0,2,10391,3,1272,9119,751,7981,1,
7,f7.op1,2,10391,3,2056,8335,9651,5832,1,
7,f7.op1,2,10391,3,9644,747,2154,4761,1,
11,f11.op1,10,10391,7,4938,5453,5878,1479,1,
15,f15.op0,2,10391,11,1938,8453,269,7638,1,
9,f9.op0,6,10399,4,3874,6525,3430,2692,1,
19,f19.op1,6,10399,6,5030,5369,9354,10344,1,
7,f7.op1,2,10427,4,816,9611,10334,5945,1,
7,f7.op1,2,10427,4,2416,8011,468,3046,1,
7,f7.op1,2,10427,4,8330,2097,6809,6931,1,
8,f8.op0,2,10427,3,2006,8421,8766,8916,1,
15,f15.op0,2,10427,2,7308,3119,1478,7745,1,
19,f19.op4,2,10427,15,5388,5039,6094,7455,1,
19,f19.op4,2,10427,15,10082,345,10323,6580,1,
20,f20.op0,2,10427,7,8010,2417,6031,3951,1,
4,f4.op0,2,10429,1,1728,8701,9850,7677,1,
4,f4.op0,2,10429,1,7746,2683,8533,9955,1,
7,f7.op0,6,10429,6,3078,7351,1453,6167,1,
8,f8.op0,2,10429,5,2314,8115,7563,2249,1,
9,f9.op0,6,10429,7,1616,8813,2508,3755,1,
9,f9.op1,6,10429,7,10294,135,508,2374,1,
13,f13.op5,12,10429,3,4702,5727,9946,3974,1,
13,f13.op5,12,10429,3,6294,4135,7579,583,1,
13,f13.op5,12,10429,3,8894,1535,6505,6116,1,
15,f15.op0,2,10429,4,158,10271,1236,4254,1,
15,f15.op0,2,10429,4,4022,6407,348,2109,1,
16,f16.op1,4,10429,13,6384,4045,2646,1469,1,
19,f19.op4,2,10429,17,1022,9407,3371,2373,1,
19,f19.op7,6,10429,17,3598,6831,9201,7071,1,
4,f4.op0,2,10433,1,1354,9079,3595,3507,1,
15,f15.op0,2,10433,8,5978,4455,6083,10143,1,
15,f15.op0,2,10433,8,9544,889,9656,6208,1,
16,f16.op0,4,10433,1,7282,3151,5489,10124,1,
17,f17.op2,16,10433,12,1006,9427,7784,2299,1,
17,f17.op3,16,10433,12,1602,8831,9169,5449,1,
17,f17.op5,16,10433,12,3186,7247,4867,900,1,
17,f17.op6,16,10433,12,5312,5121,9849,5489,1,
17,f17.op6,16,10433,12,10132,301,7009,1026,1,
20,f20.op0,2,10433,13,7424,3009,3933,10108,1,
7,f7.op1,2,10453,2,3168,7285,4344,8087,1,
7,f7.op2,6,10453,2,2612,7841,9393,7315,1,
7,f7.op2,6,10453,2,8600,1853,2703,4866,1,
8,f8.op0,2,10453,5,3862,6591,9632,1204,1,
11,f11.op2,2,10453,3,4692,5761,895,5783,1,
13,f13.op1,4,10453,1,4796,5657,4499,9995,1,
13,f13.op1,4,10453,1,7564,2889,9123,3114,1,
13,f13.op1,4,10453,1,7846,2607,2211,9819,1,
13,f13.op3,12,10453,1,7320,3133,6506,6129,1,
15,f15.op0,2,10453,13,1696,8757,7671,2602,1,
16,f16.op0,4,10453,5,382,10071,6296,5620,1,
16,f16.op0,4,10453,5,794,9659,3723,886,1,
16,f16.op1,4,10453,5,8228,2225,1806,6646,1,
16,f16.op1,4,10453,5,10178,275,1928,5347,1,
4,f4.op0,2,10457,1,396,10061,142,5264,1,
4,f4.op0,2,10457,1,2268,8189,781,8038,1,
13,f13.op1,4,10457,5,594,9863,78,6,1,
13,f13.op1,4,10457,5,642,9815,10205,785,1,
13,f13.op4,4,10457,5,7166,3291,8455,10303,1,
15,f15.op0,2,10457,2,3876,6581,958,761,1,
16,f16.op0,4,10457,9,10,10447,4504,5510,1,
16,f16.op1,4,10457,9,4364,6093,9571,3866,1,
7,f7.op2,6,10459,1,2284,8175,3638,3508,1,
7,f7.op2,6,10459,1,8500,1959,2638,1871,1,
8,f8.op0,2,10459,3,4868,5591,5743,4640,1,
9,f9.op1,6,10459,1,188,10271,3968,1603,1,
9,f9.op1,6,10459,1,7034,3425,7811,2030,1,
19,f19.op1,6,10459,9,6836,3623,1128,7766,1,
19,f19.op4,2,10459,9,9894,565,3634,5696,1,
19,f19.op8,18,10459,9,9554,905,2680,1242,1,
4,f4.op0,2,10463,3,7198,3265,191,7895,1,
8,f8.op0,2,10463,7,7658,2805,605,6615,1,
11,f11.op2,2,10463,2,9780,683,4995,5210,1,
19,f19.op4,2,10463,13,6850,3613,6512,8603,1,
4,f4.op0,2,10477,1,8978,1499,9592,2398,1,
7,f7.op2,6,10477,5,3200,7277,9144,2803,1,y
8,f8.op0,2,10477,5,5022,5455,69,9176,1,
9,f9.op0,6,10477,1,646,9831,9311,5691,1,
9,f9.op1,6,10477,1,1260,9217,2393,1430,1,y
13,f13.op1,4,10477,12,4812,5665,6074,2885,1,
13,f13.op5,12,10477,12,7202,3275,7851,10275,1,
13,f13.op5,12,10477,12,7850,2627,7185,7806,1,
19,f19.op1,6,10477,8,4366,6111,10450,550,1,
19,f19.op2,18,10477,8,1176,9301,2378,1228,1,
19,f19.op4,2,10477,8,660,9817,9246,4898,1,
19,f19.op4,2,10477,8,5748,4729,4563,1343,1,
19,f19.op6,18,10477,8,1654,8823,1509,10005,1,
19,f19.op7,6,10477,8,4644,5833,8379,441,1,
19,f19.op8,18,10477,8,7366,3111,6018,1971,1,
4,f4.op0,2,10487,3,4768,5719,261,2687,1,
8,f8.op0,2,10487,7,3610,6877,2591,9500,1,
8,f8.op0,2,10487,7,8580,1907,1564,5439,1,
20,f20.op0,2,10487,7,4026,6461,4024,4396,1,
7,f7.op1,2,10499,6,9344,1155,8733,7247,1,
19,f19.op4,2,10499,11,280,10219,7657,403,1,
7,f7.op1,2,10501,1,8348,2153,2046,7793,1,
7,f7.op1,2,10501,1,8694,1807,8886,7270,1,
7,f7.op2,6,10501,1,1002,9499,8727,4247,1,
11,f11.op1,10,10501,7,2944,7557,9710,2792,1,
11,f11.op1,10,10501,7,6354,4147,9606,9465,1,
11,f11.op1,10,10501,7,6556,3945,2879,2171,1,
11,f11.op1,10,10501,7,8684,1817,3097,6964,1,
13,f13.op1,4,10501,10,1528,8973,738,9750,1,
13,f13.op1,4,10501,10,7872,2629,9903,10455,1,
4,f4.op0,2,10513,1,1040,9473,6016,1504,1,
7,f7.op0,6,10513,6,1854,8659,4477,6647,1,
7,f7.op0,6,10513,6,7484,3029,7575,2584,1,
7,f7.op1,2,10513,6,7332,3181,4544,2151,1,
7,f7.op2,6,10513,6,2966,7547,7366,4056,1,
13,f13.op0,12,10513,9,1072,9441,9078,1507,1,
13,f13.op2,12,10513,9,6756,3757,1764,9840,1,
13,f13.op4,4,10513,9,6532,3981,7963,4656,1,
13,f13.op5,12,10513,9,10486,27,1931,4192,1,
15,f15.op0,2,10513,13,116,10397,1934,5035,1,
15,f15.op0,2,10513,13,8184,2329,2216,9259,1,
17,f17.op2,16,10513,7,334,10179,3512,825,1,
17,f17.op2,16,10513,7,10036,477,4217,7669,1,
17,f17.op4,16,10513,7,1354,9159,971,4386,1,
17,f17.op4,16,10513,7,4038,6475,6021,1591,1,
17,f17.op5,16,10513,7,3414,7099,7140,420,1,
17,f17.op7,16,10513,7,8106,2407,9520,560,1,
19,f19.op0,18,10513,6,8520,1993,9805,2176,1,
19,f19.op2,18,10513,6,10166,347,381,1680,1,
20,f20.op0,2,10513,13,3244,7269,5223,4992,1,
4,f4.op0,2,10529,1,8278,2251,2494,5888,1,
11,f11.op2,2,10529,2,1694,8835,9065,5610,1,
13,f13.op4,4,10529,12,7218,3311,9794,4803,1,
17,f17.op1,16,10529,6,3096,7433,5346,6508,1,
17,f17.op1,16,10529,6,3812,6717,7943,3564,1,
17,f17.op1,16,10529,6,6206,4323,3188,4523,1,
17,f17.op2,16,10529,6,6976,3553,3480,9495,1,
17,f17.op3,16,10529,6,3068,7461,4562,10178,1,
17,f17.op6,16,10529,6,3296,7233,9735,1192,1,
17,f17.op7,16,10529,6,2346,8183,4414,879,1,
17,f17.op7,16,10529,6,7226,3303,2124,1983,1,
19,f19.op4,2,10529,3,386,10143,1647,1195,1,
7,f7.op1,2,10531,3,6940,3591,8332,7208,1,
11,f11.op0,10,10531,4,304,10227,6333,9192,1,
11,f11.op1,10,10531,4,4680,5851,5906,3409,1,
11,f11.op4,10,10531,4,8204,2327,2765,9825,1,
19,f19.op1,6,10531,5,1392,9139,8913,6566,1,
19,f19.op4,2,10531,5,7230,3301,3191,2385,1,
19,f19.op7,6,10531,5,4102,6429,9642,1616,1,
19,f19.op8,18,10531,5,5844,4687,1351,6168,1,
7,f7.op1,2,10559,3,5996,4563,1875,7810,1,
8,f8.op0,2,10559,7,8726,1833,10460,6587,1,
8,f8.op0,2,10559,7,9964,595,3542,8362,1,
19,f19.op4,2,10559,14,9840,719,1421,1742,1,
7,f7.op2,6,10567,4,4932,5635,10288,7508,1,
7,f7.op2,6,10567,4,7446,3121,6079,2378,1,
9,f9.op0,6,10567,1,2844,7723,2927,8544,1,
9,f9.op1,6,10567,1,3836,6731,19,9395,1,
9,f9.op1,6,10567,1,4826,5741,9903,8145,1,
15,f15.op0,2,10567,7,3918,6649,1008,4294,1,
19,f19.op4,2,10567,3,3802,6765,8468,1558,1,
19,f19.op4,2,10567,3,7768,2799,9412,2720,1,
19,f19.op7,6,10567,3,4826,5741,5795,305,1,
19,f19.op7,6,10567,3,10158,409,3716,5201,1,
11,f11.op2,2,10589,7,6462,4127,6020,9211,1,
11,f11.op2,2,10589,7,8012,2577,6230,1529,1,
13,f13.op4,4,10589,7,8104,2485,4649,8503,1,
15,f15.op0,2,10589,14,3138,7451,3462,8702,1,
16,f16.op1,4,10589,13,256,10333,9113,2555,1,
19,f19.op4,2,10589,6,1806,8783,522,4486,1,
19,f19.op4,2,10589,6,7928,2661,4920,9176,1,
20,f20.op0,2,10589,9,10440,149,5196,8731,1,
4,f4.op0,2,10597,1,2136,8461,10072,2518,1,
4,f4.op0,2,10597,1,6654,3943,2719,3329,1,
4,f4.op0,2,10597,1,7604,2993,6221,9503,1,
7,f7.op0,6,10597,6,848,9749,8051,2664,1,
8,f8.op0,2,10597,5,4380,6217,3695,7085,1,
9,f9.op1,6,10597,4,752,9845,7485,4364,1,y
11,f11.op2,2,10597,4,8736,1861,8153,5558,1,
13,f13.op1,4,10597,2,8284,2313,3731,287,1,
13,f13.op3,12,10597,2,4548,6049,9292,7236,1,
16,f16.op0,4,10597,5,2312,8285,9246,7201,1,
19,f19.op4,2,10597,14,4082,6515,1168,9543,1,
11,f11.op0,10,10601,8,9596,1005,3912,6138,1,
13,f13.op1,4,10601,6,2662,7939,8942,8027,1,
16,f16.op0,4,10601,9,1352,9249,5421,7627,1,
16,f16.op0,4,10601,9,2280,8321,4190,1587,1,
16,f16.op0,4,10601,9,6172,4429,9815,1276,1,
20,f20.op0,2,10601,1,434,10167,957,1638,1,
20,f20.op0,2,10601,1,10032,569,186,7430,1,
7,f7.op1,2,10607,2,9748,859,7465,4097,1,
8,f8.op0,2,10607,7,2266,8341,2259,4260,1,
8,f8.op0,2,10607,7,5580,5027,103,9294,1,
20,f20.op0,2,10607,7,2202,8405,1861,9109,1,
20,f20.op0,2,10607,7,2398,8209,2946,1208,1,
4,f4.op0,2,10613,1,6966,3647,7659,4568,1,
7,f7.op1,2,10613,1,10054,559,996,7723,1,
16,f16.op1,4,10613,5,10338,275,4378,9560,1,
19,f19.op4,2,10613,11,4210,6403,4247,3575,1,
20,f20.op0,2,10613,13,6120,4493,9699,9506,1,
7,f7.op2,6,10627,1,2132,8495,7476,1068,1,
9,f9.op0,6,10627,7,6724,3903,1834,9650,1,
9,f9.op0,6,10627,7,9174,1453,7814,2049,1,
9,f9.op1,6,10627,7,5126,5501,9972,1108,1,
9,f9.op1,6,10627,7,10018,609,9656,5796,1,
15,f15.op0,2,10627,7,7230,3397,8302,10472,1,
19,f19.op4,2,10627,6,5072,5555,7191,4853,1,
8,f8.op0,2,10631,7,3492,7139,6391,10101,1,
8,f8.op0,2,10631,7,7798,2833,7390,8897,1,
11,f11.op4,10,10631,5,5350,5281,3190,290,1,
11,f11.op4,10,10631,5,9610,1021,5676,516,1,
19,f19.op4,2,10631,10,354,10277,10050,1648,1,
4,f4.op0,2,10639,3,2418,8221,1768,442,1,
7,f7.op0,6,10639,6,7374,3265,3045,435,1,
7,f7.op1,2,10639,6,8582,2057,5253,5310,1,
8,f8.op0,2,10639,7,3168,7471,5628,6023,1,
19,f19.op0,18,10639,18,2362,8277,9546,4982,1,
19,f19.op2,18,10639,18,1358,9281,30,6161,1,
19,f19.op4,2,10639,18,7926,2713,599,5631,1,
19,f19.op7,6,10639,18,5890,4749,4691,9766,1,
4,f4.op0,2,10651,3,546,10105,5305,3989,1,
7,f7.op1,2,10651,4,2536,8115,9993,10557,1,
8,f8.op0,2,10651,3,7606,3045,1122,2803,1,
8,f8.op0,2,10651,3,8718,1933,2561,6977,1,
9,f9.op0,6,10651,4,8512,2139,8815,10447,1,
9,f9.op1,6,10651,4,6322,4329,9269,9314,1,
11,f11.op0,10,10651,3,6112,4539,3338,2240,1,
11,f11.op0,10,10651,3,7962,2689,9415,4729,1,
11,f11.op3,10,10651,3,3448,7203,2694,4118,1,
11,f11.op4,10,10651,3,3584,7067,8359,4633,1,
15,f15.op0,2,10651,1,6996,3655,8974,8409,1,
20,f20.op0,2,10651,11,5018,5633,6647,1930,1,
20,f20.op0,2,10651,11,6874,3777,2232,4372,1,
4,f4.op0,2,10657,1,2340,8317,3629,8900,1,
7,f7.op0,6,10657,3,1522,9135,1134,162,1,
9,f9.op0,6,10657,1,9174,1483,78,3561,1,
11,f11.op2,2,10657,9,9438,1219,5022,3363,1,
13,f13.op0,12,10657,10,9972,685,7429,2211,1,
13,f13.op1,4,10657,10,1760,8897,10466,8183,1,
13,f13.op1,4,10657,10,6394,4263,5761,4542,1,
13,f13.op3,12,10657,10,7738,2919,10180,8161,1,
16,f16.op1,4,10657,1,8468,2189,1832,5443,1,
17,f17.op2,16,10657,15,6934,3723,9189,8690,1,
17,f17.op4,16,10657,15,636,10021,657,8815,1,
19,f19.op0,18,10657,17,6078,4579,2364,2368,1,
19,f19.op3,18,10657,17,262,10395,5914,7042,1,
19,f19.op3,18,10657,17,2044,8613,4800,3618,1,
19,f19.op4,2,10657,17,8380,2277,4219,5831,1,
19,f19.op6,18,10657,17,2482,8175,3607,4677,1,
19,f19.op7,6,10657,17,708,9949,5182,4199,1,
19,f19.op7,6,10657,17,3466,7191,7402,8803,1,
9,f9.op1,6,10663,7,10208,455,10225,7060,1,
15,f15.op0,2,10663,13,2258,8405,172,7831,1,
7,f7.op1,2,10667,6,5756,4911,1980,9426,1,
15,f15.op0,2,10667,2,4974,5693,7354,9735,1,
19,f19.op4,2,10667,8,730,9937,7113,6550,1,
19,f19.op4,2,10667,8,4340,6327,10035,1651,1,
4,f4.op0,2,10687,3,1958,8729,5798,6793,1,
4,f4.op0,2,10687,3,10266,421,6197,4221,1,
7,f7.op0,6,10687,5,2362,8325,924,132,1,
7,f7.op1,2,10687,5,3910,6777,7185,8660,1,
11,f11.op2,2,10687,6,4896,5791,9098,9571,1,
19,f19.op1,6,10687,9,2378,8309,10360,6170,1,
19,f19.op1,6,10687,9,4720,5967,9959,3899,1,
20,f20.op0,2,10687,7,3720,6967,1446,1141,1,
11,f11.op4,10,10691,10,1728,8963,7336,10386,1,
4,f4.op0,2,10709,1,3872,6837,4414,6458,1,
8,f8.op0,2,10709,5,3124,7585,3616,452,1,
13,f13.op4,4,10709,10,10606,103,9352,5662,1,
15,f15.op0,2,10709,14,9036,1673,1811,7974,1,
16,f16.op0,4,10709,5,8580,2129,4242,4281,1,
16,f16.op1,4,10709,5,8992,1717,1562,9468,1,
20,f20.op0,2,10709,9,694,10015,210,5365,1,
4,f4.op0,2,10711,3,3290,7421,2918,6085,1,
7,f7.op0,6,10711,1,1116,9595,8400,1200,1,
7,f7.op0,6,10711,1,7948,2763,3970,9748,1,
7,f7.op1,2,10711,1,10656,55,8627,7353,1,
11,f11.op0,10,10711,8,3332,7379,7183,653,1,
11,f11.op2,2,10711,8,1736,8975,6746,1587,1,
11,f11.op3,10,10711,8,3330,7381,5646,1487,1,
11,f11.op4,10,10711,8,1932,8779,9349,7666,1,
11,f11.op4,10,10711,8,5126,5585,10626,966,1,
19,f19.op0,18,10711,14,668,10043,10049,6730,1,
19,f19.op0,18,10711,14,2516,8195,1743,10239,1,
19,f19.op3,18,10711,14,4250,6461,4260,9244,1,
19,f19.op4,2,10711,14,8066,2645,7765,8301,1,
19,f19.op5,18,10711,14,2776,7935,9057,8369,1,
19,f19.op6,18,10711,14,962,9749,8262,4381,1,
19,f19.op8,18,10711,14,3582,7129,4283,7554,1,
20,f20.op0,2,10711,11,238,10473,8277,7376,1,
20,f20.op0,2,10711,11,5258,5453,900,45,1,
20,f20.op0,2,10711,11,10654,57,7352,4652,1,
7,f7.op1,2,10723,6,5442,5281,7739,7233,1,
7,f7.op1,2,10723,6,8508,2215,7812,1116,1,
8,f8.op0,2,10723,3,602,10121,4632,579,1,
9,f9.op0,6,10723,4,4304,6419,844,6051,1,
15,f15.op0,2,10723,13,4010,6713,10574,5709,1,
15,f15.op0,2,10723,13,8800,1923,7980,532,1,
20,f20.op0,2,10723,3,4644,6079,5306,9916,1,
9,f9.op1,6,10729,1,9702,1027,2770,2692,1,
11,f11.op2,2,10729,4,1456,9273,9125,4731,1,
11,f11.op2,2,10729,4,2244,8485,4327,10147,1,
13,f13.op0,12,10729,4,3866,6863,5708,2915,1,
13,f13.op3,12,10729,4,7324,3405,7685,5543,1,
13,f13.op3,12,10729,4,8210,2519,9048,696,1,
15,f15.op0,2,10729,4,8800,1929,8639,3437,1,
16,f16.op0,4,10729,9,4452,6277,6017,5070,1,
19,f19.op6,18,10729,13,9346,1383,9012,1039,1,
19,f19.op7,6,10729,13,1484,9245,7022,3193,1,
19,f19.op8,18,10729,13,2038,8691,5588,7635,1,
19,f19.op8,18,10729,13,6066,4663,5350,3105,1,
4,f4.op0,2,10733,1,3630,7103,6733,9733,1,
4,f4.op0,2,10733,1,4018,6715,3827,3640,1,
16,f16.op1,4,10733,13,5752,4981,1652,8153,1,
19,f19.op4,2,10733,17,4674,6059,9928,3347,1,
19,f19.op4,2,10739,4,3360,7379,3255,4693,1,
7,f7.op0,6,10753,1,4594,6159,1928,6420,1,
7,f7.op0,6,10753,1,9226,1527,4785,5292,1,
7,f7.op2,6,10753,1,10686,67,6011,3931,1,
13,f13.op0,12,10753,2,964,9789,2718,5172,1,
13,f13.op1,4,10753,2,10492,261,5627,1260,1,
13,f13.op3,12,10753,2,342,10411,3696,9383,1,
13,f13.op5,12,10753,2,2662,8091,8142,9725,1,
17,f17.op1,16,10753,9,7750,3003,6469,10501,1,
17,f17.op3,16,10753,9,6504,4249,271,1281,1,
17,f17.op4,16,10753,9,6758,3995,7662,6776,1,
17,f17.op5,16,10753,9,200,10553,6258,8591,1,
17,f17.op6,16,10753,9,1238,9515,5078,6624,1,
19,f19.op4,2,10753,18,2648,8105,7906,1548,1,
19,f19.op7,6,10753,18,7294,3459,7358,3217,1,
7,f7.op0,6,10771,5,3006,7765,3217,3537,1,
7,f7.op0,6,10771,5,6334,4437,6004,10090,1,
9,f9.op1,6,10771,7,1024,9747,7775,5651,1,
11,f11.op0,10,10771,2,10090,681,907,3020,1,
7,f7.op1,2,10781,1,1104,9677,8653,10477,1,
8,f8.op0,2,10781,5,104,10677,2623,7066,1,
8,f8.op0,2,10781,5,3328,7453,691,1434,1,
8,f8.op0,2,10781,5,10694,87,8123,2363,1,
11,f11.op0,10,10781,1,6342,4439,7176,7513,1,
11,f11.op1,10,10781,1,4948,5833,2755,6131,1,
11,f11.op3,10,10781,1,3558,7223,9407,9676,1,
11,f11.op4,10,10781,1,9838,943,1310,9920,1,
15,f15.op0,2,10781,11,10746,35,1048,5101,1,
16,f16.op0,4,10781,13,5532,5249,5680,355,1,
16,f16.op0,4,10781,13,7728,3053,1411,762,1,
16,f16.op1,4,10781,13,6570,4211,6280,5783,1,
7,f7.op1,2,10789,2,8554,2235,3578,5135,1,
8,f8.op0,2,10789,5,916,9873,4662,3280,1,
9,f9.op1,6,10789,7,6808,3981,5340,7786,1,
13,f13.op2,12,10789,12,9102,1687,8533,4806,1,
13,f13.op3,12,10789,12,868,9921,2898,10182,1,
13,f13.op3,12,10789,12,6288,4501,1517,7586,1,
13,f13.op4,4,10789,12,8278,2511,5156,7036,1,
15,f15.op0,2,10789,4,1982,8807,9419,3505,1,
16,f16.op0,4,10789,5,6854,3935,2355,6216,1,
16,f16.op0,4,10789,5,8300,2489,713,7462,1,
19,f19.op4,2,10789,16,8564,2225,7352,3794,1,
19,f19.op7,6,10789,16,6836,3953,8453,7259,1,
19,f19.op7,6,10789,16,10556,233,10371,10767,1,
20,f20.op0,2,10789,9,6760,4029,4032,6675,1,
4,f4.op0,2,10799,3,3574,7225,428,107,1,
7,f7.op1,2,10799,5,3754,7045,10176,10710,1,
15,f15.op0,2,10799,14,6566,4233,1338,2249,1,
7,f7.op0,6,10831,2,632,10199,10757,3084,1,
7,f7.op0,6,10831,2,7794,3037,778,4753,1,
7,f7.op0,6,10831,2,8332,2499,8772,5895,1,
8,f8.op0,2,10831,7,4484,6347,1425,1532,1,
11,f11.op4,10,10831,7,6802,4029,1759,8037,1,
19,f19.op4,2,10831,1,8922,1909,9221,7896,1,
4,f4.op0,2,10837,1,2024,8813,220,55,1,
7,f7.op1,2,10837,1,112,10725,7027,2552,1,
7,f7.op1,2,10837,1,3250,7587,2983,9715,1,
11,f11.op2,2,10837,2,2854,7983,564,3992,1,
13,f13.op2,12,10837,8,1784,9053,4502,5348,1,
13,f13.op4,4,10837,8,5792,5045,736,10060,1,
15,f15.op0,2,10837,7,2652,8185,8865,591,1,
16,f16.op0,4,10837,5,8006,2831,1450,9573,1,
19,f19.op0,18,10837,7,724,10113,8899,10735,1,
19,f19.op2,18,10837,7,6676,4161,10075,1671,1,
19,f19.op3,18,10837,7,12,10825,77,4567,1,
19,f19.op4,2,10837,7,226,10611,2605,9263,1,
19,f19.op4,2,10837,7,618,10219,3958,5912,1,
19,f19.op4,2,10837,7,874,9963,6225,898,1,
19,f19.op5,18,10837,7,3452,7385,10302,7957,1,
20,f20.op0,2,10847,7,9826,1021,946,1132,1,
8,f8.op0,2,10853,5,5916,4937,5143,7426,1,
11,f11.op2,2,10853,7,6162,4691,957,87,1,
13,f13.op1,4,10853,11,1146,9707,8795,9025,1,
13,f13.op1,4,10853,11,9382,1471,727,5065,1,
15,f15.op0,2,10853,8,4098,6755,2104,5205,1,
15,f15.op0,2,10853,8,4446,6407,10424,2142,1,
16,f16.op0,4,10853,5,5294,5559,9528,6022,1,
19,f19.op4,2,10853,4,8522,2331,10654,3988,1,
20,f20.op0,2,10853,13,4706,6147,156,4349,1,
15,f15.op0,2,10859,14,8958,1901,2798,5978,1,
4,f4.op0,2,10861,1,8780,2081,5486,6802,1,
7,f7.op1,2,10861,4,2616,8245,2338,334,1,
7,f7.op1,2,10861,4,10258,603,10200,9215,1,
7,f7.op2,6,10861,4,8648,2213,10674,4628,1,
7,f7.op2,6,10861,4,8668,2193,265,3141,1,
8,f8.op0,2,10861,5,998,9863,10847,8144,1,
9,f9.op1,6,10861,7,1436,9425,1239,3758,1,
11,f11.op0,10,10861,4,5158,5703,4929,8347,1,
11,f11.op1,10,10861,4,3868,6993,10591,6887,1,
13,f13.op0,12,10861,6,9344,1517,7174,8071,1,
16,f16.op1,4,10861,13,5246,5615,5217,7793,1,
19,f19.op4,2,10861,12,8784,2077,5239,1419,1,
19,f19.op4,2,10861,12,9820,1041,7941,4991,1,
19,f19.op7,6,10861,12,5428,5433,2525,9279,1,
20,f20.op0,2,10861,1,322,10539,2779,682,1,
7,f7.op0,6,10867,3,778,10089,4894,3804,1,
7,f7.op1,2,10867,3,4428,6439,10213,1459,1,
7,f7.op1,2,10867,3,4516,6351,2026,9604,1,
8,f8.op0,2,10867,3,7234,3633,836,5538,1,
9,f9.op0,6,10867,4,1098,9769,7483,10491,1,
9,f9.op1,6,10867,4,6326,4541,1470,7408,1,
9,f9.op1,6,10867,4,8368,2499,9033,4626,1,
19,f19.op1,6,10867,18,6764,4103,5968,1458,1,
19,f19.op7,6,10867,18,324,10543,2859,5298,1,
4,f4.op0,2,10883,3,1350,9533,8466,7558,1,
4,f4.op0,2,10883,3,6260,4623,7568,1892,1,
8,f8.op0,2,10883,3,10854,29,5291,10184,1,
11,f11.op2,2,10883,4,220,10663,9384,8768,1,
11,f11.op2,2,10883,4,4834,6049,6340,10470,1,
11,f11.op2,2,10883,4,7918,2965,4448,10298,1,
20,f20.op0,2,10883,3,1622,9261,6140,307,1,
20,f20.op0,2,10883,3,5706,5177,2147,6093,1,
7,f7.op1,2,10889,4,3156,7733,4295,9947,1,
15,f15.op0,2,10889,14,4128,6761,8230,7808,1,
16,f16.op1,4,10889,9,4372,6517,2821,2218,1,
7,f7.op1,2,10891,6,9992,899,162,1579,1,
7,f7.op2,6,10891,6,9994,897,4814,8467,1,
9,f9.op0,6,10891,1,10484,407,8187,4540,1,
11,f11.op0,10,10891,1,454,10437,1806,9075,1,
11,f11.op0,10,10891,1,10000,891,6114,2536,1,
11,f11.op2,2,10891,1,3916,6975,2302,8130,1,
11,f11.op4,10,10891,1,3406,7485,1917,8095,1,
11,f11.op4,10,10891,1,6902,3989,10446,4910,1,
19,f19.op0,18,10891,4,6644,4247,4863,3122,1,
19,f19.op5,18,10891,4,2930,7961,1674,5247,1,
7,f7.op0,6,10903,4,7608,3295,1473,1768,1,
15,f15.op0,2,10903,13,6464,4439,10601,10156,1,
19,f19.op4,2,10903,16,3610,7293,2329,5861,1,
20,f20.op0,2,10903,3,4042,6861,9961,7585,1,
20,f20.op0,2,10903,3,8430,2473,5142,3528,1,
4,f4.op0,2,10909,1,1702,9207,1181,8477,1,
7,f7.op0,6,10909,3,1972,8937,3197,5132,1,
7,f7.op1,2,10909,3,4224,6685,4541,5324,1,
7,f7.op2,6,10909,3,3538,7371,6184,10234,1,
7,f7.op2,6,10909,3,3948,6961,118,7809,1,
8,f8.op0,2,10909,5,2586,8323,2803,1714,1,
9,f9.op0,6,10909,1,1228,9681,7197,4436,1,
11,f11.op2,2,10909,8,9948,961,4878,9369,1,
13,f13.op0,12,10909,2,2974,7935,4582,8744,1,
13,f13.op0,12,10909,2,6842,4067,1802,7691,1,y
13,f13.op1,4,10909,2,5430,5479,372,7581,1,
13,f13.op4,4,10909,2,4822,6087,4040,7024,1,
16,f16.op0,4,10909,13,3686,7223,4743,9160,1,
16,f16.op0,4,10909,13,6466,4443,8803,1232,1,
19,f19.op2,18,10909,3,9204,1705,5047,8878,1,
19,f19.op6,18,10909,3,7216,3693,622,4626,1,
19,f19.op8,18,10909,3,6500,4409,4153,5386,1,
7,f7.op1,2,10937,3,2322,8615,8841,1263,1,
7,f7.op1,2,10937,3,9364,1573,7680,4222,1,
11,f11.op2,2,10937,3,1082,9855,4372,2386,1,
11,f11.op2,2,10937,3,1280,9657,1189,7068,1,
11,f11.op2,2,10937,3,9880,1057,6531,1588,1,
16,f16.op0,4,10937,9,9146,1791,8222,1881,1,
8,f8.op0,2,10939,3,5710,5229,7675,10531,1,
9,f9.op0,6,10939,4,8446,2493,10853,9714,1,
9,f9.op0,6,10939,4,9200,1739,9512,9565,1,
15,f15.op0,2,10939,4,4286,6653,5880,392,1,
4,f4.op0,2,10949,1,826,10123,5145,9498,1,
4,f4.op0,2,10949,1,10540,409,5223,4043,1,
13,f13.op1,4,10949,3,2960,7989,6684,7252,1,
13,f13.op4,4,10949,3,4422,6527,10723,5036,1,
13,f13.op4,4,10949,3,5330,5619,2830,8640,1,
19,f19.op4,2,10949,5,7352,3597,625,4643,1,
7,f7.op1,2,10957,2,3532,7425,620,7915,1,
9,f9.op1,6,10957,4,9606,1351,5240,5452,1,
11,f11.op2,2,10957,1,3626,7331,4876,8412,1,
11,f11.op2,2,10957,1,7542,3415,2959,269,1,
13,f13.op0,12,10957,11,4426,6531,512,7625,1,
13,f13.op0,12,10957,11,5244,5713,8020,5674,1,
13,f13.op1,4,10957,11,2620,8337,2867,8649,1,
13,f13.op2,12,10957,11,8884,2073,756,901,1,
13,f13.op4,4,10957,11,5370,5587,10482,2492,1,
13,f13.op5,12,10957,11,1846,9111,232,10132,1,
16,f16.op0,4,10957,13,4172,6785,1814,1483,1,
16,f16.op0,4,10957,13,4222,6735,5678,7203,1,
19,f19.op4,2,10957,13,7192,3765,9762,7434,1,
4,f4.op0,2,10973,1,10360,613,8534,7620,1,
7,f7.op1,2,10973,4,4216,6757,7447,4199,1,
7,f7.op1,2,10973,4,4844,6129,5415,10179,1,
8,f8.op0,2,10973,5,2010,8963,10583,8181,1,
20,f20.op0,2,10973,13,3754,7219,3979,9526,1,
20,f20.op0,2,10973,13,7984,2989,2404,6704,1,
7,f7.op1,2,10979,3,6202,4777,5254,2319,1,
7,f7.op1,2,10979,3,7990,2989,676,1665,1,
7,f7.op1,2,10979,3,8156,2823,9328,2901,1,
8,f8.op0,2,10979,3,8758,2221,10316,6779,1,
11,f11.op2,2,10979,1,7662,3317,10298,9919,1,
15,f15.op0,2,10979,14,1074,9905,6321,4813,1,
4,f4.op0,2,10987,3,8024,2963,8253,4810,1,
4,f4.op0,2,10987,3,8228,2759,4934,6727,1,
8,f8.op0,2,10987,3,9660,1327,8489,7928,1,
4,f4.op0,2,10993,1,3826,7167,7129,10027,1,
7,f7.op0,6,10993,3,428,10565,3690,3668,1,
7,f7.op0,6,10993,3,5280,5713,3933,8414,1,
7,f7.op1,2,10993,3,2094,8899,1188,4881,1,
8,f8.op0,2,10993,1,2830,8163,7081,10504,1,
11,f11.op2,2,10993,4,2410,8583,2533,2229,1,
13,f13.op0,12,10993,8,1320,9673,2750,3594,1,
13,f13.op2,12,10993,8,7460,3533,5649,3817,1,
13,f13.op3,12,10993,8,1014,9979,2663,8661,1,
13,f13.op4,4,10993,8,1118,9875,682,7663,1,
13,f13.op4,4,10993,8,5564,5429,7489,7341,1,
13,f13.op4,4,10993,8,8334,2659,1816,6059,1,
16,f16.op1,4,10993,1,5972,5021,518,6903,1,
17,f17.op0,16,10993,11,1486,9507,1730,3335,1,
17,f17.op0,16,10993,11,6142,4851,7513,9495,1,
17,f17.op2,16,10993,11,9186,1807,6642,1684,1,
17,f17.op3,16,10993,11,836,10157,10634,7092,1,
17,f17.op3,16,10993,11,6060,4933,5695,335,1,
17,f17.op5,16,10993,11,3820,7173,4437,261,1,
17,f17.op5,16,10993,11,8356,2637,6639,6857,1,
8,f8.op0,2,11003,3,2330,8673,10216,1277,1,
20,f20.op0,2,11003,3,5934,5069,8786,10342,1,
20,f20.op0,2,11003,3,9112,1891,10123,10959,1,
7,f7.op1,2,11027,2,3030,7997,593,1660,1,
19,f19.op4,2,11027,7,9468,1559,11,6965,1,
9,f9.op0,6,11047,4,750,10297,7786,3320,1,
9,f9.op1,6,11047,4,4340,6707,3813,4106,1,
11,f11.op2,2,11047,3,338,10709,3886,10396,1,
11,f11.op2,2,11047,3,7088,3959,3050,10320,1,
19,f19.op1,6,11047,8,2642,8405,1664,669,1,
19,f19.op1,6,11047,8,4264,6783,5966,314,1,
19,f19.op4,2,11047,8,4478,6569,158,2334,1,
7,f7.op1,2,11057,4,4642,6415,3202,2037,1,
11,f11.op2,2,11057,2,9446,1611,8545,1782,1,
13,f13.op1,4,11057,7,8572,2485,8839,2381,1,
15,f15.op0,2,11057,2,2718,8339,10966,5891,1,
19,f19.op4,2,11057,18,5232,5825,3876,204,1,
11,f11.op2,2,11059,4,6086,4973,6922,2640,1,
15,f15.op0,2,11059,4,10428,631,8702,5741,1,
19,f19.op4,2,11059,1,6560,4499,4727,2577,1,
19,f19.op7,6,11059,1,7708,3351,2225,10012,1,
20,f20.op0,2,11059,19,9394,1665,6298,10268,1,
20,f20.op0,2,11059,19,9930,1129,8260,413,1,
4,f4.op0,2,11069,1,6630,4439,4021,9307,1,
13,f13.op4,4,11069,6,10326,743,9297,4121,1,
16,f16.op0,4,11069,13,2244,8825,5232,327,1,
16,f16.op0,4,11069,13,2982,8087,5361,7945,1,
20,f20.op0,2,11069,9,9204,1865,6789,10855,1,y
7,f7.op0,6,11071,4,5548,5523,10325,1475,1,
7,f7.op0,6,11071,4,5622,5449,10238,10952,1,
9,f9.op0,6,11071,1,5226,5845,10638,1182,1,
9,f9.op0,6,11071,1,9704,1367,9192,8402,1,
9,f9.op0,6,11071,1,9790,1281,961,2567,1,
11,f11.op2,2,11071,5,10916,155,5557,4531,1,
15,f15.op0,2,11071,1,454,10617,8391,7202,1,
19,f19.op0,18,11071,13,4122,6949,2931,2485,1,
19,f19.op1,6,11071,13,670,10401,4712,248,1,
19,f19.op1,6,11071,13,10216,855,7886,9738,1,
19,f19.op1,6,11071,13,10358,713,8461,1028,1,
19,f19.op2,18,11071,13,1594,9477,1486,4157,1,
19,f19.op3,18,11071,13,10468,603,10883,7565,1,
19,f19.op5,18,11071,13,116,10955,7404,10878,1,
7,f7.op0,6,11083,2,7376,3707,7486,4236,1,
8,f8.op0,2,11083,3,5682,5401,8848,1106,1,
9,f9.op1,6,11083,4,4340,6743,854,8715,1,y
19,f19.op7,6,11083,6,4574,6509,2063,8275,1,
20,f20.op0,2,11083,3,1862,9221,7863,10922,1,
20,f20.op0,2,11083,3,3642,7441,3953,5185,1,
20,f20.op0,2,11083,3,10974,109,6533,5314,1,
4,f4.op0,2,11087,3,7984,3103,3880,970,1,
7,f7.op1,2,11087,6,5294,5793,2386,9844,1,
7,f7.op1,2,11087,6,5414,5673,2157,1892,1,
7,f7.op1,2,11087,6,10004,1083,7537,8996,1,
8,f8.op0,2,11087,7,552,10535,9527,10892,1,
11,f11.op2,2,11087,10,4936,6151,6719,9682,1,
19,f19.op4,2,11087,10,6708,4379,9187,10987,1,
4,f4.op0,2,11093,1,10272,821,4180,1045,1,
7,f7.op1,2,11093,5,5816,5277,4030,10084,1,
7,f7.op1,2,11093,5,9080,2013,327,9555,1,
8,f8.op0,2,11093,5,7086,4007,10474,9629,1,
16,f16.op0,4,11093,5,168,10925,6685,5271,1,
16,f16.op1,4,11093,5,10594,499,9535,9609,1,
20,f20.op0,2,11093,13,5330,5763,5303,5257,1,
20,f20.op0,2,11093,13,6666,4427,9652,9357,1,
7,f7.op1,2,11113,4,9000,2113,4216,5365,1,
7,f7.op1,2,11113,4,9880,1233,3208,5221,1,
7,f7.op2,6,11113,4,1020,10093,8111,7509,1,
8,f8.op0,2,11113,1,2652,8461,7261,5075,1,
13,f13.op3,12,11113,11,2924,8189,8263,4055,1,
13,f13.op3,12,11113,11,3990,7123,4721,1218,1,
13,f13.op5,12,11113,11,3630,7483,8708,10928,1,
15,f15.op0,2,11113,13,6492,4621,3857,998,1,
15,f15.op0,2,11113,13,6572,4541,1091,9704,1,
16,f16.op0,4,11113,9,5928,5185,1569,4960,1,
16,f16.op0,4,11113,9,8848,2265,10427,9681,1,
16,f16.op0,4,11113,9,9868,1245,7663,6730,1,
19,f19.op1,6,11113,17,4634,6479,5374,4962,1,
19,f19.op4,2,11113,17,8640,2473,6616,1518,1,
19,f19.op4,2,11113,17,9248,1865,3777,10142,1,
7,f7.op1,2,11117,1,5438,5679,7106,10544,1,
11,f11.op2,2,11117,7,1730,9387,5243,10583,1,
13,f13.op1,4,11117,2,4522,6595,10325,5070,1,
13,f13.op4,4,11117,2,10614,503,1967,9558,1,
16,f16.op0,4,11117,13,5286,5831,9337,2668,1,
16,f16.op0,4,11117,13,5500,5617,1535,3570,1,
19,f19.op4,2,11117,2,7696,3421,2963,6007,1,
19,f19.op4,2,11117,2,9452,1665,4813,9615,1,
4,f4.op0,2,11119,3,9530,1589,2441,3390,1,
7,f7.op0,6,11119,3,954,10165,3072,8381,1,
7,f7.op0,6,11119,3,7996,3123,10314,11004,1,
7,f7.op1,2,11119,3,1486,9633,4262,8551,1,
8,f8.op0,2,11119,7,8824,2295,4121,1905,1,
11,f11.op2,2,11119,9,10214,905,7830,10820,1,
15,f15.op0,2,11119,4,374,10745,4342,1772,1,
20,f20.op0,2,11119,19,9530,1589,2224,2335,1,
4,f4.op0,2,11131,3,5150,5981,10318,8145,1,
7,f7.op0,6,11131,1,978,10153,711,4872,1,
7,f7.op0,6,11131,1,9432,1699,10047,9386,1,
7,f7.op2,6,11131,1,6828,4303,6244,892,1,
8,f8.op0,2,11131,3,8612,2519,1510,8537,1,
9,f9.op0,6,11131,7,9790,1341,3836,1663,1,
9,f9.op1,6,11131,7,30,11101,27,3,1,
11,f11.op1,10,11131,10,4500,6631,261,8119,1,
15,f15.op0,2,11131,1,8308,2823,984,4518,1,
19,f19.op7,6,11131,16,6748,4383,8042,5110,1,
4,f4.op0,2,11149,1,6510,4639,1702,6000,1,
7,f7.op1,2,11149,5,3992,7157,3362,2073,1,
19,f19.op4,2,11149,15,2802,8347,687,8838,1,
19,f19.op7,6,11149,15,3782,7367,11148,8215,1,
20,f20.op0,2,11159,19,3378,7781,10011,6638,1,
4,f4.op0,2,11161,1,7416,3745,1347,3127,1,
4,f4.op0,2,11161,1,8574,2587,968,242,1,
13,f13.op0,12,11161,7,11044,117,9328,11020,1,
13,f13.op3,12,11161,7,8122,3039,5187,399,1,
16,f16.op0,4,11161,9,5034,6127,8821,2644,1,
16,f16.op0,4,11161,9,5814,5347,4247,963,1,y
19,f19.op1,6,11161,8,4644,6517,10013,527,1,
19,f19.op1,6,11161,8,9786,1375,6625,9160,1,
19,f19.op4,2,11161,8,9774,1387,4773,5538,1,
19,f19.op7,6,11161,8,1858,9303,10744,4090,1,
7,f7.op1,2,11171,6,8338,2833,11023,9554,1,
11,f11.op1,10,11171,6,11078,93,3322,302,1,
15,f15.op0,2,11171,11,8976,2195,1350,90,1,
7,f7.op1,2,11173,1,9134,2039,6383,2508,1,
7,f7.op1,2,11173,1,10546,627,10854,6339,1,
7,f7.op2,6,11173,1,10172,1001,3693,5316,1,
13,f13.op2,12,11173,6,3506,7667,3784,2010,1,
13,f13.op3,12,11173,6,8180,2993,651,1769,1,
13,f13.op4,4,11173,6,7024,4149,126,4307,1,
16,f16.op1,4,11173,5,772,10401,4182,1658,1,
19,f19.op1,6,11173,1,1134,10039,8938,6939,1,
19,f19.op1,6,11173,1,4392,6781,3024,9568,1,
19,f19.op7,6,11173,1,7662,3511,4937,2024,1,
4,f4.op0,2,11177,1,5714,5463,11088,2772,1,
7,f7.op1,2,11177,5,7168,4009,2460,8335,1,
7,f7.op2,6,11197,4,2584,8613,6071,5666,1,
8,f8.op0,2,11197,5,10260,937,9610,9599,1,
9,f9.op0,6,11197,1,6870,4327,6839,2004,1,
13,f13.op4,4,11197,4,5028,6169,1958,9625,1,
13,f13.op4,4,11197,4,6464,4733,11108,5161,1,
13,f13.op5,12,11197,4,102,11095,9193,5875,1,
16,f16.op1,4,11197,13,416,10781,10007,9723,1,
19,f19.op0,18,11197,6,3876,7321,2618,4263,1,
19,f19.op1,6,11197,6,2208,8989,7767,4534,1,
19,f19.op1,6,11197,6,5400,5797,2675,4266,1,
19,f19.op1,6,11197,6,9100,2097,11085,3530,1,
19,f19.op2,18,11197,6,5824,5373,654,2981,1,
19,f19.op3,18,11197,6,4092,7105,11016,4705,1,
19,f19.op6,18,11197,6,1030,10167,2713,4268,1,
20,f20.op0,2,11197,17,3174,8023,9296,7183,1,
20,f20.op0,2,11197,17,8034,3163,9246,1582,1,
4,f4.op0,2,11213,1,7710,3503,772,193,1,
7,f7.op1,2,11213,6,3274,7939,5551,793,1,
7,f7.op1,2,11213,6,6214,4999,11043,7985,1,
7,f7.op1,2,11213,6,10138,1075,7233,4237,1,
8,f8.op0,2,11213,5,6750,4463,4564,6177,1,
11,f11.op2,2,11213,4,7964,3249,6252,10762,1,
11,f11.op2,2,11213,4,8558,2655,9670,9034,1,
11,f11.op2,2,11213,4,10378,835,5270,8634,1,
13,f13.op1,4,11213,7,3976,7237,8552,4108,1,
13,f13.op1,4,11213,7,7840,3373,8155,4940,1,
13,f13.op1,4,11213,7,10130,1083,10206,10273,1,
15,f15.op0,2,11213,8,6536,4677,4828,3312,1,
4,f4.op0,2,11239,3,10206,1033,4813,4013,1,
7,f7.op2,6,11239,4,7220,4019,2301,6751,1,
8,f8.op0,2,11239,7,4168,7071,11226,4213,1,
11,f11.op2,2,11239,8,5942,5297,1562,142,1,
19,f19.op4,2,11239,10,8386,2853,2468,2496,1,
19,f19.op7,6,11239,10,7862,3377,579,622,1,
4,f4.op0,2,11243,3,10232,1011,10914,8350,1,
7,f7.op1,2,11243,1,834,10409,2645,1984,1,
7,f7.op1,2,11243,1,4912,6331,7556,7504,1,
8,f8.op0,2,11243,3,1982,9261,10077,2665,1,
8,f8.op0,2,11243,3,2190,9053,3959,4711,1,
11,f11.op2,2,11243,1,2622,8621,10107,2963,1,
8,f8.op0,2,11251,3,5944,5307,435,9899,1,
11,f11.op1,10,11251,9,3152,8099,8556,11006,1,
11,f11.op1,10,11251,9,7240,4011,8060,4824,1,
11,f11.op3,10,11251,9,6626,4625,6692,2654,1,
19,f19.op1,6,11251,3,10864,387,10649,10035,1,
19,f19.op5,18,11251,3,10408,843,9858,1111,1,
19,f19.op8,18,11251,3,9924,1327,8597,9927,1,
7,f7.op0,6,11257,1,5586,5671,7366,9093,1,
7,f7.op1,2,11257,1,6800,4457,6249,4109,1,
7,f7.op1,2,11257,1,6970,4287,8637,2842,1,
7,f7.op2,6,11257,1,4982,6275,7603,10735,1,
9,f9.op0,6,11257,7,6814,4443,4803,4286,1,
13,f13.op0,12,11257,12,638,10619,7318,10954,1,
13,f13.op0,12,11257,12,7742,3515,379,1761,1,
13,f13.op0,12,11257,12,7814,3443,2969,4558,1,
15,f15.op0,2,11257,7,2700,8557,6181,1913,1,
20,f20.op0,2,11257,17,6488,4769,6189,1998,1,
7,f7.op1,2,11261,5,6232,5029,6288,2507,1,
11,f11.op1,10,11261,8,7152,4109,623,6199,1,
11,f11.op4,10,11261,8,2344,8917,4718,7595,1,
13,f13.op1,4,11261,3,9820,1441,8251,9297,1,
15,f15.op0,2,11261,11,1182,10079,6480,432,1,
16,f16.op1,4,11261,13,8416,2845,5833,2476,1,
16,f16.op1,4,11261,13,9892,1369,5103,3838,1,
20,f20.op0,2,11273,13,3016,8257,10561,2219,1,
20,f20.op0,2,11273,13,9604,1669,9592,9498,1,
4,f4.op0,2,11279,3,10974,305,169,2862,1,
7,f7.op1,2,11279,2,1020,10259,2038,5125,1,
8,f8.op0,2,11279,7,4394,6885,4985,2033,1,
15,f15.op0,2,11279,14,5094,6185,10066,1423,1,
15,f15.op0,2,11279,14,10072,1207,9971,8936,1,
4,f4.op0,2,11287,3,7666,3621,1015,8719,1,
4,f4.op0,2,11287,3,10692,595,9305,5148,1,
7,f7.op1,2,11287,3,4058,7229,10904,6395,1,
7,f7.op2,6,11287,3,10284,1003,10706,11204,1,
9,f9.op1,6,11287,1,5740,5547,6410,9491,1,
19,f19.op0,18,11287,1,7712,3575,7257,976,1,
19,f19.op1,6,11287,1,2370,8917,5628,9207,1,
19,f19.op3,18,11287,1,2752,8535,7530,8119,1,
19,f19.op4,2,11287,1,886,10401,1228,4223,1,
19,f19.op4,2,11287,1,6310,4977,3519,9096,1,
15,f15.op0,2,11299,4,6212,5087,4149,7056,1,
19,f19.op4,2,11299,13,502,10797,9880,520,1,
19,f19.op7,6,11299,13,10476,823,11273,1188,1,
20,f20.op0,2,11299,19,2406,8893,3193,7504,1,
20,f20.op0,2,11299,19,4602,6697,7934,8306,1,
20,f20.op0,2,11299,19,5840,5459,9283,2159,1,
20,f20.op0,2,11299,19,6264,5035,976,9088,1,
7,f7.op0,6,11311,6,394,10917,5910,4076,1,
7,f7.op1,2,11311,6,10528,783,10431,3106,1,
9,f9.op0,6,11311,7,7226,4085,5671,6914,1,
11,f11.op4,10,11311,3,2670,8641,4634,10704,1,
11,f11.op4,10,11311,3,8820,2491,7102,5787,1,
19,f19.op1,6,11311,6,1818,9493,1964,1294,1,
19,f19.op1,6,11311,6,9934,1377,7237,8120,1,
7,f7.op2,6,11317,5,2690,8627,3710,530,1,
7,f7.op2,6,11317,5,3360,7957,3077,3673,1,
9,f9.op0,6,11317,4,10638,679,9876,8642,1,
9,f9.op1,6,11317,4,6372,4945,4901,1802,1,
9,f9.op1,6,11317,4,8858,2459,10459,3677,1,
11,f11.op2,2,11317,9,8336,2981,8146,3827,1,
13,f13.op0,12,11317,7,10798,519,3445,265,1,
13,f13.op4,4,11317,7,5234,6083,9589,9443,1,
13,f13.op4,4,11317,7,6400,4917,5261,7369,1,
13,f13.op4,4,11317,7,8516,2801,8277,7601,1,
13,f13.op5,12,11317,7,3826,7491,1668,4481,1,
16,f16.op0,4,11317,5,5148,6169,7153,2569,1,
16,f16.op0,4,11317,5,7704,3613,3134,7269,1,
16,f16.op1,4,11317,5,1694,9623,1242,9980,1,
19,f19.op1,6,11317,12,2702,8615,10119,4702,1,
19,f19.op1,6,11317,12,7682,3635,6242,9263,1,
19,f19.op4,2,11317,12,8466,2851,1430,10201,1,
20,f20.op0,2,11317,17,1772,9545,5281,4225,1,
20,f20.op0,2,11317,17,2868,8449,3499,7531,1,
20,f20.op0,2,11317,17,9894,1423,10494,10710,1,
4,f4.op0,2,11321,1,10696,625,7456,1864,1,
7,f7.op1,2,11321,2,3440,7881,4763,3915,1,
11,f11.op2,2,11321,2,7554,3767,7493,10973,1,
11,f11.op3,10,11321,2,1872,9449,126,3099,1,
11,f11.op4,10,11321,2,878,10443,4166,7583,1,
16,f16.op0,4,11321,9,2490,8831,2669,7950,1,
16,f16.op1,4,11321,9,6276,5045,2046,1543,1,
19,f19.op4,2,11321,16,4040,7281,10569,5323,1,
19,f19.op4,2,11321,16,8924,2397,10720,8906,1,
7,f7.op0,6,11329,3,154,11175,10513,9594,1,
13,f13.op0,12,11329,6,1060,10269,9378,9436,1,
13,f13.op0,12,11329,6,9100,2229,7509,3192,1,
13,f13.op4,4,11329,6,7676,3653,5128,10852,1,
15,f15.op0,2,11329,4,2982,8347,8056,8845,1,
16,f16.op1,4,11329,1,8050,3279,3020,3021,1,
17,f17.op3,16,11329,7,3988,7341,7206,7088,1,
17,f17.op5,16,11329,7,986,10343,4987,2959,1,
19,f19.op1,6,11329,5,9888,1441,9802,5286,1,
19,f19.op4,2,11329,5,4420,6909,8081,8773,1,
19,f19.op7,6,11329,5,10834,495,6278,3908,1,
8,f8.op0,2,11351,7,3792,7559,7804,6651,1,
19,f19.op4,2,11351,8,3470,7881,9385,7663,1,
7,f7.op0,6,11353,6,5352,6001,9088,4542,1,
8,f8.op0,2,11353,1,10178,1175,2819,7448,1,
11,f11.op2,2,11353,1,6720,4633,1070,8354,1,
13,f13.op0,12,11353,4,9236,2117,3371,10739,1,
13,f13.op0,12,11353,4,9986,1367,9126,702,1,
16,f16.op1,4,11353,9,1068,10285,9307,9806,1,
16,f16.op1,4,11353,9,7132,4221,9274,4837,1,
16,f16.op1,4,11353,9,10684,669,4472,5956,1,
19,f19.op1,6,11353,10,1576,9777,6636,5727,1,
19,f19.op1,6,11353,10,9464,1889,7418,2183,1,
19,f19.op4,2,11353,10,9846,1507,2218,6092,1,
19,f19.op4,2,11353,10,10512,841,5559,9853,1,
19,f19.op7,6,11353,10,708,10645,6532,5124,1,
20,f20.op0,2,11353,13,10326,1027,6727,904,1,
8,f8.op0,2,11369,1,840,10529,150,2861,1,
16,f16.op0,4,11369,9,9138,2231,2325,2277,1,
4,f4.op0,2,11383,3,10188,1195,6498,7316,1,
15,f15.op0,2,11383,13,1646,9737,1596,2383,1,
8,f8.op0,2,11393,1,1006,10387,2796,6046,1,
13,f13.op1,4,11393,5,1112,10281,1233,2724,1,
13,f13.op4,4,11393,5,3362,8031,6284,11000,1,
15,f15.op0,2,11393,8,6012,5381,7148,11110,1,
16,f16.op0,4,11393,1,3026,8367,5461,8174,1,
16,f16.op1,4,11393,1,152,11241,9338,4856,1,
17,f17.op1,16,11393,3,8828,2565,9662,10621,1,
17,f17.op2,16,11393,3,7938,3455,8750,9227,1,
17,f17.op6,16,11393,3,484,10909,1416,2764,1,
7,f7.op1,2,11399,3,390,11009,7489,9212,1,
4,f4.op0,2,11411,3,1230,10181,6814,7409,1,
4,f4.op0,2,11411,3,7050,4361,1517,3232,1,
4,f4.op0,2,11411,3,9866,1545,1053,3116,1,
7,f7.op1,2,11411,1,7864,3547,11277,1611,1,
11,f11.op1,10,11411,4,10704,707,11144,9312,1,
11,f11.op3,10,11411,4,9374,2037,1896,10546,1,
11,f11.op4,10,11411,4,3782,7629,1037,2169,1,
20,f20.op0,2,11411,11,7304,4107,4879,6520,1,
4,f4.op0,2,11423,3,8166,3257,6997,4605,1,
19,f19.op4,2,11423,4,4080,7343,6406,2742,1,
20,f20.op0,2,11423,3,9062,2361,6335,8884,1,
7,f7.op0,6,11437,6,4938,6499,955,5038,1,
8,f8.op0,2,11437,5,4058,7379,4117,10522,1,
8,f8.op0,2,11437,5,6530,4907,8526,3925,1,
9,f9.op0,6,11437,7,4548,6889,4228,10636,1,
13,f13.op1,4,11437,10,9686,1751,9130,9500,1,
13,f13.op2,12,11437,10,1356,10081,4065,2952,1,
13,f13.op3,12,11437,10,10728,709,6994,538,1,
15,f15.op0,2,11437,7,1440,9997,10141,2201,1,
16,f16.op0,4,11437,13,384,11053,3942,1676,1,
19,f19.op1,6,11437,18,5872,5565,10255,8967,1,
19,f19.op7,6,11437,18,6918,4519,10253,7763,1,
20,f20.op0,2,11437,17,10240,1197,5242,8268,1,
7,f7.op0,6,11443,5,11404,39,9423,7885,1,
7,f7.op1,2,11443,5,9450,1993,1507,1850,1,
8,f8.op0,2,11443,3,1408,10035,7933,2422,1,
11,f11.op2,2,11443,3,5058,6385,11078,8289,1,
19,f19.op1,6,11443,5,6420,5023,8779,9496,1,
8,f8.op0,2,11447,7,2908,8539,4734,9177,1,
8,f8.op0,2,11447,7,11002,445,10431,11320,1,
15,f15.op0,2,11447,2,3422,8025,9671,2171,1,
15,f15.op0,2,11447,2,9710,1737,6378,5004,1,
19,f19.op4,2,11447,9,4536,6911,8341,439,1,
19,f19.op4,2,11447,9,7148,4299,11199,10229,1,
7,f7.op0,6,11467,1,2384,9083,1508,6768,1,
7,f7.op2,6,11467,1,4070,7397,7879,6040,1,
9,f9.op1,6,11467,1,9222,2245,9740,10001,1,
11,f11.op2,2,11467,5,1260,10207,6401,9964,1,
15,f15.op0,2,11467,7,10160,1307,5046,9510,1,
19,f19.op0,18,11467,10,1002,10465,109,6041,1,
19,f19.op0,18,11467,10,8974,2493,4063,3835,1,
19,f19.op7,6,11467,10,872,10595,1752,6731,1,
19,f19.op8,18,11467,10,11428,39,7908,7055,1,
20,f20.op0,2,11467,7,10002,1465,10595,9130,1,
7,f7.op1,2,11471,5,9838,1633,7187,10859,1,
15,f15.op0,2,11471,11,5556,5915,3292,10161,1,
15,f15.op0,2,11471,11,5926,5545,10164,5266,1,
4,f4.op0,2,11483,3,2604,8879,5109,4148,1,
4,f4.op0,2,11483,3,7194,4289,9805,5322,1,
15,f15.op0,2,11483,8,6,11477,4585,7961,1,
20,f20.op0,2,11483,3,2610,8873,3301,7629,1,
7,f7.op1,2,11489,2,11142,347,5982,9061,1,
11,f11.op2,2,11489,5,7360,4129,4769,1478,1,
13,f13.op4,4,11489,10,2030,9459,6196,6663,1,
16,f16.op0,4,11489,1,2982,8507,11337,5735,1,
16,f16.op0,4,11489,1,4540,6949,8073,5531,1,
16,f16.op0,4,11489,1,7660,3829,4192,262,1,
16,f16.op1,4,11489,1,2602,8887,9574,7779,1,
17,f17.op4,16,11489,14,680,10809,2051,10258,1,
17,f17.op4,16,11489,14,3868,7621,7142,8530,1,
17,f17.op5,16,11489,14,7476,4013,10063,8026,1,
4,f4.op0,2,11491,3,8930,2561,9733,5306,1,
7,f7.op1,2,11491,4,1548,9943,7555,6004,1,
7,f7.op1,2,11491,4,7220,4271,7819,1117,1,
9,f9.op1,6,11491,7,1128,10363,5056,10776,1,
9,f9.op1,6,11491,7,6814,4677,6168,8346,1,
11,f11.op2,2,11491,7,8812,2679,9188,10237,1,
15,f15.op0,2,11491,1,1586,9905,1747,6245,1,
19,f19.op1,6,11491,15,806,10685,7026,11256,1,
19,f19.op1,6,11491,15,2306,9185,9253,487,1,
19,f19.op1,6,11491,15,6318,5173,3585,5027,1,
19,f19.op4,2,11491,15,5796,5695,1422,2494,1,
19,f19.op7,6,11491,15,8660,2831,7045,11257,1,
20,f20.op0,2,11491,11,6678,4813,1329,641,1,
7,f7.op2,6,11497,3,7186,4311,8437,7775,1,
11,f11.op2,2,11497,2,8434,3063,3332,6574,1,
13,f13.op1,4,11497,5,2596,8901,3730,7362,1,
13,f13.op1,4,11497,5,10008,1489,6484,10227,1,
13,f13.op2,12,11497,5,9556,1941,6661,11125,1,
13,f13.op4,4,11497,5,11224,273,9550,1619,1,
15,f15.op0,2,11497,7,10356,1141,9141,9807,1,
4,f4.op0,2,11503,3,6302,5201,8728,2182,1,
8,f8.op0,2,11503,7,3796,7707,10528,1316,1,
19,f19.op0,18,11503,8,2384,9119,10975,5421,1,
19,f19.op4,2,11503,8,9140,2363,5075,8743,1,
19,f19.op6,18,11503,8,5056,6447,9338,4124,1,
19,f19.op7,6,11503,8,9492,2011,10223,4776,1,
7,f7.op1,2,11519,4,7732,3787,3894,5493,1,
8,f8.op0,2,11519,7,8614,2905,8606,9715,1,
15,f15.op0,2,11519,14,1958,9561,1245,83,1,
15,f15.op0,2,11519,14,6134,5385,5460,364,1,
15,f15.op0,2,11519,14,7084,4435,8220,548,1,
19,f19.op4,2,11519,5,810,10709,4132,1430,1,
20,f20.op0,2,11519,19,106,11413,1332,6978,1,
7,f7.op0,6,11527,5,9328,2199,3449,10373,1,y
8,f8.op0,2,11527,7,8064,3463,3192,399,1,
11,f11.op2,2,11527,10,90,11437,9569,11349,1,
15,f15.op0,2,11527,7,7478,4049,194,10003,1,
19,f19.op1,6,11527,13,10576,951,7724,5260,1,
4,f4.op0,2,11551,3,3822,7729,9237,5197,1,
4,f4.op0,2,11551,3,3990,7561,10961,5628,1,
7,f7.op0,6,11551,1,4332,7219,9576,1368,1,
11,f11.op3,10,11551,1,3354,8197,5948,3691,1,
11,f11.op3,10,11551,1,6388,5163,9961,6156,1,
19,f19.op7,6,11551,18,2932,8619,8469,8957,1,
20,f20.op0,2,11551,11,4062,7489,8938,1602,1,
4,f4.op0,2,11579,3,8358,3221,11149,5682,1,
8,f8.op0,2,11579,3,8908,2671,10833,8591,1,
11,f11.op2,2,11579,7,4370,7209,2290,6524,1,
20,f20.op0,2,11579,19,8556,3023,10460,523,1,
20,f20.op0,2,11579,19,9522,2057,3408,4802,1,
4,f4.op0,2,11587,3,9920,1667,5819,10145,1,
7,f7.op1,2,11587,2,3208,8379,9424,11278,1,
15,f15.op0,2,11587,7,9500,2087,5397,7312,1,
19,f19.op1,6,11587,16,2664,8923,10940,3625,1,
19,f19.op4,2,11587,16,7708,3879,481,1245,1,
7,f7.op1,2,11593,1,9490,2103,3803,8824,1,
7,f7.op2,6,11593,1,3438,8155,3317,2130,1,
7,f7.op2,6,11593,1,4888,6705,8602,2885,1,
15,f15.op0,2,11593,13,308,11285,6165,411,1,
16,f16.op0,4,11593,9,2518,9075,4110,1706,1,
16,f16.op1,4,11593,9,4016,7577,7704,6278,1,
19,f19.op0,18,11593,3,9210,2383,5423,6387,1,
19,f19.op2,18,11593,3,7562,4031,10676,4833,1,
19,f19.op3,18,11593,3,1744,9849,11158,7299,1,
19,f19.op3,18,11593,3,9460,2133,4136,1438,1,
19,f19.op4,2,11593,3,10616,977,675,1866,1,
19,f19.op7,6,11593,3,2866,8727,2049,718,1,
19,f19.op7,6,11593,3,9892,1701,11077,583,1,
19,f19.op8,18,11593,3,8612,2981,5629,7008,1,
11,f11.op2,2,11597,3,592,11005,3376,4524,1,
16,f16.op1,4,11597,13,6554,5043,2128,133,1,
19,f19.op4,2,11597,7,6158,5439,11266,7307,1,
20,f20.op0,2,11597,17,1178,10419,7625,9079,1,
9,f9.op0,6,11617,7,880,10737,11380,3846,1,
11,f11.op2,2,11617,1,5294,6323,9558,1925,1,
13,f13.op4,4,11617,8,4198,7419,9333,5186,1,
17,f17.op0,16,11617,6,8574,3043,6977,9294,1,
17,f17.op1,16,11617,6,2338,9279,2248,3549,1,
17,f17.op1,16,11617,6,10446,1171,9406,1920,1,
17,f17.op4,16,11617,6,6330,5287,10978,8846,1,
19,f19.op4,2,11617,8,10064,1553,10841,1182,1,
4,f4.op0,2,11621,1,2088,9533,1840,460,1,
11,f11.op0,10,11621,5,9016,2605,8311,1812,1,
11,f11.op2,2,11621,5,9382,2239,5948,5823,1,
11,f11.op4,10,11621,5,3534,8087,9773,11453,1,
13,f13.op4,4,11621,12,11018,603,5442,7570,1,
16,f16.op0,4,11621,5,10278,1343,830,7315,1,
16,f16.op0,4,11621,5,10830,791,11480,6528,1,
19,f19.op4,2,11621,12,8538,3083,5581,1517,1,
4,f4.op0,2,11633,1,10506,1127,5069,9992,1,
8,f8.op0,2,11633,1,7162,4471,5825,10907,1,
13,f13.op1,4,11633,11,3668,7965,10685,6191,1,
16,f16.op0,4,11633,1,6652,4981,3391,939,1,
17,f17.op4,16,11633,5,70,11563,3311,7722,1,
17,f17.op4,16,11633,5,3990,7643,6287,3107,1,
17,f17.op4,16,11633,5,11342,291,6074,11306,1,
17,f17.op6,16,11633,5,3094,8539,10788,10899,1,
20,f20.op0,2,11633,13,666,10967,3613,11232,1,
4,f4.op0,2,11657,1,384,11273,1638,6238,1,
8,f8.op0,2,11657,1,232,11425,1812,6055,1,
13,f13.op1,4,11657,9,758,10899,9567,3426,1,
13,f13.op1,4,11657,9,6948,4709,4014,8379,1,
13,f13.op4,4,11657,9,4006,7651,337,2716,1,
13,f13.op4,4,11657,9,8870,2787,302,3610,1,
15,f15.op0,2,11657,2,5364,6293,3988,1043,1,
16,f16.op0,4,11657,9,1810,9847,6242,10590,1,
16,f16.op1,4,11657,9,7688,3969,7449,11394,1,
4,f4.op0,2,11677,1,6150,5527,6763,4610,1,
9,f9.op1,6,11677,4,382,11295,9404,10127,1,
9,f9.op1,6,11677,4,5210,6467,8915,2288,1,
11,f11.op2,2,11677,6,476,11201,3269,7728,1,
13,f13.op0,12,11677,3,3574,8103,2077,1058,1,
13,f13.op1,4,11677,3,230,11447,11585,8077,1,
13,f13.op1,4,11677,3,1078,10599,9053,6984,1,
13,f13.op1,4,11677,3,2606,9071,8240,5125,1,
13,f13.op3,12,11677,3,4454,7223,8570,11438,1,
16,f16.op1,4,11677,13,10742,935,2241,8168,1,
19,f19.op1,6,11677,11,440,11237,5729,3989,1,
20,f20.op0,2,11677,17,3734,7943,2172,2444,1,
20,f20.op0,2,11677,17,7908,3769,2215,3030,1,
4,f4.op0,2,11681,1,8952,2729,1324,331,1,
7,f7.op1,2,11681,5,2534,9147,4572,7328,1,
11,f11.op0,10,11681,10,6548,5133,2250,6576,1,
11,f11.op2,2,11681,10,6254,5427,10215,8362,1,
13,f13.op4,4,11681,7,2980,8701,2443,1985,1,
15,f15.op0,2,11681,11,2880,8801,6873,9803,1,
17,f17.op1,16,11681,2,9962,1719,9951,10205,1,
17,f17.op2,16,11681,2,8518,3163,5367,7874,1,
17,f17.op3,16,11681,2,2946,8735,2937,1547,1,
17,f17.op4,16,11681,2,1464,10217,7709,9386,1,
17,f17.op4,16,11681,2,4614,7067,8754,6699,1,
17,f17.op5,16,11681,2,3598,8083,4264,7122,1,
17,f17.op7,16,11681,2,5776,5905,9307,9480,1,
20,f20.op0,2,11681,1,938,10743,9221,11558,1,
20,f20.op0,2,11681,1,9318,2363,3422,10684,1,
7,f7.op2,6,11689,6,576,11113,2217,8666,1,
7,f7.op2,6,11689,6,1504,10185,6493,7607,1,
7,f7.op2,6,11689,6,3248,8441,3313,3813,1,
9,f9.op0,6,11689,7,6998,4691,3611,1700,1,
11,f11.op2,2,11689,7,8596,3093,3295,7738,1,
13,f13.op0,12,11689,2,3930,7759,8622,5159,1,
13,f13.op0,12,11689,2,11012,677,7701,4189,1,
13,f13.op2,12,11689,2,2256,9433,1325,6396,1,
16,f16.op1,4,11689,9,4914,6775,3147,9694,1,
19,f19.op7,6,11689,4,9182,2507,9238,11560,1,
20,f20.op0,2,11689,9,6724,4965,4222,1380,1,
7,f7.op1,2,11699,2,4820,6879,5912,9201,1,
20,f20.op0,2,11699,19,2210,9489,8040,402,1,
20,f20.op0,2,11699,19,11560,139,6202,1480,1,
7,f7.op1,2,11701,4,4568,7133,1576,8583,1,
7,f7.op2,6,11701,4,4232,7469,4145,8950,1,
8,f8.op0,2,11701,5,5386,6315,5538,9468,1,
9,f9.op0,6,11701,1,1652,10049,3695,5611,1,
9,f9.op0,6,11701,1,5942,5759,9652,7573,1,
9,f9.op0,6,11701,1,6848,4853,2755,10707,1,
11,f11.op1,10,11701,8,4244,7457,3657,9906,1,
11,f11.op4,10,11701,8,10178,1523,1215,9684,1,
13,f13.op2,12,11701,1,3332,8369,1648,2827,1,
13,f13.op2,12,11701,1,7986,3715,4267,9329,1,
13,f13.op3,12,11701,1,4166,7535,2350,2881,1,
13,f13.op5,12,11701,1,536,11165,6817,7725,1,
16,f16.op0,4,11701,5,5786,5915,2846,7491,1,
16,f16.op1,4,11701,5,3810,7891,5034,10553,1,
16,f16.op1,4,11701,5,11040,661,4300,3194,1,
19,f19.op0,18,11701,16,5252,6449,2831,149,1,
19,f19.op0,18,11701,16,7904,3797,2898,10006,1,
19,f19.op2,18,11701,16,5746,5955,5975,2162,1,
19,f19.op3,18,11701,16,8926,2775,8860,1698,1,
19,f19.op5,18,11701,16,4246,7455,1455,6235,1,
7,f7.op1,2,11717,6,3356,8361,8509,7911,1,
7,f7.op1,2,11717,6,8540,3177,497,71,1,
15,f15.op0,2,11717,2,238,11479,2540,4075,1,
16,f16.op0,4,11717,5,4940,6777,575,9556,1,
7,f7.op1,2,11719,1,6100,5619,7952,1136,1,
7,f7.op2,6,11719,1,2052,9667,10784,6563,1,
8,f8.op0,2,11719,7,2478,9241,7216,902,1,
8,f8.op0,2,11719,7,8290,3429,4566,9360,1,
8,f8.op0,2,11719,7,10074,1645,7643,5350,1,
9,f9.op0,6,11719,1,6746,4973,7406,2125,1,
9,f9.op0,6,11719,1,10990,729,10991,10336,1,
19,f19.op0,18,11719,15,9684,2035,323,17,1,
19,f19.op1,6,11719,15,5414,6305,5005,1497,1,
19,f19.op1,6,11719,15,11066,653,3813,5135,1,
19,f19.op2,18,11719,15,4498,7221,2326,1356,1,
19,f19.op3,18,11719,15,1534,10185,223,8030,1,
19,f19.op3,18,11719,15,6166,5553,8883,7869,1,
19,f19.op4,2,11719,15,8252,3467,6078,5871,1,
20,f20.op0,2,11719,19,334,11385,5918,10843,1,
20,f20.op0,2,11719,19,4094,7625,11511,7021,1,
8,f8.op0,2,11731,3,7102,4629,7913,8321,1,
9,f9.op0,6,11731,4,2164,9567,1190,5346,1,
9,f9.op0,6,11731,4,6564,5167,339,3948,1,
9,f9.op0,6,11731,4,8144,3587,689,1380,1,
11,f11.op1,10,11731,5,9076,2655,8836,7202,1,
11,f11.op4,10,11731,5,11006,725,4467,2539,1,
15,f15.op0,2,11731,1,2696,9035,2109,4833,1,
15,f15.op0,2,11731,1,5078,6653,1684,8715,1,
19,f19.op1,6,11731,8,3804,7927,2362,2594,1,
19,f19.op7,6,11731,8,2962,8769,4729,3336,1,
19,f19.op7,6,11731,8,5204,6527,6717,8380,1,
4,f4.op0,2,11743,3,1912,9831,7987,10804,1,
4,f4.op0,2,11743,3,9402,2341,1239,9117,1,
7,f7.op0,6,11743,4,472,11271,5225,2424,1,
7,f7.op0,6,11743,4,8212,3531,8471,9598,1,
7,f7.op2,6,11743,4,472,11271,9365,4693,1,
8,f8.op0,2,11743,7,2242,9501,10251,5685,1,
9,f9.op0,6,11743,7,10566,1177,7547,9972,1,
15,f15.op0,2,11743,13,3236,8507,8338,11516,1,
19,f19.op1,6,11743,1,4480,7263,4641,8897,1,
19,f19.op4,2,11743,1,7748,3995,5841,7106,1,
19,f19.op4,2,11743,1,9400,2343,6058,2173,1,
13,f13.op4,4,11777,12,10688,1089,9487,9789,1,
13,f13.op4,4,11777,12,10926,851,1511,2834,1,
17,f17.op0,16,11777,13,4836,6941,3306,1580,1,
17,f17.op1,16,11777,13,8672,3105,2925,9178,1,
17,f17.op2,16,11777,13,4620,7157,9031,1224,1,
17,f17.op3,16,11777,13,6400,5377,4038,10629,1,
17,f17.op4,16,11777,13,7094,4683,9798,7504,1,
8,f8.op0,2,11779,3,7542,4237,9616,1202,1,
9,f9.op1,6,11779,7,6448,5331,2469,8127,1,
19,f19.op4,2,11779,18,2456,9323,1392,3173,1,
19,f19.op4,2,11779,18,10632,1147,10017,3007,1,
4,f4.op0,2,11783,3,2720,9063,2121,3476,1,
7,f7.op1,2,11783,2,7248,4535,35,5,1,
15,f15.op0,2,11783,8,8800,2983,4371,2648,1,
7,f7.op1,2,11789,1,5136,6653,2735,3759,1,
8,f8.op0,2,11789,5,2712,9077,3342,3365,1,
16,f16.op1,4,11789,13,10206,1583,7580,3421,1,
20,f20.op0,2,11789,9,2984,8805,410,5915,1,
11,f11.op2,2,11801,9,4342,7459,2733,8831,1,
13,f13.op4,4,11801,10,6150,5651,6066,6821,1,
16,f16.op0,4,11801,9,3298,8503,6307,4082,1,
16,f16.op1,4,11801,9,10390,1411,2255,6779,1,
4,f4.op0,2,11807,3,3388,8419,7520,1880,1,
8,f8.op0,2,11807,7,988,10819,9147,5571,1,
8,f8.op0,2,11807,7,5196,6611,4866,3560,1,
4,f4.op0,2,11813,1,4892,6921,5907,4430,1,
4,f4.op0,2,11813,1,11150,663,473,8978,1,
11,f11.op2,2,11813,10,9644,2169,6337,1650,1,
16,f16.op1,4,11813,5,6550,5263,9873,2832,1,
20,f20.op0,2,11813,13,7136,4677,8811,8119,1,
7,f7.op0,6,11821,5,9590,2231,11650,3353,1,
8,f8.op0,2,11821,5,8272,3549,11591,8837,1,
8,f8.op0,2,11821,5,10646,1175,1789,10567,1,
11,f11.op1,10,11821,7,11692,129,5523,3726,1,
11,f11.op3,10,11821,7,2598,9223,3288,8896,1,
11,f11.op3,10,11821,7,10116,1705,10336,11686,1,
11,f11.op4,10,11821,7,2284,9537,5378,9086,1,
13,f13.op0,12,11821,4,10480,1341,3309,7529,1,
13,f13.op2,12,11821,4,8824,2997,10933,841,1,
13,f13.op4,4,11821,4,56,11765,2197,169,1,
19,f19.op4,2,11821,3,6856,4965,5697,922,1,
19,f19.op7,6,11821,3,6338,5483,9405,495,1,
7,f7.op0,6,11827,4,2422,9405,9079,1297,1,
8,f8.op0,2,11827,3,4800,7027,8407,5486,1,
9,f9.op0,6,11827,1,10618,1209,3513,8275,1,
9,f9.op1,6,11827,1,812,11015,5082,4507,1,
15,f15.op0,2,11827,7,9592,2235,7474,6806,1,
19,f19.op1,6,11827,9,2274,9553,9145,7951,1,
4,f4.op0,2,11831,3,3986,7845,10780,2695,1,
11,f11.op2,2,11831,6,1666,10165,9089,6204,1,
20,f20.op0,2,11831,11,4728,7103,6814,3890,1,
20,f20.op0,2,11831,11,5600,6231,4415,9094,1,
7,f7.op1,2,11833,3,10982,851,4508,644,1,
7,f7.op2,6,11833,3,4376,7457,6741,963,1,
7,f7.op2,6,11833,3,5132,6701,10136,1448,1,
7,f7.op2,6,11833,3,11228,605,11654,10117,1,
8,f8.op0,2,11833,1,788,11045,4518,3523,1,
8,f8.op0,2,11833,1,4058,7775,3803,7871,1,
13,f13.op0,12,11833,3,5950,5883,8256,4276,1,
13,f13.op1,4,11833,3,9398,2435,3775,6662,1,
13,f13.op5,12,11833,3,5812,6021,3309,2075,1,
13,f13.op5,12,11833,3,6538,5295,5422,4058,1,
16,f16.op0,4,11833,9,8968,2865,3328,208,1,
19,f19.op1,6,11833,15,4298,7535,1044,8774,1,
19,f19.op1,6,11833,15,11496,337,10093,1154,1,
20,f20.op0,2,11833,13,5574,6259,10951,8239,1,
7,f7.op2,6,11839,2,5500,6339,10965,4949,1,
8,f8.op0,2,11839,7,596,11243,8674,4044,1,
9,f9.op0,6,11839,4,2566,9273,6066,674,1,
9,f9.op0,6,11839,4,8476,3363,4966,7129,1,
19,f19.op4,2,11839,2,1386,10453,4952,8361,1,
19,f19.op7,6,11839,2,8192,3647,8729,9806,1,
7,f7.op1,2,11863,5,8008,3855,5147,2430,1,
9,f9.op0,6,11863,1,11160,703,10266,5095,1,
11,f11.op2,2,11863,5,8546,3317,9294,10551,1,
19,f19.op1,6,11863,7,1214,10649,10773,567,1,
19,f19.op2,18,11863,7,6698,5165,6138,5318,1,
19,f19.op2,18,11863,7,7354,4509,9578,10494,1,
19,f19.op2,18,11863,7,11562,301,4349,2102,1,
19,f19.op3,18,11863,7,9468,2395,8876,3589,1,
19,f19.op8,18,11863,7,6616,5247,7943,5413,1,
20,f20.op0,2,11863,3,518,11345,7068,2726,1,
4,f4.op0,2,11867,3,3398,8469,3635,9809,1,
7,f7.op1,2,11867,2,4634,7233,8472,11382,1,
8,f8.op0,2,11867,3,6106,5761,1018,3094,1,
15,f15.op0,2,11867,2,2518,9349,9519,3008,1,
19,f19.op4,2,11867,11,642,11225,3397,5800,1,
19,f19.op4,2,11867,11,2926,8941,8557,5447,1,
19,f19.op4,2,11867,11,5048,6819,302,8760,1,
20,f20.op0,2,11867,7,3572,8295,6476,7444,1,
20,f20.op0,2,11867,7,9522,2345,8297,5755,1,
4,f4.op0,2,11887,3,2122,9765,780,195,1,
7,f7.op1,2,11887,1,10426,1461,3247,2162,1,
8,f8.op0,2,11887,7,6676,5211,9595,5657,1,
9,f9.op0,6,11887,7,11844,43,8349,4890,1,
9,f9.op1,6,11887,7,2532,9355,5383,7202,1,
9,f9.op1,6,11887,7,8434,3453,2777,9554,1,
19,f19.op7,6,11887,12,1200,10687,1792,5725,1,
13,f13.op1,4,11897,2,700,11197,9160,8941,1,
13,f13.op4,4,11897,2,8154,3743,7108,7868,1,
13,f13.op4,4,11897,2,9854,2043,2798,4791,1,
15,f15.op0,2,11897,2,2388,9509,8714,6926,1,
16,f16.op1,4,11897,9,3002,8895,6276,9315,1,
16,f16.op1,4,11897,9,4114,7783,2910,1669,1,
16,f16.op1,4,11897,9,7386,4511,4584,6235,1,
19,f19.op4,2,11897,3,4756,7141,9179,7997,1,
19,f19.op4,2,11897,3,5302,6595,2499,2010,1,
20,f20.op0,2,11897,17,6596,5301,5365,9191,1,
4,f4.op0,2,11903,3,1922,9981,8677,5145,1,
4,f4.op0,2,11903,3,3912,7991,5892,1473,1,
19,f19.op4,2,11903,9,2952,8951,239,1892,1,
4,f4.op0,2,11909,1,8288,3621,6147,4514,1,
11,f11.op2,2,11909,7,286,11623,6209,4895,1,
16,f16.op1,4,11909,5,856,11053,3716,9164,1,
4,f4.op0,2,11923,3,1618,10305,4794,7160,1,
7,f7.op2,6,11923,2,11740,183,7207,9546,1,
19,f19.op1,6,11923,10,2782,9141,4636,244,1,
20,f20.op0,2,11923,3,272,11651,3848,2577,1,
20,f20.op0,2,11923,3,11194,729,10566,11259,1,
4,f4.op0,2,11927,3,606,11321,11398,8813,1,
7,f7.op1,2,11927,6,1276,10651,58,3416,1,
20,f20.op0,2,11927,7,2946,8981,716,7192,1,
20,f20.op0,2,11927,7,5620,6307,1640,82,1,
7,f7.op1,2,11933,5,8824,3109,3881,9078,1,
8,f8.op0,2,11933,5,4548,7385,1851,1723,1,
13,f13.op4,4,11933,12,7056,4877,1957,6576,1,
13,f13.op4,4,11933,12,8406,3527,4923,8640,1,
15,f15.op0,2,11933,8,8848,3085,476,6396,1,
16,f16.op0,4,11933,13,5986,5947,5072,317,1,
16,f16.op1,4,11933,13,7740,4193,7144,6413,1,
8,f8.op0,2,11939,3,624,11315,9266,4143,1,
11,f11.op2,2,11939,4,9950,1989,5648,8111,1,
15,f15.op0,2,11939,14,2590,9349,6140,4389,1,
15,f15.op0,2,11939,14,9200,2739,8806,1383,1,
19,f19.op4,2,11939,7,3282,8657,6922,6648,1,
7,f7.op0,6,11941,6,2884,9057,11906,11936,1,
7,f7.op0,6,11941,6,9792,2149,10275,11703,1,
9,f9.op1,6,11941,7,10136,1805,5358,8556,1,
11,f11.op1,10,11941,6,4960,6981,5774,2696,1,
11,f11.op2,2,11941,6,9764,2177,10158,2009,1,
11,f11.op2,2,11941,6,10918,1023,2047,9956,1,
11,f11.op4,10,11941,6,996,10945,9588,9556,1,
13,f13.op0,12,11941,7,5030,6911,458,6465,1,
13,f13.op2,12,11941,7,1060,10881,9473,8077,1,
13,f13.op3,12,11941,7,7526,4415,10469,5398,1,
19,f19.op7,6,11941,9,9856,2085,11430,2487,1,
4,f4.op0,2,11953,1,9412,2541,2126,6508,1,
8,f8.op0,2,11953,1,8450,3503,89,10470,1,
9,f9.op0,6,11953,1,4628,7325,10342,11774,1,
9,f9.op1,6,11953,1,790,11163,2750,5618,1,
13,f13.op3,12,11953,6,5768,6185,5486,422,1,
13,f13.op3,12,11953,6,5830,6123,9394,3481,1,
13,f13.op4,4,11953,6,6088,5865,370,11062,1,
15,f15.op0,2,11953,13,1876,10077,10818,7893,1,
15,f15.op0,2,11953,13,9332,2621,8990,8568,1,
16,f16.op0,4,11953,1,11330,623,2210,10597,1,
17,f17.op0,16,11953,2,11652,301,8957,1230,1,
17,f17.op1,16,11953,2,7914,4039,8074,6803,1,
17,f17.op2,16,11953,2,10044,1909,3512,8644,1,
17,f17.op5,16,11953,2,336,11617,8547,1909,1,
17,f17.op5,16,11953,2,962,10991,4895,6616,1,
17,f17.op5,16,11953,2,10396,1557,9407,10397,1,
19,f19.op0,18,11953,2,7520,4433,3499,5217,1,
19,f19.op6,18,11953,2,2522,9431,3310,10869,1,
19,f19.op6,18,11953,2,9768,2185,10140,2421,1,
8,f8.op0,2,11959,7,3502,8457,3996,6479,1,
8,f8.op0,2,11959,7,5244,6715,6882,3850,1,
9,f9.op0,6,11959,7,6326,5633,601,10697,1,
9,f9.op0,6,11959,7,9336,2623,10248,5125,1,
11,f11.op2,2,11959,2,8364,3595,6963,633,1,
15,f15.op0,2,11959,4,918,11041,6999,7642,1,
15,f15.op0,2,11959,4,1928,10031,3644,3432,1,
19,f19.op1,6,11959,8,2210,9749,1018,683,1,
19,f19.op1,6,11959,8,6670,5289,8526,2337,1,
19,f19.op1,6,11959,8,8122,3837,8922,1099,1,
19,f19.op4,2,11959,8,8340,3619,4869,10327,1,
19,f19.op4,2,11959,8,9800,2159,1199,8875,1,
20,f20.op0,2,11959,19,4422,7537,2085,3094,1,
4,f4.op0,2,11969,1,10212,1757,9474,8353,1,
7,f7.op1,2,11969,6,1514,10455,9133,9854,1,y
8,f8.op0,2,11969,1,11642,327,11518,4432,1,
11,f11.op2,2,11969,1,2880,9089,9423,5209,1,
13,f13.op1,4,11969,9,6152,5817,1042,6525,1,
16,f16.op0,4,11969,1,3738,8231,2896,181,1,
16,f16.op1,4,11969,1,7182,4787,9935,1369,1,
17,f17.op0,16,11969,1,748,11221,6374,1079,1,
17,f17.op0,16,11969,1,1908,10061,11503,4901,1,
17,f17.op4,16,11969,1,5596,6373,244,7759,1,
4,f4.op0,2,11971,3,2964,9007,3541,3878,1,
11,f11.op0,10,11971,3,2606,9365,2398,218,1,
11,f11.op0,10,11971,3,6544,5427,8136,6181,1,
11,f11.op3,10,11971,3,5608,6363,1912,8880,1,
15,f15.op0,2,11971,1,2994,8977,5868,9968,1,
19,f19.op0,18,11971,1,624,11347,6933,1625,1,
19,f19.op2,18,11971,1,3350,8621,10029,2418,1,
19,f19.op6,18,11971,1,8210,3761,5705,9121,1,
19,f19.op8,18,11971,1,2882,9089,2195,5786,1,
20,f20.op0,2,11971,11,456,11515,459,6607,1,
4,f4.op0,2,11981,1,10432,1549,11490,8863,1,
11,f11.op1,10,11981,2,7262,4719,8548,6223,1,
11,f11.op2,2,11981,2,694,11287,9346,3028,1,
11,f11.op3,10,11981,2,10706,1275,4862,442,1,
16,f16.op0,4,11981,13,10952,1029,6289,8630,1,
19,f19.op4,2,11987,17,6712,5275,10060,9362,1,
8,f8.op0,2,12007,7,7598,4409,10741,8847,1,
9,f9.op0,6,12007,1,6914,5093,1012,6783,1,
9,f9.op0,6,12007,1,10286,1721,10235,10476,1,
19,f19.op0,18,12007,18,4364,7643,3253,2699,1,
19,f19.op0,18,12007,18,4774,7233,1302,6388,1,y
19,f19.op2,18,12007,18,8288,3719,9296,3649,1,
19,f19.op3,18,12007,18,1700,10307,7103,10485,1,
19,f19.op4,2,12007,18,5304,6703,10549,3083,1,
19,f19.op7,6,12007,18,1596,10411,7583,1663,1,
19,f19.op8,18,12007,18,1854,10153,169,10752,1,
4,f4.op0,2,12011,3,1456,10555,2314,6584,1,
4,f4.op0,2,12011,3,11056,955,4417,4107,1,
8,f8.op0,2,12011,3,9768,2243,9020,7133,1,
11,f11.op3,10,12011,10,1536,10475,11791,11991,1,
11,f11.op4,10,12011,10,968,11043,5382,3765,1,
19,f19.op4,2,12011,3,11272,739,10204,4330,1,
8,f8.op0,2,12037,5,2962,9075,11441,5944,1,
9,f9.op0,6,12037,4,996,11041,7784,10227,1,
9,f9.op1,6,12037,4,9204,2833,6726,8772,1,
11,f11.op2,2,12037,3,8226,3811,1571,8897,1,
13,f13.op0,12,12037,12,3198,8839,9184,6262,1,
13,f13.op1,4,12037,12,7530,4507,6185,9735,1,
13,f13.op2,12,12037,12,8212,3825,194,11126,1,
13,f13.op4,4,12037,12,5260,6777,3955,3082,1,
13,f13.op5,12,12037,12,4252,7785,189,6496,1,
13,f13.op5,12,12037,12,9640,2397,5428,6899,1,
15,f15.op0,2,12037,7,9386,2651,3532,11470,1,
19,f19.op1,6,12037,10,2804,9233,9099,3013,1,y
4,f4.op0,2,12041,1,4872,7169,5028,1257,1,
7,f7.op1,2,12041,1,2482,9559,9595,4811,1,
8,f8.op0,2,12041,1,7472,4569,5981,5263,1,
11,f11.op1,10,12041,7,5486,6555,8701,791,1,
11,f11.op2,2,12041,7,6910,5131,6017,547,1,
11,f11.op3,10,12041,7,6440,5601,10550,4243,1,
11,f11.op4,10,12041,7,4840,7201,640,6626,1,
13,f13.op1,4,12041,3,7696,4345,8793,7160,1,
15,f15.op0,2,12041,11,10906,1135,1093,5692,1,
16,f16.op1,4,12041,9,8156,3885,6639,7188,1,
20,f20.op0,2,12041,1,2322,9719,9174,4071,1,
20,f20.op0,2,12041,1,3968,8073,2239,714,1,
4,f4.op0,2,12043,3,8940,3103,10463,11648,1,
7,f7.op0,6,12043,3,106,11937,299,5204,1,
7,f7.op0,6,12043,3,5308,6735,10455,3214,1,
9,f9.op0,6,12043,1,290,11753,6358,7397,1,
9,f9.op0,6,12043,1,10788,1255,475,2729,1,
9,f9.op1,6,12043,1,960,11083,11359,11967,1,
11,f11.op2,2,12043,9,10960,1083,11617,7625,1,
15,f15.op0,2,12043,13,4138,7905,5637,5193,1,
19,f19.op0,18,12043,16,3010,9033,10239,8145,1,
19,f19.op0,18,12043,16,11720,323,5640,11706,1,
19,f19.op1,6,12043,16,1676,10367,171,9,1,
19,f19.op5,18,12043,16,824,11219,680,3205,1,
19,f19.op7,6,12043,16,2254,9789,4036,5917,1,
19,f19.op7,6,12043,16,2460,9583,6967,11142,1,
19,f19.op7,6,12043,16,7594,4449,8708,1726,1,
19,f19.op7,6,12043,16,8096,3947,767,9548,1,
19,f19.op8,18,12043,16,4372,7671,331,5722,1,
4,f4.op0,2,12049,1,5578,6471,5853,10500,1,
9,f9.op0,6,12049,7,3748,8301,5869,7346,1,
9,f9.op0,6,12049,7,8810,3239,11646,1294,1,
9,f9.op1,6,12049,7,4248,7801,12012,5351,1,
11,f11.op2,2,12049,4,10010,2039,4625,8088,1,
13,f13.op0,12,12049,11,6828,5221,1085,2864,1,
13,f13.op1,4,12049,11,3844,8205,382,8371,1,
13,f13.op1,4,12049,11,6712,5337,1309,10296,1,
13,f13.op1,4,12049,11,9416,2633,1188,8433,1,
13,f13.op1,4,12049,11,11768,281,10334,6356,1,
13,f13.op2,12,12049,11,4646,7403,562,7458,1,
13,f13.op3,12,12049,11,2418,9631,4103,4023,1,
15,f15.op0,2,12049,4,5210,6839,8873,11034,1,
17,f17.op2,16,12049,13,8028,4021,5556,8832,1,
17,f17.op4,16,12049,13,10272,1777,5244,1726,1,
17,f17.op5,16,12049,13,474,11575,4764,989,1,
19,f19.op4,2,12049,3,7120,4929,7771,409,1,
7,f7.op1,2,12071,3,7578,4493,10593,8411,1,
11,f11.op0,10,12071,4,364,11707,4443,3696,1,
11,f11.op3,10,12071,4,11128,943,5229,11449,1,
15,f15.op0,2,12071,11,9694,2377,7707,2928,1,
19,f19.op4,2,12071,6,778,11293,10154,3711,1,
19,f19.op4,2,12071,6,11808,263,8200,9326,1,
20,f20.op0,2,12071,11,3874,8197,4882,11108,1,
20,f20.op0,2,12071,11,7040,5031,5656,2697,1,
20,f20.op0,2,12071,11,8190,3881,1914,3717,1,
4,f4.op0,2,12073,1,4526,7547,27,3025,1,
9,f9.op0,6,12073,4,6420,5653,3904,7141,1,
9,f9.op1,6,12073,4,1552,10521,6303,8749,1,
13,f13.op1,4,12073,9,4122,7951,8257,7136,1,
13,f13.op2,12,12073,9,3474,8599,4666,3145,1,
13,f13.op4,4,12073,9,2656,9417,1593,4766,1,
13,f13.op5,12,12073,9,2078,9995,9899,8191,1,
16,f16.op0,4,12073,9,10904,1169,4096,256,1,
19,f19.op1,6,12073,8,3348,8725,6214,4775,1,
19,f19.op1,6,12073,8,11418,655,10718,9460,1,
19,f19.op7,6,12073,8,2008,10065,10527,5002,1,
7,f7.op1,2,12097,1,5210,6887,10936,10203,1,
8,f8.op0,2,12097,1,11656,441,167,1533,1,
13,f13.op1,4,12097,7,8250,3847,441,1895,1,
13,f13.op4,4,12097,7,6940,5157,9026,5347,1,
13,f13.op5,12,12097,7,10246,1851,3798,8667,1,
17,f17.op0,16,12097,10,8012,4085,3548,6613,1,
17,f17.op1,16,12097,10,782,11315,4431,3107,1,
17,f17.op1,16,12097,10,3008,9089,5061,6702,1,
17,f17.op1,16,12097,10,5230,6867,6970,410,1,
17,f17.op7,16,12097,10,4234,7863,680,40,1,
17,f17.op7,16,12097,10,8618,3479,5799,7457,1,
19,f19.op0,18,12097,13,7930,4167,8437,10631,1,
19,f19.op1,6,12097,13,9950,2147,10204,10724,1,
19,f19.op5,18,12097,13,9898,2199,2749,11605,1,
19,f19.op6,18,12097,13,5030,7067,6525,9257,1,
19,f19.op6,18,12097,13,7492,4605,11718,10167,1,
19,f19.op8,18,12097,13,10078,2019,440,6390,1,
4,f4.op0,2,12101,1,700,11401,1860,465,1,
4,f4.op0,2,12101,1,2156,9945,1949,9563,1,
4,f4.op0,2,12101,1,10974,1127,823,3231,1,
8,f8.op0,2,12101,5,5974,6127,703,7651,1,
8,f8.op0,2,12101,5,6412,5689,9144,1143,1,
11,f11.op0,10,12101,1,5460,6641,11536,4349,1,
11,f11.op1,10,12101,1,7616,4485,9038,5222,1,
11,f11.op1,10,12101,1,10776,1325,295,2227,1,
11,f11.op2,2,12101,1,5600,6501,10835,985,1,
16,f16.op0,4,12101,5,574,11527,1060,9142,1,
16,f16.op0,4,12101,5,5996,6105,5032,6365,1,
20,f20.op0,2,12101,1,1230,10871,8624,10112,1,
20,f20.op0,2,12101,1,3098,9003,10575,3554,1,
20,f20.op0,2,12101,1,5314,6787,11540,577,1,
4,f4.op0,2,12107,3,7374,4733,11057,5791,1,
4,f4.op0,2,12107,3,8752,3355,8960,2240,1,
7,f7.op1,2,12107,4,2024,10083,7950,8054,1,
11,f11.op2,2,12107,7,808,11299,3263,11303,1,
15,f15.op0,2,12107,2,3646,8461,1887,7390,1,
19,f19.op4,2,12107,4,3870,8237,9043,3662,1,
7,f7.op1,2,12109,6,3422,8687,6224,2619,1,
9,f9.op0,6,12109,4,4072,8037,9968,2453,1,
9,f9.op0,6,12109,4,4384,7725,2639,5675,1,
13,f13.op2,12,12109,6,11498,611,7215,555,1,
13,f13.op3,12,12109,6,11984,125,4583,1284,1,
13,f13.op4,4,12109,6,2158,9951,302,5612,1,
13,f13.op5,12,12109,6,4422,7687,1801,1070,1,
15,f15.op0,2,12109,4,11048,1061,4402,1908,1,
19,f19.op4,2,12109,6,1746,10363,8523,9371,1,
19,f19.op4,2,12109,6,8234,3875,1530,7091,1,
7,f7.op1,2,12113,3,1592,10521,3120,5637,1,
8,f8.op0,2,12113,1,9498,2615,9666,10293,1,
8,f8.op0,2,12113,1,10684,1429,689,10685,1,
11,f11.op2,2,12113,2,4424,7689,5821,11541,1,
13,f13.op4,4,12113,10,4324,7789,1470,8499,1,
13,f13.op4,4,12113,10,12050,63,3395,4920,1,
16,f16.op0,4,12113,1,9710,2403,10434,11251,1,
16,f16.op0,4,12113,1,11414,699,6293,8721,1,
17,f17.op0,16,12113,9,5154,6959,3581,8761,1,
17,f17.op5,16,12113,9,11254,859,9188,1253,1,
4,f4.op0,2,12119,3,1140,10979,5719,10519,1,
15,f15.op0,2,12119,14,8538,3581,3706,1055,1,
20,f20.op0,2,12143,3,6320,5823,12013,6065,1,
4,f4.op0,2,12149,1,10992,1157,1218,6379,1,
7,f7.op1,2,12149,4,11726,423,4393,11041,1,
8,f8.op0,2,12149,5,10090,2059,2207,7869,1,
16,f16.op0,4,12149,5,4372,7777,10275,7476,1,
19,f19.op4,2,12149,8,1740,10409,6057,6713,1,
4,f4.op0,2,12157,1,3924,8233,8057,11132,1,
7,f7.op0,6,12157,5,5862,6295,6307,901,1,
7,f7.op2,6,12157,5,1920,10237,4872,696,1,
9,f9.op0,6,12157,7,988,11169,8628,5011,1,
11,f11.op2,2,12157,2,4436,7721,3867,9193,1,
13,f13.op0,12,12157,2,8044,4113,342,10313,1,
13,f13.op2,12,12157,2,3296,8861,8685,6279,1,
13,f13.op2,12,12157,2,3508,8649,8639,3470,1,
13,f13.op2,12,12157,2,6406,5751,7837,1538,1,
13,f13.op5,12,12157,2,8080,4077,4538,5960,1,
19,f19.op7,6,12157,16,1304,10853,6837,11877,1,
19,f19.op7,6,12157,16,2076,10081,6926,10602,1,
19,f19.op7,6,12157,16,7694,4463,11434,3801,1,
19,f19.op7,6,12157,16,7746,4411,648,4513,1,
20,f20.op0,2,12157,17,7008,5149,2197,11659,1,
8,f8.op0,2,12161,1,8386,3775,3749,5029,1,
11,f11.op0,10,12161,6,7124,5037,1573,143,1,
11,f11.op3,10,12161,6,9346,2815,2042,9030,1,
13,f13.op1,4,12161,6,11078,1083,4713,1298,1,
16,f16.op0,4,12161,1,6522,5639,8664,6622,1,
16,f16.op1,4,12161,1,494,11667,5484,3383,1,
17,f17.op0,16,12161,6,4502,7659,4887,7441,1,
17,f17.op1,16,12161,6,3640,8521,5673,11064,1,
17,f17.op4,16,12161,6,8468,3693,9240,5551,1,
17,f17.op6,16,12161,6,1536,10625,1646,6535,1,
17,f17.op6,16,12161,6,2414,9747,8080,1906,1,
20,f20.op0,2,12161,1,272,11889,5770,6369,1,
20,f20.op0,2,12161,1,6750,5411,5489,6963,1,
4,f4.op0,2,12163,3,4670,7493,9376,2344,1,
7,f7.op0,6,12163,4,352,11811,245,35,1,
7,f7.op0,6,12163,4,9546,2617,11271,10298,1,
8,f8.op0,2,12163,3,8292,3871,101,1533,1,
9,f9.op0,6,12163,4,7116,5047,3045,8447,1,
9,f9.op0,6,12163,4,9826,2337,5793,4698,1,
19,f19.op4,2,12163,3,6514,5649,9758,6275,1,
19,f19.op7,6,12163,3,10510,1653,11846,10866,1,
20,f20.op0,2,12163,3,10034,2129,12026,11548,1,
4,f4.op0,2,12197,1,5334,6863,5776,1444,1,
7,f7.op1,2,12197,3,4772,7425,4521,9358,1,
8,f8.op0,2,12197,5,7030,5167,2009,4825,1,
11,f11.op2,2,12197,9,2240,9957,3138,8047,1,
13,f13.op4,4,12197,3,9060,3137,8760,5365,1,
15,f15.op0,2,12197,2,5698,6499,4214,6786,1,
16,f16.op0,4,12197,5,2016,10181,11107,7555,1,
16,f16.op0,4,12197,5,6102,6095,9711,10517,1,
16,f16.op1,4,12197,5,76,12121,1837,5451,1,
7,f7.op1,2,12203,2,7298,4905,9443,1349,1,
8,f8.op0,2,12203,3,12088,115,398,9202,1,
4,f4.op0,2,12211,3,472,11739,4575,10302,1,
4,f4.op0,2,12211,3,6322,5889,8521,5183,1,
7,f7.op0,6,12211,3,4114,8097,3889,2300,1,
8,f8.op0,2,12211,3,3526,8685,2966,9529,1,
11,f11.op1,10,12211,1,2964,9247,2863,9141,1,
11,f11.op1,10,12211,1,6134,6077,10191,7587,1,
11,f11.op2,2,12211,1,5118,7093,899,3412,1,
11,f11.op2,2,12211,1,10710,1501,11331,12131,1,
19,f19.op4,2,12211,13,1548,10663,4303,7296,1,
20,f20.op0,2,12211,11,10088,2123,9634,4145,1,
20,f20.op0,2,12211,11,11176,1035,3075,9312,1,
8,f8.op0,2,12227,3,1528,10699,4601,8217,1,
20,f20.op0,2,12227,7,10408,1819,9996,7836,1,
11,f11.op2,2,12239,7,9356,2883,4021,8154,1,
15,f15.op0,2,12239,14,3528,8711,2631,5071,1,
19,f19.op4,2,12239,3,2998,9241,6675,11302,1,
20,f20.op0,2,12239,19,7284,4955,7418,11386,1,
7,f7.op0,6,12241,5,7838,4403,5485,4281,1,y
7,f7.op0,6,12241,5,8984,3257,2203,10807,1,
7,f7.op0,6,12241,5,11192,1049,3656,2271,1,
11,f11.op0,10,12241,9,812,11429,1813,11293,1,
11,f11.op3,10,12241,9,4226,8015,8477,10786,1,
13,f13.op4,4,12241,8,11258,983,11277,9342,1,
17,f17.op3,16,12241,1,4466,7775,6663,1112,1,
17,f17.op4,16,12241,1,200,12041,2404,7342,1,
17,f17.op5,16,12241,1,7452,4789,10344,7089,1,
17,f17.op6,16,12241,1,6286,5955,2061,9482,1,y
19,f19.op0,18,12241,5,4240,8001,8333,8814,1,
19,f19.op1,6,12241,5,10724,1517,7384,6187,1,
19,f19.op2,18,12241,5,10090,2151,5636,6095,1,
19,f19.op2,18,12241,5,12088,153,7769,5563,1,
19,f19.op8,18,12241,5,2934,9307,3824,11798,1,
20,f20.op0,2,12241,1,6618,5623,5134,3929,1,
20,f20.op0,2,12241,1,9826,2415,7180,359,1,
20,f20.op0,2,12241,1,11962,279,9053,4737,1,
4,f4.op0,2,12251,3,11018,1233,114,6154,1,
7,f7.op1,2,12251,1,7848,4403,10927,1561,1,
7,f7.op1,2,12251,1,8312,3939,2435,2098,1,
8,f8.op0,2,12251,3,6034,6217,7336,917,1,
11,f11.op0,10,12251,8,5228,7023,9615,5329,1,
11,f11.op2,2,12251,8,9182,3069,296,7823,1,
19,f19.op4,2,12251,15,2864,9387,6299,8069,1,
20,f20.op0,2,12251,11,12162,89,10873,10957,1,
7,f7.op2,6,12253,3,3514,8739,11062,8582,1,
9,f9.op0,6,12253,4,8128,4125,8441,10468,1,
11,f11.op2,2,12253,10,7146,5107,9788,10915,1,
13,f13.op4,4,12253,7,8666,3587,1596,5778,1,
13,f13.op4,4,12253,7,11750,503,4515,5060,1,
13,f13.op5,12,12253,7,8654,3599,675,1937,1,
13,f13.op5,12,12253,7,11000,1253,5786,10813,1,
15,f15.op0,2,12253,13,9660,2593,3726,2699,1,
16,f16.op1,4,12253,13,394,11859,8063,4333,1,
16,f16.op1,4,12253,13,550,11703,8778,11270,1,
19,f19.op7,6,12253,17,3428,8825,5562,4807,1,
7,f7.op1,2,12263,6,3216,9047,2802,3904,1,
15,f15.op0,2,12263,8,3814,8449,1477,916,1,
19,f19.op4,2,12263,8,4946,7317,9100,8224,1,
15,f15.op0,2,12269,14,7720,4549,4838,6866,1,
19,f19.op4,2,12269,14,2628,9641,2930,10486,1,
20,f20.op0,2,12269,9,958,11311,9660,483,1,
7,f7.op1,2,12277,6,10160,2117,5450,7794,1,
7,f7.op2,6,12277,6,6292,5985,7539,1077,1,
8,f8.op0,2,12277,5,10478,1799,388,6187,1,
9,f9.op1,6,12277,1,8428,3849,5977,11577,1,
11,f11.op2,2,12277,1,856,11421,11717,11110,1,
13,f13.op0,12,12277,5,4368,7909,10630,6484,1,
13,f13.op5,12,12277,5,5382,6895,2058,6769,1,
13,f13.op5,12,12277,5,11502,775,11348,8428,1,
19,f19.op2,18,12277,3,4396,7881,8798,4340,1,
19,f19.op3,18,12277,3,8382,3895,705,7791,1,
19,f19.op4,2,12277,3,11416,861,5948,4190,1,
19,f19.op5,18,12277,3,5748,6529,1762,5262,1,
19,f19.op6,18,12277,3,10400,1877,4573,1533,1,
13,f13.op1,4,12281,9,10704,1577,3468,8769,1,
16,f16.op0,4,12281,9,10944,1337,5840,365,1,
20,f20.op0,2,12281,1,5872,6409,1863,10532,1,
7,f7.op1,2,12289,4,8284,4005,1233,8954,1,
9,f9.op1,6,12289,4,9516,2773,12056,2705,1,
11,f11.op2,2,12289,2,2518,9771,9272,7546,1,
13,f13.op1,4,12289,4,9918,2371,8782,8238,1,
13,f13.op1,4,12289,4,12234,55,2873,221,1,
17,f17.op2,16,12289,15,7448,4841,8999,2698,1,
17,f17.op3,16,12289,15,5146,7143,4767,8955,1,
17,f17.op3,16,12289,15,11384,905,4575,992,1,
17,f17.op7,16,12289,15,192,12097,3552,5992,1,
19,f19.op1,6,12289,15,1070,11219,5045,8027,1,
19,f19.op4,2,12289,15,1172,11117,8370,8202,1,
19,f19.op7,6,12289,15,3742,8547,5648,4178,1,
20,f20.op0,2,12289,9,370,11919,4561,6987,1,
4,f4.op0,2,12301,1,1756,10545,458,6265,1,
7,f7.op0,6,12301,2,11208,1093,5923,6118,1,
13,f13.op0,12,12301,3,3432,8869,11402,4662,1,
13,f13.op0,12,12301,3,4194,8107,7714,7217,1,
13,f13.op1,4,12301,3,11058,1243,6119,9933,1,
15,f15.op0,2,12301,1,8062,4239,5515,4468,1,
16,f16.op0,4,12301,13,4642,7659,11553,9179,1,
16,f16.op1,4,12301,13,1084,11217,1353,2391,1,
16,f16.op1,4,12301,13,4236,8065,5409,8795,1,
16,f16.op1,4,12301,13,10398,1903,1062,1604,1,
19,f19.op1,6,12301,8,11758,543,5147,3508,1,
20,f20.op0,2,12301,1,2548,9753,5068,7634,1,
7,f7.op1,2,12323,3,6328,5995,2494,7398,1,
11,f11.op2,2,12323,3,8032,4291,8555,1898,1,
15,f15.op0,2,12323,8,1166,11157,11920,9010,1,
15,f15.op0,2,12323,8,6230,6093,4282,1107,1,
15,f15.op0,2,12323,8,9256,3067,11658,8171,1,
19,f19.op4,2,12323,11,4166,8157,2373,9205,1,
8,f8.op0,2,12329,1,3210,9119,12104,1513,1,
8,f8.op0,2,12329,1,9592,2737,6811,8557,1,
13,f13.op1,4,12329,5,10238,2091,6121,3316,1,
13,f13.op4,4,12329,5,3396,8933,7622,7225,1,
13,f13.op4,4,12329,5,4680,7649,5588,3275,1,
13,f13.op4,4,12329,5,10360,1969,2975,3074,1,
20,f20.op0,2,12329,9,3796,8533,4783,8253,1,
4,f4.op0,2,12343,3,8794,3549,1872,468,1,
9,f9.op1,6,12343,4,7478,4865,5436,604,1,
11,f11.op2,2,12343,1,10300,2043,1037,9071,1,
15,f15.op0,2,12343,13,6058,6285,12294,10694,1,
15,f15.op0,2,12343,13,8526,3817,2075,8367,1,
19,f19.op4,2,12343,12,1558,10785,10285,6388,1,
19,f19.op4,2,12343,12,11086,1257,10108,532,1,
19,f19.op7,6,12343,12,2778,9565,2280,120,1,
19,f19.op7,6,12343,12,5236,7107,3317,4722,1,
19,f19.op7,6,12343,12,7806,4537,6640,2948,1,
19,f19.op7,6,12343,12,8120,4223,33,1301,1,
19,f19.op4,2,12347,16,12154,193,5959,2913,1,
8,f8.op0,2,12373,5,6866,5507,860,6294,1,
9,f9.op0,6,12373,7,6334,6039,4907,1920,1,
13,f13.op5,12,12373,10,1862,10511,3652,4088,1,
15,f15.op0,2,12373,13,12324,49,10915,4852,1,
16,f16.op1,4,12373,5,11640,733,600,6224,1,
19,f19.op7,6,12373,4,9954,2419,4059,10633,1,
7,f7.op1,2,12377,1,9424,2953,10751,3304,1,
8,f8.op0,2,12377,1,644,11733,7413,5568,1,
13,f13.op4,4,12377,1,2676,9701,6620,10030,1,
13,f13.op4,4,12377,1,8816,3561,4911,3234,1,
15,f15.op0,2,12377,2,10264,2113,3256,5993,1,
16,f16.op0,4,12377,9,4476,7901,8950,8295,1,
4,f4.op0,2,12379,3,1046,11333,5721,4525,1,
7,f7.op1,2,12379,3,214,12165,4554,2419,1,
7,f7.op2,6,12379,3,10662,1717,3843,549,1,
8,f8.op0,2,12379,3,3610,8769,7343,5560,1,
9,f9.op0,6,12379,4,1098,11281,3674,5910,1,
9,f9.op0,6,12379,4,2502,9877,837,93,1,
20,f20.op0,2,12379,19,12022,357,10845,3637,1,
4,f4.op0,2,12391,3,10764,1627,1270,6513,1,
7,f7.op2,6,12391,1,12252,139,7853,2892,1,
8,f8.op0,2,12391,7,6232,6159,8166,10314,1,
9,f9.op1,6,12391,7,9884,2507,11931,5456,1,
11,f11.op1,10,12391,5,8446,3945,9243,7599,1,
11,f11.op3,10,12391,5,12084,307,9369,6484,1,
11,f11.op4,10,12391,5,5586,6805,12137,10115,1,
19,f19.op1,6,12391,3,3178,9213,268,7840,1,
8,f8.op0,2,12401,1,7762,4639,986,9424,1,
11,f11.op0,10,12401,4,1456,10945,1586,5781,1,
11,f11.op3,10,12401,4,11622,779,3369,2561,1,
11,f11.op4,10,12401,4,11950,451,4947,10596,1,
13,f13.op4,4,12401,12,6068,6333,1622,9664,1,
15,f15.op0,2,12401,11,2010,10391,10080,672,1,
17,f17.op2,16,12401,8,394,12007,4544,7562,1,
17,f17.op3,16,12401,8,6980,5421,10667,12299,1,
17,f17.op4,16,12401,8,5270,7131,324,1478,1,
17,f17.op5,16,12401,8,3108,9293,5410,6154,1,
17,f17.op6,16,12401,8,11568,833,3693,6053,1,
17,f17.op7,16,12401,8,7614,4787,6331,10585,1,
17,f17.op7,16,12401,8,8914,3487,1385,11753,1,
7,f7.op2,6,12409,5,8726,3683,11266,10473,1,
7,f7.op2,6,12409,5,10220,2189,9282,1326,1,
9,f9.op0,6,12409,7,3402,9007,12398,11029,1,y
9,f9.op1,6,12409,7,10272,2137,11692,8193,1,
13,f13.op1,4,12409,7,4658,7751,11077,11352,1,
13,f13.op2,12,12409,7,10748,1661,8211,10177,1,
13,f13.op3,12,12409,7,1806,10603,11971,4739,1,
13,f13.op3,12,12409,7,3540,8869,3113,1194,1,
13,f13.op3,12,12409,7,11174,1235,10087,2685,1,
13,f13.op5,12,12409,7,7390,5019,4419,2249,1,
13,f13.op5,12,12409,7,9294,3115,2453,7825,1,
13,f13.op5,12,12409,7,9316,3093,2866,1175,1,
16,f16.op0,4,12409,9,2034,10375,9304,6786,1,
16,f16.op0,4,12409,9,11950,459,7182,2000,1,
7,f7.op1,2,12413,2,670,11743,8602,8322,1,
7,f7.op1,2,12413,2,9696,2717,10423,1489,1,
16,f16.op0,4,12413,13,78,12335,7146,11308,1,
16,f16.op1,4,12413,13,1244,11169,2921,2510,1,
16,f16.op1,4,12413,13,5260,7153,8183,10597,1,
4,f4.op0,2,12421,1,990,11431,10165,11857,1,
4,f4.op0,2,12421,1,3030,9391,3630,7118,1,
7,f7.op2,6,12421,3,200,12221,3617,5840,1,
7,f7.op2,6,12421,3,7950,4471,10113,6768,1,
9,f9.op0,6,12421,1,6478,5943,10599,5318,1,
11,f11.op0,10,12421,2,3504,8917,4538,9446,1,
11,f11.op2,2,12421,2,4376,8045,8952,1943,1,
13,f13.op0,12,12421,6,3490,8931,3586,8875,1,
13,f13.op1,4,12421,6,5948,6473,9692,1701,1,
13,f13.op3,12,12421,6,4644,7777,4319,6065,1,
13,f13.op5,12,12421,6,12246,175,5907,10009,1,
15,f15.op0,2,12421,1,10094,2327,9583,2295,1,
15,f15.op0,2,12421,1,11016,1405,5402,11125,1,
16,f16.op0,4,12421,5,172,12249,7389,5896,1,
16,f16.op0,4,12421,5,3682,8739,4970,11179,1,
19,f19.op1,6,12421,14,6586,5835,1548,11195,1,
19,f19.op5,18,12421,14,9406,3015,9176,10289,1,
9,f9.op0,6,12433,4,912,11521,847,2857,1,
9,f9.op1,6,12433,4,10472,1961,2718,302,1,
17,f17.op1,16,12433,6,918,11515,8929,4182,1,
17,f17.op1,16,12433,6,3404,9029,10359,12311,1,
17,f17.op1,16,12433,6,4914,7519,1309,77,1,
17,f17.op7,16,12433,6,8362,4071,8650,7091,1,
19,f19.op7,6,12433,7,1318,11115,7806,9572,1,
20,f20.op0,2,12433,13,9610,2823,12033,12413,1,
4,f4.op0,2,12437,1,5642,6795,12244,3061,1,
7,f7.op1,2,12437,5,5758,6679,7599,4639,1,
13,f13.op4,4,12437,9,11612,825,12015,4751,1,
15,f15.op0,2,12437,2,7630,4807,8101,6344,1,
19,f19.op4,2,12437,11,4200,8237,6335,988,1,
20,f20.op0,2,12437,17,6980,5457,478,3755,1,
4,f4.op0,2,12451,3,1484,10967,5915,10817,1,
4,f4.op0,2,12451,3,8254,4197,9532,2383,1,
7,f7.op1,2,12451,5,2502,9949,8885,3048,1,
7,f7.op1,2,12451,5,7536,4915,3609,4073,1,
9,f9.op0,6,12451,4,5984,6467,1999,2989,1,
9,f9.op1,6,12451,4,4984,7467,2950,7245,1,
11,f11.op0,10,12451,10,2732,9719,1616,11466,1,
11,f11.op2,2,12451,10,4430,8021,4722,3825,1,
11,f11.op4,10,12451,10,12312,139,9297,3109,1,
15,f15.op0,2,12451,1,8450,4001,5531,3689,1,
19,f19.op1,6,12451,6,3848,8603,4046,10698,1,
4,f4.op0,2,12457,1,4898,7559,5107,4391,1,
7,f7.op0,6,12457,4,6262,6195,1381,5536,1,
9,f9.op1,6,12457,1,3590,8867,6943,7692,1,
9,f9.op1,6,12457,1,9604,2853,9450,1050,1,
11,f11.op2,2,12457,5,1498,10959,6519,3990,1,
13,f13.op1,4,12457,3,3342,9115,1872,144,1,
13,f13.op4,4,12457,3,8470,3987,12132,12432,1,
13,f13.op5,12,12457,3,2664,9793,7458,10156,1,
19,f19.op4,2,12457,12,30,12427,10051,529,1,
19,f19.op6,18,12457,12,10490,1967,5706,6201,1,
19,f19.op8,18,12457,12,11384,1073,9029,4409,1,
7,f7.op1,2,12473,6,4650,7823,2777,9306,1,
7,f7.op1,2,12473,6,10594,1879,11546,6995,1,
16,f16.op0,4,12473,9,8830,3643,9960,6859,1,
16,f16.op1,4,12473,9,11432,1041,252,3134,1,
19,f19.op4,2,12473,9,6158,6315,5798,4244,1,
4,f4.op0,2,12479,3,11428,1051,9247,11671,1,
15,f15.op0,2,12479,14,2138,10341,10682,2376,1,
15,f15.op0,2,12479,14,6342,6137,5647,6200,1,
20,f20.op0,2,12479,19,9132,3347,9467,4841,1,
7,f7.op0,6,12487,6,5134,7353,12048,3505,1,
9,f9.op1,6,12487,4,10834,1653,4626,514,1,
11,f11.op2,2,12487,2,2268,10219,6387,2851,1,
11,f11.op2,2,12487,2,3792,8695,1292,3523,1,
19,f19.op1,6,12487,4,9126,3361,246,3299,1,
19,f19.op1,6,12487,4,11430,1057,9422,7068,1,
20,f20.op0,2,12487,7,5668,6819,5928,10286,1,
7,f7.op1,2,12491,3,3972,8519,11640,10585,1,
8,f8.op0,2,12491,3,8874,3617,12401,9357,1,
8,f8.op0,2,12491,3,9880,2611,10580,7568,1,
11,f11.op0,10,12491,6,68,12423,10519,6634,1,
11,f11.op1,10,12491,6,7580,4911,6326,10795,1,
11,f11.op1,10,12491,6,9482,3009,9935,8852,1,
11,f11.op3,10,12491,6,10646,1845,5345,2757,1,
15,f15.op0,2,12491,11,6558,5933,4682,6974,1,
19,f19.op4,2,12491,8,7356,5135,3021,159,1,
11,f11.op2,2,12497,1,1936,10561,2328,4756,1,
13,f13.op4,4,12497,4,1004,11493,3513,8922,1,
13,f13.op4,4,12497,4,5308,7189,7378,8258,1,
16,f16.op0,4,12497,1,2400,10097,4736,296,1,
16,f16.op1,4,12497,1,2762,9735,10871,7709,1,
17,f17.op2,16,12497,2,2680,9817,12351,3667,1,
17,f17.op5,16,12497,2,3928,8569,2330,6018,1,
17,f17.op5,16,12497,2,11060,1437,1985,1587,1,
17,f17.op7,16,12497,2,2802,9695,7066,2621,1,
17,f17.op7,16,12497,2,3936,8561,2759,4573,1,
4,f4.op0,2,12503,3,6186,6317,2281,3696,1,
8,f8.op0,2,12503,7,2056,10447,11080,1385,1,
8,f8.op0,2,12503,7,7952,4551,5099,5326,1,
15,f15.op0,2,12503,8,420,12083,456,2531,1,
20,f20.op0,2,12503,3,1226,11277,9256,5464,1,
20,f20.op0,2,12503,3,4026,8477,4641,8359,1,
4,f4.op0,2,12511,3,3626,8885,10970,8998,1,
4,f4.op0,2,12511,3,10614,1897,1208,302,1,
7,f7.op1,2,12511,2,10082,2429,9650,10315,1,
8,f8.op0,2,12511,7,922,11589,3938,3620,1,
11,f11.op0,10,12511,4,9318,3193,7871,5265,1,
11,f11.op2,2,12511,4,10744,1767,1440,3543,1,
11,f11.op2,2,12511,4,11420,1091,3928,9456,1,
19,f19.op2,18,12511,9,9744,2767,1608,3377,1,
19,f19.op4,2,12511,9,4218,8293,12067,3269,1,
19,f19.op5,18,12511,9,11394,1117,438,1340,1,
19,f19.op6,18,12511,9,2808,9703,10685,9781,1,
19,f19.op6,18,12511,9,10358,2153,7374,3022,1,
19,f19.op7,6,12511,9,660,11851,10149,4485,1,
19,f19.op8,18,12511,9,6308,6203,11335,2572,1,
4,f4.op0,2,12517,1,4350,8167,10813,12091,1,
4,f4.op0,2,12517,1,5842,6675,8716,2179,1,
7,f7.op1,2,12517,1,2300,10217,1434,1993,1,
7,f7.op1,2,12517,1,2860,9657,3453,9434,1,
11,f11.op2,2,12517,10,8284,4233,9389,7681,1,
13,f13.op4,4,12517,11,12326,191,6584,3395,1,
19,f19.op4,2,12517,15,9708,2809,3611,3484,1,
20,f20.op0,2,12517,17,942,11575,10788,10553,1,
7,f7.op1,2,12527,4,9036,3491,10938,12300,1,
7,f7.op1,2,12539,2,286,12253,2412,9301,1,
8,f8.op0,2,12539,3,12064,475,11268,7678,1,
19,f19.op4,2,12539,18,7152,5387,4822,10153,1,y
20,f20.op0,2,12539,19,596,11943,816,10072,1,
20,f20.op0,2,12539,19,7178,5361,6567,4717,1,
8,f8.op0,2,12541,5,7028,5513,7318,4050,1,
9,f9.op0,6,12541,4,9680,2861,2979,331,1,
9,f9.op0,6,12541,4,12240,301,12234,9720,1,
13,f13.op0,12,12541,9,5598,6943,7124,548,1,y
13,f13.op5,12,12541,9,8878,3663,4060,1277,1,
16,f16.op1,4,12541,13,2844,9697,9437,12347,1,
19,f19.op1,6,12541,1,8430,4111,1484,11299,1,
7,f7.op0,6,12547,3,9006,3541,8437,8375,1,
7,f7.op1,2,12547,3,7182,5365,7374,11808,1,
7,f7.op1,2,12547,3,11236,1311,12075,1725,1,
7,f7.op2,6,12547,3,4846,7701,8284,11938,1,
8,f8.op0,2,12547,3,3300,9247,11451,12410,1,
8,f8.op0,2,12547,3,11888,659,11835,12458,1,
9,f9.op0,6,12547,1,9492,3055,9183,9385,1,
19,f19.op3,18,12547,7,2676,9871,8855,5749,1,
19,f19.op3,18,12547,7,4330,8217,8936,7074,1,
19,f19.op5,18,12547,7,11190,1357,8792,11689,1,
19,f19.op6,18,12547,7,9346,3201,10813,11135,1,
7,f7.op0,6,12553,2,2640,9913,8492,6593,1,
7,f7.op1,2,12553,2,7650,4903,8778,1254,1,
9,f9.op1,6,12553,7,8028,4525,6671,2136,1,
11,f11.op2,2,12553,2,9806,2747,9380,8841,1,
13,f13.op0,12,12553,8,2752,9801,11689,3796,1,
13,f13.op4,4,12553,8,2798,9755,1091,4912,1,
13,f13.op4,4,12553,8,10680,1873,3902,3197,1,
13,f13.op5,12,12553,8,4232,8321,4538,8074,1,
19,f19.op4,2,12553,13,3112,9441,10181,6482,1,
4,f4.op0,2,12569,1,7182,5387,8164,2041,1,
16,f16.op0,4,12569,9,10856,1713,6154,5098,1,
20,f20.op0,2,12569,9,4048,8521,5699,5941,1,
4,f4.op0,2,12577,1,2590,9987,8614,8442,1,
7,f7.op0,6,12577,5,9214,3363,9618,1374,1,
7,f7.op1,2,12577,5,8082,4495,11532,10631,1,
7,f7.op2,6,12577,5,3374,9203,3678,9509,1,
7,f7.op2,6,12577,5,5604,6973,2370,3932,1,
7,f7.op2,6,12577,5,9204,3373,8378,6587,1,
9,f9.op0,6,12577,4,730,11847,10372,12332,1,
9,f9.op0,6,12577,4,10030,2547,4812,4727,1,
9,f9.op1,6,12577,4,2832,9745,3930,4629,1,
13,f13.op1,4,12577,6,11280,1297,6492,10174,1,
13,f13.op2,12,12577,6,6852,5725,6780,1489,1,
13,f13.op4,4,12577,6,11864,713,11974,2856,1,
13,f13.op5,12,12577,6,3684,8893,11783,10581,1,
16,f16.op0,4,12577,1,6492,6085,9549,2955,1,
16,f16.op0,4,12577,1,8218,4359,7069,2800,1,
17,f17.op0,16,12577,14,560,12017,11536,7337,1,
17,f17.op2,16,12577,14,2624,9953,3353,5376,1,
17,f17.op5,16,12577,14,3208,9369,2881,10527,1,
17,f17.op6,16,12577,14,560,12017,11176,6576,1,
17,f17.op6,16,12577,14,4734,7843,4221,9866,1,
19,f19.op1,6,12577,18,3886,8691,53,9932,1,
19,f19.op1,6,12577,18,9530,3047,5258,9544,1,
19,f19.op4,2,12577,18,11646,931,5085,8211,1,
7,f7.op0,6,12583,4,4678,7905,7538,4672,1,
7,f7.op1,2,12583,4,102,12481,5442,2575,1,
7,f7.op1,2,12583,4,7978,4605,2432,2145,1,
7,f7.op1,2,12583,4,10258,2325,210,30,1,
8,f8.op0,2,12583,7,3530,9053,8872,1109,1,
8,f8.op0,2,12583,7,11434,1149,4525,8430,1,
11,f11.op2,2,12583,10,4596,7987,5449,5071,1,
15,f15.op0,2,12583,13,746,11837,5984,6271,1,
15,f15.op0,2,12583,13,1016,11567,7772,1357,1,
15,f15.op0,2,12583,13,6350,6233,8376,3075,1,
15,f15.op0,2,12583,13,9926,2657,12575,9227,1,
19,f19.op6,18,12583,5,4170,8413,3840,7487,1,
19,f19.op6,18,12583,5,9676,2907,560,1354,1,
19,f19.op8,18,12583,5,5494,7089,516,4663,1,
4,f4.op0,2,12589,1,2270,10319,5491,4520,1,
7,f7.op0,6,12589,3,6628,5961,12522,10781,1,
7,f7.op2,6,12589,3,10394,2195,10178,1454,1,
8,f8.op0,2,12589,5,64,12525,12071,9377,1,
11,f11.op2,2,12589,5,3930,8659,7949,4156,1,
13,f13.op4,4,12589,5,8204,4385,2384,11804,1,
13,f13.op5,12,12589,5,8742,3847,1131,87,1,
16,f16.op0,4,12589,13,8722,3867,11551,4656,1,
4,f4.op0,2,12601,1,7084,5517,982,6546,1,
7,f7.op1,2,12601,1,1658,10943,4470,6039,1,y
8,f8.op0,2,12601,1,7700,4901,2125,4991,1,
9,f9.op0,6,12601,1,5646,6955,11731,8304,1,
9,f9.op0,6,12601,1,12078,523,11945,11128,1,
9,f9.op1,6,12601,1,5546,7055,3159,351,1,
13,f13.op0,12,12601,4,12322,279,1508,116,1,
13,f13.op2,12,12601,4,11148,1453,3612,7063,1,
13,f13.op5,12,12601,4,6940,5661,5604,3339,1,
19,f19.op0,18,12601,4,1288,11313,5592,5600,1,
19,f19.op0,18,12601,4,2014,10587,3323,6807,1,
19,f19.op1,6,12601,4,9354,3247,11617,11886,1,
19,f19.op8,18,12601,4,5688,6913,2197,10727,1,
20,f20.op0,2,12601,1,4650,7951,10174,4289,1,
4,f4.op0,2,12611,3,8608,4003,6352,1588,1,
15,f15.op0,2,12611,11,3160,9451,3239,9464,1,
15,f15.op0,2,12611,11,6644,5967,3468,10320,1,
8,f8.op0,2,12613,5,98,12515,11581,12484,1,
13,f13.op0,12,12613,3,5360,7253,5657,8197,1,
13,f13.op1,4,12613,3,5718,6895,8358,9375,1,
13,f13.op2,12,12613,3,3206,9407,9392,11395,1,
13,f13.op4,4,12613,3,5434,7179,5663,6257,1,
13,f13.op5,12,12613,3,4678,7935,8879,683,1,
13,f13.op5,12,12613,3,6900,5713,3160,4124,1,
16,f16.op0,4,12613,5,4470,8143,10148,10094,1,
19,f19.op1,6,12613,16,2882,9731,1888,10057,1,
4,f4.op0,2,12619,3,3246,9373,10867,12181,1,
9,f9.op1,6,12619,1,6928,5691,8885,10802,1,
9,f9.op1,6,12619,1,8148,4471,2237,5857,1,
15,f15.op0,2,12619,4,12426,193,384,7597,1,
19,f19.op0,18,12619,3,3524,9095,3868,6181,1,
19,f19.op1,6,12619,3,9606,3013,2361,7430,1,
19,f19.op3,18,12619,3,5144,7475,9401,9793,1,
19,f19.op4,2,12619,3,2208,10411,8581,10414,1,
19,f19.op4,2,12619,3,3024,9595,6586,10309,1,
19,f19.op5,18,12619,3,7636,4983,11700,9914,1,
19,f19.op5,18,12619,3,10996,1623,8979,6450,1,
20,f20.op0,2,12619,19,5232,7387,10159,12496,1,
7,f7.op1,2,12637,2,11498,1139,2052,5709,1,
7,f7.op2,6,12637,2,7276,5361,11402,8850,1,
9,f9.op1,6,12637,1,7984,4653,3408,4591,1,
13,f13.op0,12,12637,1,11788,849,1517,4005,1,
13,f13.op0,12,12637,1,12036,601,12482,11653,1,
13,f13.op3,12,12637,1,9326,3311,9257,12377,1,
13,f13.op5,12,12637,1,1934,10703,9250,6544,1,
15,f15.op0,2,12637,7,3752,8885,2773,9452,1,
19,f19.op1,6,12637,2,10664,1973,11253,5248,1,
19,f19.op3,18,12637,2,2518,10119,6860,6347,1,
19,f19.op3,18,12637,2,6988,5649,6324,7649,1,
19,f19.op4,2,12637,2,10828,1809,6398,8318,1,
19,f19.op6,18,12637,2,9882,2755,6395,2997,1,
7,f7.op1,2,12641,6,8496,4145,3990,570,1,
11,f11.op1,10,12641,2,1302,11339,6405,5179,1,
11,f11.op1,10,12641,2,10730,1911,7771,4154,1,
13,f13.op4,4,12641,5,2092,10549,9792,2698,1,
16,f16.op0,4,12641,1,3890,8751,7531,4421,1,
17,f17.op3,16,12641,10,1342,11299,4098,3959,1,
17,f17.op3,16,12641,10,9218,3423,3176,1674,1,
20,f20.op0,2,12641,1,6710,5931,5393,4694,1,
4,f4.op0,2,12647,3,2210,10437,7969,5154,1,
7,f7.op1,2,12647,5,6344,6303,1163,7393,1,
20,f20.op0,2,12647,7,5172,7475,3377,5860,1,
20,f20.op0,2,12647,7,6372,6275,5213,893,1,
20,f20.op0,2,12647,7,7296,5351,5859,2190,1,
20,f20.op0,2,12647,7,8652,3995,1002,8903,1,
4,f4.op0,2,12653,1,1952,10701,5359,4503,1,
8,f8.op0,2,12653,5,3494,9159,2128,266,1,
11,f11.op2,2,12653,3,7366,5287,4713,2729,1,
13,f13.op4,4,12653,4,4510,8143,3638,7093,1,
13,f13.op4,4,12653,4,8546,4107,4449,9102,1,
13,f13.op4,4,12653,4,10536,2117,1744,5974,1,
15,f15.op0,2,12653,8,5740,6913,9605,4858,1,
16,f16.op0,4,12653,13,10738,1915,7109,5980,1,
7,f7.op1,2,12659,3,128,12531,6731,2770,1,
7,f7.op1,2,12659,3,6182,6477,4367,9666,1,
11,f11.op2,2,12659,9,12150,509,5412,492,1,
15,f15.op0,2,12659,14,12246,413,8882,2280,1,
20,f20.op0,2,12659,19,1036,11623,11129,6253,1,
4,f4.op0,2,12671,3,2064,10607,5283,10824,1,
4,f4.op0,2,12671,3,12434,237,3758,7275,1,
8,f8.op0,2,12671,7,9414,3257,10378,4465,1,
11,f11.op0,10,12671,10,4386,8285,9790,890,1,
11,f11.op3,10,12671,10,9752,2919,9476,6621,1,
19,f19.op4,2,12671,17,1974,10697,1754,2093,1,
19,f19.op4,2,12671,17,5486,7185,8864,3801,1,
20,f20.op0,2,12671,11,1274,11397,1452,5141,1,
13,f13.op1,4,12689,1,3078,9611,10260,10550,1,
13,f13.op4,4,12689,1,11928,761,5358,11149,1,
17,f17.op0,16,12689,7,11880,809,997,9762,1,
17,f17.op1,16,12689,7,5986,6703,140,10458,1,
17,f17.op1,16,12689,7,10482,2207,7168,10125,1,
17,f17.op3,16,12689,7,4728,7961,10800,7353,1,
17,f17.op4,16,12689,7,7144,5545,4073,986,1,
17,f17.op4,16,12689,7,7886,4803,12251,10424,1,
19,f19.op4,2,12689,16,7440,5249,1279,1403,1,
7,f7.op2,6,12697,6,3586,9111,7097,11897,1,
8,f8.op0,2,12697,1,3182,9515,8360,1045,1,
9,f9.op1,6,12697,7,12080,617,210,8488,1,
13,f13.op2,12,12697,9,1138,11559,11090,10620,1,
13,f13.op3,12,12697,9,6152,6545,6634,1487,1,
13,f13.op3,12,12697,9,11858,839,5749,4349,1,
13,f13.op5,12,12697,9,8816,3881,12350,950,1,
16,f16.op1,4,12697,9,892,11805,1439,7232,1,
19,f19.op1,6,12697,5,534,12163,8910,3142,1,
19,f19.op7,6,12697,5,10534,2163,11470,3945,1,
4,f4.op0,2,12703,3,1518,11185,7875,11496,1,
7,f7.op0,6,12703,5,5520,7183,1156,7424,1,
8,f8.op0,2,12703,7,1696,11007,383,11163,1,
9,f9.op1,6,12703,4,12694,9,2162,5886,1,
11,f11.op2,2,12703,9,82,12621,2672,6017,1,
15,f15.op0,2,12703,13,1120,11583,11631,3316,1,
15,f15.op0,2,12703,13,4778,7925,5070,338,1,
19,f19.op4,2,12703,11,4006,8697,11303,9955,1,
20,f20.op0,2,12703,3,10862,1841,9805,3666,1,
13,f13.op4,4,12713,12,7888,4825,783,2994,1,
16,f16.op1,4,12713,9,10858,1855,7287,1250,1,y
19,f19.op4,2,12713,2,11892,821,11364,12642,1,
7,f7.op0,6,12721,2,9364,3357,8318,12092,1,
7,f7.op0,6,12721,2,12126,595,1120,160,1,
8,f8.op0,2,12721,1,790,11931,12344,1543,1,
11,f11.op2,2,12721,5,5182,7539,2459,1380,1,
13,f13.op1,4,12721,7,1224,11497,10297,11556,1,
13,f13.op2,12,12721,7,2734,9987,10021,4685,1,
13,f13.op2,12,12721,7,5968,6753,2225,8978,1,
13,f13.op5,12,12721,7,10462,2259,10633,2775,1,y
15,f15.op0,2,12721,1,2600,10121,11962,7582,1,
15,f15.op0,2,12721,1,11826,895,3995,8747,1,
16,f16.op0,4,12721,1,12496,225,4607,1083,1,
17,f17.op0,16,12721,5,104,12617,7207,5662,1,
17,f17.op0,16,12721,5,5626,7095,6257,7851,1,
17,f17.op4,16,12721,5,6538,6183,8663,11734,1,
17,f17.op5,16,12721,5,4778,7943,6389,3369,1,
19,f19.op1,6,12721,10,1098,11623,3819,201,1,
19,f19.op1,6,12721,10,4228,8493,6512,7038,1,
19,f19.op1,6,12721,10,7144,5577,9428,7861,1,
7,f7.op1,2,12739,6,4114,8625,11842,10791,1,
7,f7.op2,6,12739,6,11110,1629,8804,10357,1,
19,f19.op1,6,12739,9,5260,7479,4109,6921,1,
19,f19.op7,6,12739,9,9064,3675,10217,6572,1,
19,f19.op7,6,12739,9,9448,3291,6186,2337,1,
20,f20.op0,2,12739,19,2082,10657,7465,3558,1,
20,f20.op0,2,12739,19,11350,1389,7098,11820,1,
20,f20.op0,2,12739,19,11634,1105,7764,2936,1,
15,f15.op0,2,12743,8,7052,5691,12040,9298,1,
15,f15.op0,2,12743,8,8630,4113,7535,4750,1,
7,f7.op1,2,12757,3,5098,7659,6368,6377,1,
9,f9.op0,6,12757,4,5900,6857,8958,9500,1,
13,f13.op3,12,12757,4,6724,6033,9299,12491,1,
13,f13.op3,12,12757,4,9702,3055,9021,10507,1,
13,f13.op4,4,12757,4,10572,2185,8071,7490,1,
13,f13.op5,12,12757,4,8710,4047,3366,10072,1,
15,f15.op0,2,12757,7,676,12081,5555,8875,1,
19,f19.op7,6,12757,8,1268,11489,5370,5654,1,
4,f4.op0,2,12763,3,592,12171,112,28,1,
11,f11.op2,2,12763,3,2084,10679,2481,10668,1,
11,f11.op2,2,12763,3,11114,1649,7191,1814,1,
15,f15.op0,2,12763,13,6574,6189,1599,10317,1,
19,f19.op0,18,12763,14,5050,7713,6730,11102,1,
19,f19.op0,18,12763,14,10704,2059,5001,11011,1,
19,f19.op2,18,12763,14,9644,3119,1895,12191,1,y
19,f19.op2,18,12763,14,9694,3069,12574,2677,1,
20,f20.op0,2,12763,3,11260,1503,11555,10150,1,
4,f4.op0,2,12781,1,6226,6555,1324,331,1,
8,f8.op0,2,12781,5,3520,9261,6722,10426,1,
11,f11.op3,10,12781,10,6244,6537,9371,12471,1,
11,f11.op4,10,12781,10,9736,3045,6036,9844,1,
13,f13.op2,12,12781,2,6938,5843,7066,3493,1,
13,f13.op5,12,12781,2,9148,3633,9083,2665,1,
16,f16.op0,4,12781,13,4956,7825,10104,7022,1,
16,f16.op1,4,12781,13,5302,7479,6961,9222,1,
19,f19.op0,18,12781,13,12492,289,262,8086,1,
19,f19.op3,18,12781,13,11826,955,11881,1298,1,
19,f19.op4,2,12781,13,12158,623,296,3379,1,
19,f19.op8,18,12781,13,4344,8437,10568,5265,1,
11,f11.op0,10,12791,9,2178,10613,1085,10564,1,
11,f11.op1,10,12791,9,5192,7599,4828,6253,1,
11,f11.op1,10,12791,9,12674,117,12788,4651,1,
11,f11.op4,10,12791,9,7228,5563,3446,8453,1,
15,f15.op0,2,12791,11,11444,1347,8804,9967,1,
19,f19.op4,2,12791,4,1342,11449,5889,3676,1,
19,f19.op4,2,12791,4,8750,4041,3289,6232,1,
7,f7.op1,2,12799,3,526,12273,674,7410,1,
7,f7.op2,6,12799,3,11088,1711,12065,3552,1,
11,f11.op2,2,12799,6,74,12725,3292,6117,1,
11,f11.op2,2,12799,6,4010,8789,4529,7393,1,
15,f15.op0,2,12799,4,4082,8717,8001,5653,1,
19,f19.op1,6,12799,12,9394,3405,540,8112,1,
19,f19.op3,18,12799,12,2362,10437,2435,9559,1,
19,f19.op3,18,12799,12,12360,439,1748,92,1,
19,f19.op6,18,12799,12,5286,7513,10078,8614,1,
19,f19.op6,18,12799,12,7782,5017,7823,1759,1,
19,f19.op6,18,12799,12,10212,2587,12173,7377,1,
19,f19.op7,6,12799,12,3702,9097,11436,11380,1,
20,f20.op0,2,12799,19,2444,10355,8092,8084,1,
4,f4.op0,2,12809,1,370,12439,2894,7128,1,
19,f19.op4,2,12809,3,3294,9515,2633,6206,1,
19,f19.op4,2,12809,3,8192,4617,12189,2664,1,
7,f7.op1,2,12821,4,3010,9811,1120,160,1,
8,f8.op0,2,12821,5,4772,8049,263,8046,1,
11,f11.op0,10,12821,6,7610,5211,10093,12573,1,
16,f16.op0,4,12821,5,8860,3961,3339,1010,1,
16,f16.op1,4,12821,5,2642,10179,4399,10692,1,
19,f19.op4,2,12821,15,5290,7531,1368,72,1,
20,f20.op0,2,12821,1,10108,2713,1208,7753,1,
4,f4.op0,2,12823,3,11206,1617,1022,6667,1,
8,f8.op0,2,12823,7,7424,5399,8886,10728,1,
9,f9.op0,6,12823,7,4320,8503,1140,4401,1,
9,f9.op1,6,12823,7,606,12217,2593,7412,1,
9,f9.op1,6,12823,7,9600,3223,1481,10138,1,
19,f19.op1,6,12823,17,1888,10935,5099,9042,1,
19,f19.op4,2,12823,17,10828,1995,4425,12381,1,
19,f19.op7,6,12823,17,4660,8163,9135,11954,1,
8,f8.op0,2,12829,5,8284,4545,6607,8844,1,
13,f13.op0,12,12829,11,9632,3197,10973,7752,1,
13,f13.op1,4,12829,11,10690,2139,4636,4304,1,
13,f13.op4,4,12829,11,8252,4577,12790,12826,1,
13,f13.op5,12,12829,11,4618,8211,4851,1360,1,
16,f16.op0,4,12829,13,3634,9195,5504,344,1,
16,f16.op1,4,12829,13,1316,11513,10188,3844,1,
20,f20.op0,2,12829,9,11268,1561,3800,190,1,
4,f4.op0,2,12841,1,6940,5901,7134,8204,1,
7,f7.op2,6,12841,3,882,11959,10385,3318,1,
7,f7.op2,6,12841,3,6378,6463,2494,7694,1,
9,f9.op0,6,12841,7,278,12563,3627,403,1,
9,f9.op1,6,12841,7,9174,3667,12036,9898,1,
13,f13.op1,4,12841,10,2148,10693,3067,4187,1,
13,f13.op1,4,12841,10,11522,1319,5073,1378,1,
13,f13.op1,4,12841,10,11578,1263,9511,7646,1,
13,f13.op3,12,12841,10,10424,2417,12318,11813,1,
13,f13.op4,4,12841,10,928,11913,2539,10073,1,
15,f15.op0,2,12841,1,8964,3877,12817,7703,1,
16,f16.op0,4,12841,9,3140,9701,12210,11999,1,
16,f16.op0,4,12841,9,11228,1613,4411,10709,1,
19,f19.op4,2,12841,16,3904,8937,5976,11128,1,
19,f19.op4,2,12841,16,10404,2437,1634,86,1,
19,f19.op7,6,12841,16,5496,7345,3200,6251,1,
20,f20.op0,2,12841,1,10260,2581,287,8361,1,
8,f8.op0,2,12853,5,396,12457,4050,10146,1,
9,f9.op0,6,12853,1,2654,10199,12754,12842,1,
9,f9.op0,6,12853,1,8686,4167,8149,8046,1,
9,f9.op1,6,12853,1,10354,2499,8378,2359,1,
11,f11.op2,2,12853,5,4440,8413,3001,8452,1,
11,f11.op2,2,12853,5,10802,2051,9262,842,1,
13,f13.op2,12,12853,9,7758,5095,8648,4620,1,
13,f13.op5,12,12853,9,7000,5853,5839,7370,1,
15,f15.op0,2,12853,13,4732,8121,5745,383,1,
15,f15.op0,2,12853,13,7830,5023,4925,8897,1,
15,f15.op0,2,12853,13,12342,511,1754,6115,1,
16,f16.op0,4,12853,5,4638,8215,9021,6187,1,
16,f16.op0,4,12853,5,12720,133,4386,5094,1,
16,f16.op1,4,12853,5,7010,5843,11563,1526,1,
16,f16.op1,4,12853,5,9876,2977,7026,5259,1,
19,f19.op8,18,12853,9,11052,1801,1063,11556,1,
4,f4.op0,2,12889,1,3364,9525,2600,650,1,
7,f7.op1,2,12889,2,9858,3031,9941,6944,1,
8,f8.op0,2,12889,1,92,12797,3106,10055,1,
13,f13.op1,4,12889,6,4878,8011,153,6952,1,
13,f13.op1,4,12889,6,7928,4961,3520,7211,1,
13,f13.op3,12,12889,6,11952,937,1186,6040,1,
13,f13.op4,4,12889,6,5806,7083,7974,10528,1,
13,f13.op4,4,12889,6,11730,1159,2195,9092,1,
13,f13.op4,4,12889,6,12706,183,12098,3905,1,
19,f19.op5,18,12889,7,1688,11201,2123,11644,1,
19,f19.op6,18,12889,7,11204,1685,6829,5108,1,
19,f19.op7,6,12889,7,11000,1889,354,697,1,
7,f7.op1,2,12893,6,8726,4167,9885,3254,1,
13,f13.op1,4,12893,10,3268,9625,3743,4255,1,
13,f13.op4,4,12893,10,1492,11401,12068,10846,1,
19,f19.op4,2,12893,11,4162,8731,5199,7738,1,
20,f20.op0,2,12893,13,5358,7535,3364,7904,1,
20,f20.op0,2,12893,13,12406,487,12606,12234,1,
4,f4.op0,2,12899,3,6968,5931,7394,8298,1,
7,f7.op1,2,12899,5,2484,10415,6687,2798,1,
8,f8.op0,2,12899,3,10578,2321,7020,7327,1,
11,f11.op2,2,12899,7,4164,8735,2569,8442,1,
15,f15.op0,2,12899,14,3282,9617,11110,9340,1,
19,f19.op0,18,12907,6,4988,7919,9909,7994,1,
19,f19.op0,18,12907,6,7564,5343,7720,12634,1,
19,f19.op1,6,12907,6,5142,7765,1596,84,1,
19,f19.op2,18,12907,6,9412,3495,2404,7599,1,
19,f19.op5,18,12907,6,3994,8913,6691,6466,1,
19,f19.op5,18,12907,6,9220,3687,4438,9744,1,
19,f19.op6,18,12907,6,652,12255,9887,1879,1,
19,f19.op6,18,12907,6,1708,11199,2919,11702,1,
19,f19.op8,18,12907,6,7638,5269,999,9563,1,
19,f19.op8,18,12907,6,9800,3107,12821,5430,1,
20,f20.op0,2,12907,7,2178,10729,12386,1910,1,
4,f4.op0,2,12911,3,8140,4771,1785,3674,1,
7,f7.op1,2,12911,3,2114,10797,3846,11616,1,
8,f8.op0,2,12911,7,10842,2069,10873,2973,1,
11,f11.op1,10,12911,8,4576,8335,7824,1885,1,
11,f11.op1,10,12911,8,10388,2523,5194,9862,1,
11,f11.op2,2,12911,8,3024,9887,3762,342,1,
11,f11.op3,10,12911,8,7044,5867,9991,2082,1,
7,f7.op1,2,12917,2,3418,9499,12063,12795,1,
8,f8.op0,2,12917,5,8924,3993,1045,11433,1,
11,f11.op2,2,12917,3,2296,10621,7922,4243,1,
16,f16.op0,4,12917,5,10080,2837,9663,11099,1,
16,f16.op0,4,12917,5,12352,565,3741,5885,1,
19,f19.op4,2,12917,16,12362,555,5975,2354,1,
19,f19.op4,2,12919,18,390,12529,7175,8537,1,
19,f19.op4,2,12919,18,5550,7369,10454,3270,1,
7,f7.op1,2,12923,1,1682,11241,4744,4370,1,
7,f7.op1,2,12923,1,5450,7473,12804,12906,1,
15,f15.op0,2,12923,8,972,11951,11375,5066,1,
19,f19.op4,2,12923,3,1044,11879,4873,11139,1,
7,f7.op1,2,12941,5,208,12733,10572,3359,1,
8,f8.op0,2,12941,5,8460,4481,6270,4019,1,
8,f8.op0,2,12941,5,12380,561,2364,6766,1,
11,f11.op1,10,12941,5,1080,11861,1599,9557,1,
11,f11.op1,10,12941,5,6552,6389,4738,6313,1,
11,f11.op2,2,12941,5,5162,7779,8699,9026,1,
13,f13.op1,4,12941,6,2588,10353,4664,7327,1,
16,f16.op0,4,12941,13,6664,6277,2431,4196,1,
16,f16.op0,4,12941,13,9982,2959,4373,5935,1,
8,f8.op0,2,12953,1,9006,3947,8526,4304,1,
11,f11.op2,2,12953,6,4766,8187,9786,10310,1,
11,f11.op2,2,12953,6,5944,7009,5290,2836,1,
11,f11.op2,2,12953,6,11766,1187,1231,2467,1,
13,f13.op1,4,12953,5,402,12551,1471,10077,1,
13,f13.op1,4,12953,5,12892,61,7329,11524,1,
16,f16.op0,4,12953,9,1030,11923,1878,8213,1,
16,f16.op1,4,12953,9,382,12571,7947,11021,1,
19,f19.op4,2,12953,14,8080,4873,12005,5404,1,
4,f4.op0,2,12959,3,12008,951,10408,2602,1,
7,f7.op1,2,12959,2,8350,4609,6758,4668,1,
4,f4.op0,2,12967,3,2378,10589,8123,11756,1,
4,f4.op0,2,12967,3,6680,6287,1797,3691,1,
4,f4.op0,2,12967,3,8106,4861,8757,5431,1,
7,f7.op2,6,12967,3,8732,4235,1920,7684,1,
19,f19.op1,6,12967,9,2580,10387,2277,8992,1,
19,f19.op7,6,12967,9,974,11993,10419,10103,1,
19,f19.op7,6,12967,9,4614,8353,11520,8796,1,
20,f20.op0,2,12967,7,2640,10327,12596,8410,1,
7,f7.op2,6,12973,2,6050,6923,9706,10653,1,
8,f8.op0,2,12973,5,1418,11555,6513,5679,1,
8,f8.op0,2,12973,5,8004,4969,780,6584,1,
8,f8.op0,2,12973,5,9422,3551,9594,10929,1,
9,f9.op0,6,12973,4,9406,3567,361,2923,1,
13,f13.op0,12,12973,12,5552,7421,12355,5940,1,
13,f13.op1,4,12973,12,12178,795,3051,9216,1,
16,f16.op0,4,12973,13,6354,6619,5951,4426,1,
19,f19.op4,2,12973,15,10524,2449,5458,4384,1,
19,f19.op7,6,12973,15,2362,10611,7062,5834,1,
19,f19.op7,6,12973,15,7006,5967,3860,10445,1,
19,f19.op7,6,12973,15,8054,4919,7479,2442,1,
7,f7.op1,2,12979,1,9386,3593,5511,10058,1,
7,f7.op2,6,12979,1,4772,8207,6206,6449,1,y
7,f7.op2,6,12979,1,5528,7451,4417,631,1,
9,f9.op0,6,12979,1,8916,4063,11811,9965,1,
9,f9.op1,6,12979,1,2150,10829,2514,8932,1,
11,f11.op2,2,12979,10,1376,11603,109,11809,1,
11,f11.op2,2,12979,10,6970,6009,2720,3787,1,
11,f11.op2,2,12979,10,10344,2635,10595,3323,1,
19,f19.op3,18,12979,2,4936,8043,3058,6992,1,
19,f19.op5,18,12979,2,3408,9571,4331,7059,1,
19,f19.op5,18,12979,2,8566,4413,11367,5380,1,
19,f19.op6,18,12979,2,11164,1815,7948,11348,1,
19,f19.op7,6,12979,2,766,12213,3318,9055,1,
4,f4.op0,2,12983,3,104,12879,9329,5578,1,
8,f8.op0,2,12983,7,1304,11679,3962,3741,1,
19,f19.op4,2,12983,6,9248,3735,791,11658,1,
20,f20.op0,2,12983,3,4636,8347,9478,9562,1,
20,f20.op0,2,12983,3,8358,4625,456,5216,1,
8,f8.op0,2,13001,1,11616,1385,12503,3188,1,
8,f8.op0,2,13001,1,12714,287,6561,12196,1,
11,f11.op4,10,13001,10,8436,4565,5196,5200,1,y
13,f13.op4,4,13001,1,12398,603,725,3056,1,
16,f16.op0,4,13001,9,924,12077,12749,9735,1,
16,f16.op1,4,13001,9,7546,5455,11583,8037,1,
20,f20.op0,2,13001,1,4340,8661,8528,8227,1,
4,f4.op0,2,13003,3,9994,3009,9341,5586,1,
7,f7.op0,6,13003,4,5040,7963,6183,6456,1,
7,f7.op2,6,13003,4,4914,8089,8810,12404,1,
7,f7.op2,6,13003,4,7400,5603,343,49,1,
9,f9.op0,6,13003,7,7082,5921,2413,7492,1,
9,f9.op1,6,13003,7,4050,8953,4276,7699,1,
19,f19.op1,6,13003,7,12946,57,9401,4601,1,
19,f19.op4,2,13003,7,1806,11197,6885,12681,1,
19,f19.op7,6,13003,7,3484,9519,6591,2400,1,
20,f20.op0,2,13003,3,5668,7335,9033,6303,1,
8,f8.op0,2,13007,7,4948,8059,10912,1364,1,
4,f4.op0,2,13009,1,5064,7945,12147,6289,1,
7,f7.op0,6,13009,3,11790,1219,8919,4991,1,
11,f11.op2,2,13009,7,2108,10901,11777,12897,1,
13,f13.op0,12,13009,9,7704,5305,5745,3444,1,
13,f13.op2,12,13009,9,4572,8437,3045,4237,1,
13,f13.op2,12,13009,9,12062,947,10250,8794,1,
13,f13.op4,4,13009,9,6484,6525,10934,10848,1,
15,f15.op0,2,13009,4,1144,11865,481,9572,1,
15,f15.op0,2,13009,4,9680,3329,12292,2554,1,
16,f16.op0,4,13009,1,5462,7547,5146,5200,1,
16,f16.op0,4,13009,1,12508,501,3977,5940,1,
17,f17.op0,16,13009,4,12216,793,1023,9243,1,
17,f17.op1,16,13009,4,7486,5523,6064,11070,1,
17,f17.op3,16,13009,4,8972,4037,9186,5897,1,
17,f17.op4,16,13009,4,1326,11683,12190,3778,1,
17,f17.op5,16,13009,4,2420,10589,2991,10124,1,
19,f19.op1,6,13009,13,10018,2991,11935,7475,1,
19,f19.op4,2,13009,13,8258,4751,10815,5362,1,
19,f19.op7,6,13009,13,9840,3169,3059,161,1,
7,f7.op1,2,13033,6,636,12397,1820,260,1,
7,f7.op1,2,13033,6,10624,2409,4880,2559,1,
13,f13.op0,12,13033,7,5088,7945,3756,2294,1,
13,f13.op1,4,13033,7,10708,2325,9631,4751,1,
13,f13.op3,12,13033,7,9992,3041,2301,177,1,
13,f13.op5,12,13033,7,7922,5111,8506,5667,1,
13,f13.op5,12,13033,7,9630,3403,5483,6437,1,
16,f16.op1,4,13033,9,4184,8849,1664,104,1,
19,f19.op1,6,13033,18,4228,8805,1130,6233,1,
19,f19.op1,6,13033,18,10930,2103,6919,2422,1,
19,f19.op3,18,13033,18,6502,6531,6545,6518,1,
19,f19.op3,18,13033,18,10760,2273,5883,8541,1,
19,f19.op6,18,13033,18,7910,5123,9702,8742,1,
8,f8.op0,2,13037,5,4172,8865,2038,3514,1,
11,f11.op2,2,13037,2,11086,1951,5134,8763,1,
13,f13.op1,4,13037,11,4782,8255,10772,4840,1,
19,f19.op4,2,13037,3,5290,7747,2719,8377,1,
4,f4.op0,2,13043,3,9232,3811,2955,10521,1,
15,f15.op0,2,13043,8,2490,10553,12119,2547,1,
20,f20.op0,2,13043,3,918,12125,9502,4388,1,
11,f11.op2,2,13049,3,5460,7589,3374,1493,1,
13,f13.op1,4,13049,10,4934,8115,10220,5805,1,
15,f15.op0,2,13049,14,5402,7647,10657,6800,1,
16,f16.op1,4,13049,9,8316,4733,9342,2215,1,
7,f7.op2,6,13063,1,6858,6205,3103,9774,1,
15,f15.op0,2,13063,13,716,12347,10454,6793,1,
19,f19.op1,6,13063,10,3168,9895,4005,5711,1,
19,f19.op1,6,13063,10,4042,9021,10642,10873,1,
19,f19.op4,2,13063,10,4278,8785,11584,8860,1,
7,f7.op0,6,13093,3,1980,11113,2096,11522,1,
7,f7.op1,2,13093,3,5684,7409,4622,8142,1,
9,f9.op0,6,13093,7,8094,4999,1212,4499,1,
9,f9.op1,6,13093,7,4182,8911,5484,9338,1,
9,f9.op1,6,13093,7,7972,5121,10048,4026,1,
11,f11.op2,2,13093,3,9456,3637,9294,5606,1,
13,f13.op1,4,13093,2,4596,8497,9923,11842,1,
13,f13.op2,12,13093,2,1188,11905,12827,3001,1,
13,f13.op3,12,13093,2,1394,11699,8972,12776,1,
16,f16.op0,4,13093,5,10836,2257,8150,2146,1,
19,f19.op7,6,13093,2,5398,7695,1827,5609,1,
20,f20.op0,2,13093,13,9966,3127,419,11150,1,
9,f9.op0,6,13099,4,868,12231,11960,11517,1,
9,f9.op0,6,13099,4,8562,4537,9992,6932,1,
8,f8.op0,2,13103,7,6548,6555,3328,416,1,
8,f8.op0,2,13103,7,11486,1617,12949,9808,1,
11,f11.op2,2,13103,2,6802,6301,3759,8680,1,
11,f11.op2,2,13109,8,5108,8001,3524,6279,1,
16,f16.op1,4,13109,5,1866,11243,3416,6768,1,
7,f7.op1,2,13121,3,10888,2233,13099,9369,1,
8,f8.op0,2,13121,1,698,12423,7875,9185,1,
8,f8.op0,2,13121,1,12892,229,4566,3851,1,
11,f11.op1,10,13121,9,5998,7123,4066,11105,1,
11,f11.op1,10,13121,9,12368,753,12370,4703,1,
11,f11.op2,2,13121,9,8890,4231,1186,12036,1,
11,f11.op4,10,13121,9,8952,4169,1557,3720,1,
11,f11.op4,10,13121,9,11272,1849,13060,9537,1,
13,f13.op1,4,13121,4,12330,791,12748,12083,1,
13,f13.op4,4,13121,4,10744,2377,31,2021,1,
17,f17.op0,16,13121,14,12356,765,12485,6909,1,
17,f17.op3,16,13121,14,7538,5583,11649,6088,1,
17,f17.op4,16,13121,14,12498,623,12975,6166,1,
17,f17.op5,16,13121,14,2380,10741,8082,6650,1,
17,f17.op5,16,13121,14,4972,8149,3744,5623,1,
11,f11.op2,2,13127,4,6328,6799,11665,9414,1,
15,f15.op0,2,13127,2,10204,2923,4597,3807,1,
20,f20.op0,2,13127,7,5486,7641,3589,8712,1,
4,f4.op0,2,13147,3,3386,9761,4066,7590,1,
4,f4.op0,2,13147,3,11076,2071,183,9906,1,
9,f9.op1,6,13147,7,2318,10829,5382,598,1,
11,f11.op2,2,13147,2,6234,6913,5613,5291,1,
19,f19.op4,2,13147,18,3852,9295,4963,3029,1,
7,f7.op1,2,13151,5,3468,9683,7401,2936,1,
11,f11.op0,10,13151,6,5588,7563,12524,13094,1,
11,f11.op1,10,13151,6,9694,3457,6322,7748,1,
11,f11.op4,10,13151,6,3940,9211,11851,4664,1,
8,f8.op0,2,13159,7,7702,5457,6405,9025,1,
9,f9.op0,6,13159,1,602,12557,7147,12491,1,
11,f11.op2,2,13159,3,838,12321,9104,6809,1,
19,f19.op0,18,13159,11,3314,9845,945,11131,1,
19,f19.op6,18,13159,11,8262,4897,6322,11414,1,
19,f19.op7,6,13159,11,2994,10165,8627,8765,1,
8,f8.op0,2,13163,3,6342,6821,10044,7837,1,
15,f15.op0,2,13163,8,12444,719,756,2683,1,
19,f19.op4,2,13163,15,10908,2255,5835,7235,1,
7,f7.op0,6,13171,4,5484,7687,12136,9260,1,
9,f9.op1,6,13171,4,9066,4105,12967,8758,1,
11,f11.op4,10,13171,4,2198,10973,8635,785,1,
15,f15.op0,2,13171,1,498,12673,11100,740,1,
19,f19.op4,2,13171,4,1518,11653,6078,7252,1,
19,f19.op4,2,13171,4,8988,4183,6068,2399,1,
4,f4.op0,2,13177,1,9166,4011,11303,6120,1,
7,f7.op2,6,13177,3,2886,10291,9385,6988,1,
7,f7.op2,6,13177,3,3078,10099,11019,5339,1,
8,f8.op0,2,13177,1,12954,223,4126,3810,1,
9,f9.op0,6,13177,1,2644,10533,6554,10977,1,
9,f9.op1,6,13177,1,6704,6473,8336,11175,1,
9,f9.op1,6,13177,1,8494,4683,2930,6182,1,
13,f13.op0,12,13177,8,6534,6643,5794,7541,1,
13,f13.op0,12,13177,8,8196,4981,13136,10133,1,
13,f13.op1,4,13177,8,322,12855,3796,292,1,
16,f16.op1,4,13177,9,1738,11439,2078,1777,1,
16,f16.op1,4,13177,9,4284,8893,3396,10095,1,
16,f16.op1,4,13177,9,9636,3541,13138,12351,1,
19,f19.op0,18,13177,10,11258,1919,8051,7359,1,
19,f19.op2,18,13177,10,2552,10625,4225,3690,1,
19,f19.op2,18,13177,10,6068,7109,12423,4815,1,
19,f19.op6,18,13177,10,3978,9199,8969,12262,1,
20,f20.op0,2,13177,17,830,12347,2360,118,1,
4,f4.op0,2,13183,3,9528,3655,7560,1890,1,
7,f7.op0,6,13183,2,3030,10153,7792,6763,1,
7,f7.op1,2,13183,2,2166,11017,11861,5461,1,
7,f7.op2,6,13183,2,602,12581,9309,8863,1,
19,f19.op1,6,13183,16,2326,10857,1847,9811,1,
19,f19.op1,6,13183,16,4108,9075,12502,658,1,
20,f20.op0,2,13183,3,1092,12091,9408,3107,1,
20,f20.op0,2,13183,3,3780,9403,2042,4057,1,
7,f7.op1,2,13187,6,7184,6003,2946,11724,1,
8,f8.op0,2,13187,3,2564,10623,10664,1333,1,
11,f11.op2,2,13187,9,6260,6927,12155,1105,1,
7,f7.op1,2,13217,1,5210,8007,7882,1126,1,
8,f8.op0,2,13217,1,5392,7825,13045,6587,1,
8,f8.op0,2,13217,1,7224,5993,10795,9610,1,
11,f11.op2,2,13217,6,1530,11687,8763,10409,1,
16,f16.op1,4,13217,1,9090,4127,2200,6746,1,
16,f16.op1,4,13217,1,13146,71,11271,8139,1,
17,f17.op3,16,13217,8,8514,4703,9792,576,1,
17,f17.op5,16,13217,8,2522,10695,9384,552,1,
17,f17.op5,16,13217,8,5990,7227,8213,3593,1,
17,f17.op6,16,13217,8,8368,4849,3803,5666,1,
20,f20.op0,2,13217,17,5878,7339,3103,816,1,
8,f8.op0,2,13219,3,3194,10025,12932,8226,1,
8,f8.op0,2,13219,3,13136,83,5398,10589,1,
15,f15.op0,2,13219,4,6066,7153,9544,12974,1,
7,f7.op1,2,13229,6,9442,3787,2531,7921,1,
11,f11.op2,2,13229,7,11528,1701,3754,11165,1,
16,f16.op1,4,13229,13,6080,7149,8038,2156,1,
20,f20.op0,2,13229,9,5792,7437,8774,9699,1,
8,f8.op0,2,13241,1,3970,9271,12938,11548,1,
11,f11.op2,2,13241,8,7820,5421,4373,2805,1,
11,f11.op4,10,13241,8,9108,4133,5716,7742,1,
13,f13.op1,4,13241,7,7446,5795,3201,7376,1,
13,f13.op1,4,13241,7,12492,749,8446,8798,1,
13,f13.op4,4,13241,7,9164,4077,12613,8100,1,
15,f15.op0,2,13241,11,874,12367,11075,5152,1,
16,f16.op1,4,13241,9,7420,5821,4816,301,1,y
20,f20.op0,2,13241,1,7954,5287,12565,10559,1,
4,f4.op0,2,13249,1,10418,2831,4048,1012,1,
8,f8.op0,2,13249,1,12446,803,11820,8102,1,
11,f11.op2,2,13249,5,13098,151,1115,9737,1,
13,f13.op0,12,13249,2,370,12879,4849,373,1,
13,f13.op3,12,13249,2,5252,7997,6562,8658,1,
15,f15.op0,2,13249,4,352,12897,10307,6870,1,
16,f16.op0,4,13249,1,1394,11855,13022,2470,1,
16,f16.op1,4,13249,1,10270,2979,952,6684,1,
17,f17.op4,16,13249,6,912,12337,1592,873,1,
17,f17.op4,16,13249,6,5366,7883,3837,11916,1,
17,f17.op6,16,13249,6,5802,7447,7104,5094,1,
17,f17.op6,16,13249,6,13002,247,11011,12338,1,
19,f19.op2,18,13249,6,4502,8747,11780,620,1,y
19,f19.op5,18,13249,6,11992,1257,3908,903,1,
19,f19.op8,18,13249,6,5202,8047,12467,6932,1,
19,f19.op8,18,13249,6,7488,5761,3940,1602,1,
4,f4.op0,2,13259,3,7738,5521,12117,6344,1,
7,f7.op1,2,13259,1,7480,5779,7885,8703,1,
8,f8.op0,2,13259,3,834,12425,1928,241,1,
8,f8.op0,2,13259,3,6120,7139,6218,4092,1,
20,f20.op0,2,13259,19,9492,3767,11902,1921,1,
7,f7.op0,6,13267,2,854,12413,9072,1296,1,
7,f7.op1,2,13267,2,4088,9179,7265,8619,1,
9,f9.op0,6,13267,1,7416,5851,4676,6416,1,
19,f19.op0,18,13267,5,5560,7707,8925,1168,1,
19,f19.op1,6,13267,5,6284,6983,7293,8763,1,
19,f19.op2,18,13267,5,9880,3387,5842,1704,1,
19,f19.op3,18,13267,5,4600,8667,396,8400,1,
19,f19.op3,18,13267,5,7588,5679,5604,3088,1,y
19,f19.op7,6,13267,5,12274,993,754,3531,1,
19,f19.op8,18,13267,5,9236,4031,11162,1984,1,
20,f20.op0,2,13267,7,9306,3961,12098,4585,1,
4,f4.op0,2,13291,3,2366,10925,7498,8520,1,
7,f7.op1,2,13291,5,5308,7983,325,9540,1,
7,f7.op2,6,13291,5,3770,9521,7294,1042,1,
9,f9.op0,6,13291,7,1990,11301,6782,11091,1,
9,f9.op1,6,13291,7,1794,11497,12749,11754,1,
11,f11.op1,10,13291,3,2130,11161,878,9746,1,
11,f11.op3,10,13291,3,1960,11331,11303,11902,1,
11,f11.op4,10,13291,3,1868,11423,9534,2075,1,
15,f15.op0,2,13291,1,11508,1783,3631,12647,1,
19,f19.op4,2,13291,10,10216,3075,1675,9182,1,
19,f19.op4,2,13291,10,10994,2297,10498,13144,1,
8,f8.op0,2,13297,1,2812,10485,5120,640,1,
9,f9.op1,6,13297,4,5330,7967,10813,13021,1,
13,f13.op0,12,13297,11,4824,8473,12623,971,1,
16,f16.op0,4,13297,1,8056,5241,1773,2604,1,
16,f16.op0,4,13297,1,12364,933,6485,9547,1,
17,f17.op1,16,13297,3,7282,6015,1292,76,1,
17,f17.op3,16,13297,3,2188,11109,13069,6244,1,
17,f17.op3,16,13297,3,12232,1065,1526,5565,1,
17,f17.op5,16,13297,3,4048,9249,3396,5675,1,
17,f17.op5,16,13297,3,9446,3851,1871,8714,1,
17,f17.op6,16,13297,3,11326,1971,5859,1909,1,
17,f17.op6,16,13297,3,13212,85,7104,9804,1,
19,f19.op1,6,13297,16,4338,8959,4043,3712,1,
19,f19.op4,2,13297,16,1076,12221,4507,10035,1,
19,f19.op4,2,13297,16,5246,8051,8381,5340,1,
4,f4.op0,2,13309,1,6962,6347,3057,10746,1,
7,f7.op2,6,13309,2,3534,9775,4078,10089,1,
13,f13.op3,12,13309,10,13150,159,9630,13026,1,
13,f13.op5,12,13309,10,3234,10075,7129,6691,1,
16,f16.op0,4,13309,13,2852,10457,5671,11168,1,
16,f16.op0,4,13309,13,6742,6567,2664,6821,1,
19,f19.op1,6,13309,9,3090,10219,172,1410,1,
19,f19.op4,2,13309,9,7802,5507,1884,4302,1,
19,f19.op7,6,13309,9,10104,3205,3026,7164,1,
20,f20.op0,2,13309,9,1862,11447,3543,8828,1,
8,f8.op0,2,13313,1,8446,4867,12424,1553,1,
13,f13.op4,4,13313,1,4510,8803,3096,11503,1,
15,f15.op0,2,13313,8,282,13031,11816,7888,1,
17,f17.op0,16,13313,2,12422,891,7440,2787,1,
20,f20.op0,2,13313,13,9090,4223,1726,12068,1,
4,f4.op0,2,13327,3,886,12441,13296,3324,1,
7,f7.op0,6,13327,6,10032,3295,9486,3259,1,
7,f7.op0,6,13327,6,11622,1705,3083,6152,1,
7,f7.op1,2,13327,6,968,12359,10327,5283,1,
7,f7.op2,6,13327,6,6370,6957,9531,8977,1,
8,f8.op0,2,13327,7,4258,9069,1605,8530,1,
9,f9.op1,6,13327,7,3566,9761,9345,9923,1,
15,f15.op0,2,13327,7,5436,7891,3314,11771,1,
19,f19.op4,2,13327,8,930,12397,2564,8552,1,
19,f19.op4,2,13327,8,8796,4531,7684,13030,1,
19,f19.op7,6,13327,8,5360,7967,9617,1909,1,
7,f7.op1,2,13331,3,5618,7713,2815,4211,1,
8,f8.op0,2,13331,3,4466,8865,10390,11297,1,
8,f8.op0,2,13331,3,9658,3673,9652,7872,1,y
11,f11.op2,2,13331,10,12052,1279,9710,10578,1,
11,f11.op3,10,13331,10,13282,49,5728,10216,1,
19,f19.op4,2,13331,12,12678,653,3390,8598,1,
11,f11.op2,2,13337,5,8330,5007,4357,2821,1,
13,f13.op4,4,13337,12,12418,919,4081,12625,1,
16,f16.op0,4,13337,9,8554,4783,1242,5079,1,
19,f19.op4,2,13337,18,5930,7407,5534,3801,1,
19,f19.op4,2,13337,18,10022,3315,11264,11824,1,
20,f20.op0,2,13337,17,3156,10181,10204,5845,1,
7,f7.op2,6,13339,4,252,13087,11647,5475,1,
8,f8.op0,2,13339,3,5390,7949,3560,445,1,
9,f9.op0,6,13339,1,13080,259,8145,905,1,
9,f9.op1,6,13339,1,7310,6029,5745,9531,1,
11,f11.op2,2,13339,7,12724,615,13007,6033,1,
19,f19.op6,18,13339,1,764,12575,13323,11232,1,
19,f19.op7,6,13339,1,1700,11639,7261,11615,1,
19,f19.op8,18,13339,1,7876,5463,8478,10977,1,
20,f20.op0,2,13339,19,6868,6471,1647,4751,1,
20,f20.op0,2,13339,19,13130,209,5841,959,1,
4,f4.op0,2,13367,3,8036,5331,1369,3684,1,
8,f8.op0,2,13367,7,12966,401,12500,8246,1,
11,f11.op2,2,13367,2,5994,7373,2260,3851,1,
11,f11.op2,2,13367,2,12462,905,5223,1690,1,
15,f15.op0,2,13367,2,4440,8927,5198,10149,1,
15,f15.op0,2,13367,2,10342,3025,11232,8769,1,
4,f4.op0,2,13381,1,3694,9687,761,10226,1,
7,f7.op1,2,13381,4,8746,4635,5158,4560,1,
7,f7.op2,6,13381,4,4664,8717,8335,8837,1,
9,f9.op0,6,13381,7,12824,557,10826,7150,1,
9,f9.op1,6,13381,7,3956,9425,4328,6428,1,
11,f11.op0,10,13381,5,8796,4585,4871,8958,1,
11,f11.op0,10,13381,5,11166,2215,6371,5445,1,
11,f11.op1,10,13381,5,5728,7653,672,2494,1,y
11,f11.op3,10,13381,5,930,12451,672,2494,1,
11,f11.op4,10,13381,5,5452,7929,7260,660,1,
11,f11.op4,10,13381,5,5738,7643,3694,8851,1,
13,f13.op1,4,13381,4,11028,2353,795,6237,1,
13,f13.op3,12,13381,4,5252,8129,4537,349,1,
13,f13.op4,4,13381,4,9338,4043,4821,7576,1,
13,f13.op5,12,13381,4,4514,8867,6512,10794,1,
19,f19.op7,6,13381,5,7934,5447,7372,388,1,
8,f8.op0,2,13397,5,3076,10321,6874,10907,1,
8,f8.op0,2,13397,5,4568,8829,8616,1077,1,
8,f8.op0,2,13397,5,4736,8661,6375,9170,1,
16,f16.op1,4,13397,5,13060,337,1980,3473,1,
20,f20.op0,2,13397,17,2690,10707,7773,7757,1,
7,f7.op0,6,13399,1,1530,11869,2337,2248,1,
8,f8.op0,2,13399,7,10618,2781,7130,4241,1,
9,f9.op0,6,13399,7,4976,8423,11622,10224,1,
9,f9.op0,6,13399,7,12654,745,10034,7070,1,
11,f11.op2,2,13399,1,4346,9053,5414,11455,1,
15,f15.op0,2,13399,4,4672,8727,1598,11719,1,
19,f19.op4,2,13399,4,5656,7743,3165,1577,1,
19,f19.op7,6,13399,4,8320,5079,11835,7675,1,
4,f4.op0,2,13411,3,8458,4953,12188,3047,1,
7,f7.op0,6,13411,6,1134,12277,11916,5534,1,
7,f7.op0,6,13411,6,3602,9809,9042,10871,1,
7,f7.op1,2,13411,6,11346,2065,7333,8711,1,
11,f11.op0,10,13411,2,10758,2653,5986,12736,1,
11,f11.op1,10,13411,2,134,13277,11779,2290,1,
11,f11.op2,2,13411,2,5100,8311,7299,10417,1,
11,f11.op4,10,13411,2,8422,4989,13263,9740,1,
19,f19.op1,6,13411,16,4678,8733,529,12733,1,
19,f19.op7,6,13411,16,9460,3951,8961,3295,1,
19,f19.op8,18,13411,16,8924,4487,6876,8832,1,
20,f20.op0,2,13411,11,3622,9789,8328,8463,1,
4,f4.op0,2,13417,1,122,13295,1125,10344,1,
7,f7.op0,6,13417,5,3348,10069,11420,11215,1,
7,f7.op0,6,13417,5,11976,1441,12022,11301,1,
7,f7.op2,6,13417,5,7132,6285,7254,2953,1,
9,f9.op0,6,13417,7,6466,6951,3931,12363,1,
9,f9.op1,6,13417,7,4916,8501,13072,4434,1,y
13,f13.op2,12,13417,1,4390,9027,1179,4219,1,
13,f13.op5,12,13417,1,11900,1517,4167,6513,1,y
16,f16.op1,4,13417,9,7722,5695,124,3362,1,
19,f19.op1,6,13417,3,6312,7105,12000,6987,1,
19,f19.op4,2,13417,3,10734,2683,12804,5617,1,
19,f19.op7,6,13417,3,8084,5333,6153,1030,1,
20,f20.op0,2,13417,17,12816,601,6444,5689,1,
4,f4.op0,2,13421,1,2942,10479,443,3466,1,
8,f8.op0,2,13421,5,3022,10399,8992,1124,1,
8,f8.op0,2,13421,5,13152,269,8364,7756,1,
8,f8.op0,2,13421,5,13250,171,4899,2290,1,
11,f11.op0,10,13421,1,9258,4163,5782,5406,1,
11,f11.op1,10,13421,1,3962,9459,12138,8424,1,
11,f11.op3,10,13421,1,5828,7593,8652,6887,1,
11,f11.op4,10,13421,1,2662,10759,6107,11536,1,
13,f13.op1,4,13421,5,9194,4227,12309,4044,1,
16,f16.op1,4,13421,13,12634,787,12959,5004,1,
7,f7.op1,2,13441,1,1550,11891,5453,779,1,
9,f9.op0,6,13441,4,9790,3651,10203,5614,1,
9,f9.op1,6,13441,4,1534,11907,4608,512,1,
11,f11.op1,10,13441,10,5712,7729,8461,3213,1,
13,f13.op2,12,13441,12,5764,7677,9295,715,1,
13,f13.op5,12,13441,12,7122,6319,7015,8811,1,
13,f13.op5,12,13441,12,12982,459,9428,3827,1,
15,f15.op0,2,13441,1,5638,7803,10119,6051,1,
15,f15.op0,2,13441,1,9612,3829,8296,13098,1,
16,f16.op0,4,13441,1,3370,10071,2502,8557,1,
16,f16.op1,4,13441,1,3688,9753,1318,8483,1,
16,f16.op1,4,13441,1,10624,2817,7304,7177,1,
16,f16.op1,4,13441,1,12378,1063,2509,2677,1,
17,f17.op0,16,13441,11,1910,11531,3717,12869,1,
17,f17.op4,16,13441,11,4278,9163,4861,11355,1,
20,f20.op0,2,13441,1,70,13371,7876,3082,1,
7,f7.op1,2,13451,4,11446,2005,4157,4437,1,
7,f7.op1,2,13451,4,13018,433,7247,6800,1,
8,f8.op0,2,13451,3,6670,6781,3298,3775,1,
4,f4.op0,2,13457,1,264,13193,11544,2886,1,
4,f4.op0,2,13457,1,8254,5203,11656,2914,1,
16,f16.op0,4,13457,1,12480,977,3840,240,1,
17,f17.op0,16,13457,10,1822,11635,8089,2059,1,
17,f17.op2,16,13457,10,12492,965,999,11141,1,
17,f17.op3,16,13457,10,7606,5851,11918,4659,1,
17,f17.op3,16,13457,10,12222,1235,135,9507,1,
17,f17.op4,16,13457,10,1570,11887,8754,10014,1,
17,f17.op6,16,13457,10,12010,1447,2063,10412,1,
17,f17.op7,16,13457,10,7446,6011,3364,5739,1,
17,f17.op7,16,13457,10,9416,4041,8037,11555,1,
19,f19.op4,2,13457,5,7068,6389,7569,7481,1,
7,f7.op1,2,13463,2,7804,5659,12632,11421,1,
7,f7.op1,2,13463,2,8302,5161,10504,11117,1,
15,f15.op0,2,13463,8,10932,2531,2268,8229,1,
19,f19.op4,2,13463,11,5976,7487,932,8552,1,
20,f20.op0,2,13463,3,6288,7175,7216,5746,1,
20,f20.op0,2,13463,3,10502,2961,667,7438,1,
11,f11.op2,2,13469,5,13194,275,10137,2146,1,
13,f13.op4,4,13469,1,12490,979,2513,9518,1,
13,f13.op4,4,13469,1,12820,649,1185,11488,1,
15,f15.op0,2,13469,14,2544,10925,3195,213,1,
15,f15.op0,2,13469,14,9326,4143,12242,2612,1,y
15,f15.op0,2,13469,14,9968,3501,11385,759,1,
16,f16.op0,4,13469,13,10262,3207,737,9306,1,
16,f16.op1,4,13469,13,4880,8589,4647,11234,1,
20,f20.op0,2,13469,9,6270,7199,2380,119,1,
20,f20.op0,2,13469,9,12860,609,4030,6936,1,
7,f7.op0,6,13477,2,9576,3901,9620,12926,1,
7,f7.op0,6,13477,2,9806,3671,6933,4841,1,
7,f7.op2,6,13477,2,6720,6757,10138,13000,1,
8,f8.op0,2,13477,5,11462,2015,1720,215,1,
9,f9.op1,6,13477,4,12226,1251,1007,10594,1,
11,f11.op2,2,13477,2,12600,877,8521,3225,1,
13,f13.op1,4,13477,9,302,13175,4352,9665,1,
13,f13.op1,4,13477,9,8878,4599,4605,4501,1,
13,f13.op2,12,13477,9,6780,6697,4235,9656,1,
13,f13.op2,12,13477,9,8904,4573,10864,13276,1,
13,f13.op2,12,13477,9,10868,2609,10333,7015,1,
13,f13.op4,4,13477,9,2400,11077,8894,7941,1,
16,f16.op1,4,13477,5,7288,6189,11267,8285,1,
20,f20.op0,2,13477,17,5428,8049,2454,12252,1,
7,f7.op1,2,13487,5,3848,9639,13046,13424,1,
19,f19.op4,2,13487,16,9586,3901,3952,208,1,
7,f7.op1,2,13499,3,7592,5907,5112,8444,1,
8,f8.op0,2,13499,3,8150,5349,3488,436,1,
11,f11.op2,2,13499,2,12178,1321,5999,11590,1,
19,f19.op4,2,13499,9,5560,7939,6749,6039,1,
20,f20.op0,2,13499,19,358,13141,5011,7675,1,
7,f7.op2,6,13513,3,11812,1701,1696,7964,1,
8,f8.op0,2,13513,1,9268,4245,8349,6111,1,
9,f9.op0,6,13513,4,11078,2435,5,1502,1,
13,f13.op2,12,13513,6,5386,8127,287,2101,1,
13,f13.op3,12,13513,6,11962,1551,2115,5360,1,
13,f13.op5,12,13513,6,94,13419,8115,6861,1,
13,f13.op5,12,13513,6,5172,8341,11096,1893,1,
15,f15.op0,2,13513,13,9990,3523,2029,1937,1,
15,f15.op0,2,13513,13,12386,1127,11294,7059,1,y
16,f16.op0,4,13513,9,7552,5961,9667,4827,1,
19,f19.op1,6,13513,4,962,12551,6933,7477,1,
19,f19.op7,6,13513,4,6230,7283,1707,10758,1,
7,f7.op2,6,13537,6,10758,2779,11240,11275,1,
8,f8.op0,2,13537,1,5010,8527,10441,13150,1,
13,f13.op0,12,13537,4,9560,3977,13467,11449,1,
13,f13.op0,12,13537,4,11842,1695,7826,602,1,
13,f13.op0,12,13537,4,13506,31,10592,4980,1,
15,f15.op0,2,13537,7,5648,7889,3418,10155,1,
16,f16.op1,4,13537,1,11906,1631,6730,5497,1,
17,f17.op4,16,13537,5,3748,9789,698,8004,1,
17,f17.op5,16,13537,5,4590,8947,7513,6016,1,
19,f19.op0,18,13537,9,102,13435,6740,6767,1,
19,f19.op0,18,13537,9,7540,5997,12821,8512,1,
19,f19.op0,18,13537,9,9098,4439,4476,2373,1,
19,f19.op3,18,13537,9,3764,9773,12195,9904,1,
19,f19.op8,18,13537,9,5272,8265,4607,13067,1,
13,f13.op1,4,13553,7,8742,4811,4578,9735,1,
16,f16.op1,4,13553,1,9842,3711,5210,5408,1,
17,f17.op1,16,13553,4,1580,11973,6565,9953,1,
17,f17.op1,16,13553,4,8814,4739,8629,5291,1,
17,f17.op3,16,13553,4,6250,7303,1111,5646,1,
17,f17.op3,16,13553,4,6356,7197,12494,11099,1,
17,f17.op3,16,13553,4,11556,1997,7325,7606,1,
17,f17.op5,16,13553,4,5684,7869,1613,7270,1,
17,f17.op7,16,13553,4,2350,11203,2817,11327,1,
4,f4.op0,2,13567,3,9744,3823,3431,11033,1,
7,f7.op0,6,13567,1,11138,2429,5982,6669,1,
7,f7.op2,6,13567,1,136,13431,226,9723,1,
7,f7.op2,6,13567,1,2812,10755,299,3919,1,
7,f7.op2,6,13567,1,3734,9833,5087,4603,1,
7,f7.op2,6,13567,1,11680,1887,10898,3495,1,
9,f9.op0,6,13567,4,6916,6651,12143,7379,1,
19,f19.op7,6,13567,1,8380,5187,1312,12922,1,
19,f19.op7,6,13567,1,10086,3481,2277,2262,1,
4,f4.op0,2,13577,1,1210,12367,9530,9171,1,
7,f7.op1,2,13577,4,6604,6973,10572,7329,1,
11,f11.op2,2,13577,3,11666,1911,13566,13576,1,
13,f13.op1,4,13577,5,13290,287,9811,7021,1,
13,f13.op4,4,13577,5,8980,4597,6489,10943,1,
13,f13.op4,4,13577,5,12622,955,7918,5831,1,
16,f16.op0,4,13577,9,4502,9075,13511,1693,1,
16,f16.op0,4,13577,9,4678,8899,3743,7871,1,
19,f19.op4,2,13577,11,8520,5057,3288,8748,1,
7,f7.op0,6,13591,4,1954,11637,1164,5991,1,
8,f8.op0,2,13591,7,424,13167,10347,6390,1,
9,f9.op0,6,13591,1,12980,611,5681,11202,1,
9,f9.op0,6,13591,1,13110,481,11564,2795,1,
11,f11.op3,10,13591,6,12826,765,10567,10845,1,
11,f11.op4,10,13591,6,4190,9401,11938,7263,1,
11,f11.op4,10,13591,6,9216,4375,12306,8532,1,
19,f19.op1,6,13591,6,5326,8265,4655,245,1,
19,f19.op2,18,13591,6,5618,7973,10052,2675,1,
19,f19.op6,18,13591,6,5600,7991,9824,2663,1,
4,f4.op0,2,13597,1,11830,1767,10051,5912,1,
7,f7.op1,2,13597,3,6292,7305,2797,2342,1,
11,f11.op2,2,13597,1,6952,6645,7791,10597,1,
13,f13.op0,12,13597,12,1874,11723,1114,9499,1,
19,f19.op7,6,13597,12,5130,8467,8529,11899,1,
19,f19.op7,6,13597,12,8968,4629,790,5051,1,
19,f19.op7,6,13597,12,9004,4593,3940,923,1,y
13,f13.op1,4,13613,2,13280,333,3539,5508,1,
16,f16.op0,4,13613,13,5612,8001,3550,8730,1,
16,f16.op1,4,13613,13,3054,10559,8062,9012,1,
16,f16.op1,4,13613,13,13222,391,3025,9548,1,
7,f7.op1,2,13619,4,4164,9455,160,3914,1,
7,f7.op1,2,13619,4,8882,4737,6104,872,1,
8,f8.op0,2,13619,3,8372,5247,7927,6098,1,
11,f11.op2,2,13619,1,5076,8543,7670,10602,1,
19,f19.op4,2,13619,15,3534,10085,4287,2376,1,
19,f19.op4,2,13619,15,7028,6591,10487,10587,1,
7,f7.op2,6,13627,5,1848,11779,2060,2241,1,
9,f9.op1,6,13627,1,4404,9223,10065,10203,1,
19,f19.op2,18,13627,4,8508,5119,1631,10844,1,
19,f19.op4,2,13627,4,4152,9475,10512,9877,1,
19,f19.op5,18,13627,4,6942,6685,931,49,1,
4,f4.op0,2,13633,1,2562,11071,526,6948,1,
4,f4.op0,2,13633,1,10738,2895,11120,2780,1,
7,f7.op2,6,13633,4,10542,3091,10661,1523,1,
7,f7.op2,6,13633,4,11360,2273,7131,8809,1,
8,f8.op0,2,13633,1,12826,807,6681,12764,1,
9,f9.op0,6,13633,7,4586,9047,11016,1224,1,
13,f13.op0,12,13633,9,3628,10005,6567,7846,1,
13,f13.op3,12,13633,9,11796,1837,10444,12339,1,
13,f13.op5,12,13633,9,3840,9793,6225,6771,1,
16,f16.op1,4,13633,1,12166,1467,11538,12650,1,
17,f17.op5,16,13633,16,9982,3651,12441,11959,1,
17,f17.op5,16,13633,16,11188,2445,930,9678,1,
17,f17.op6,16,13633,16,3584,10049,9237,5355,1,
17,f17.op7,16,13633,16,1668,11965,4664,5086,1,
19,f19.op1,6,13633,10,4528,9105,10053,11292,1,
19,f19.op4,2,13633,10,6268,7365,13362,7161,1,
20,f20.op0,2,13633,13,446,13187,10620,531,1,
20,f20.op0,2,13633,13,7760,5873,3016,5604,1,
20,f20.op0,2,13633,13,8420,5213,617,7529,1,
4,f4.op0,2,13649,1,1612,12037,12969,13479,1,
4,f4.op0,2,13649,1,8126,5523,7179,5207,1,
7,f7.op1,2,13649,6,4072,9577,8186,7019,1,
7,f7.op1,2,13649,6,6038,7611,2117,6152,1,
16,f16.op0,4,13649,1,9474,4175,9984,624,1,
16,f16.op0,4,13649,1,9722,3927,3633,13023,1,
17,f17.op1,16,13649,15,6866,6783,13484,8822,1,
17,f17.op1,16,13649,15,13062,587,5901,1150,1,
17,f17.op7,16,13649,15,11018,2631,8849,10958,1,
7,f7.op1,2,13669,5,10338,3331,8886,11033,1,
8,f8.op0,2,13669,5,5818,7851,6304,788,1,
8,f8.op0,2,13669,5,7138,6531,11004,8210,1,
11,f11.op2,2,13669,7,1424,12245,13200,1200,1,
13,f13.op0,12,13669,6,2342,11327,6346,4694,1,
13,f13.op1,4,13669,6,8598,5071,10020,8131,1,
13,f13.op1,4,13669,6,12816,853,11295,10332,1,
13,f13.op2,12,13669,6,6022,7647,928,10586,1,y
13,f13.op2,12,13669,6,6080,7589,12343,13567,1,
13,f13.op2,12,13669,6,11792,1877,594,5303,1,
13,f13.op4,4,13669,6,8778,4891,11297,869,1,
13,f13.op4,4,13669,6,13298,371,724,5313,1,
16,f16.op1,4,13669,5,8728,4941,11992,7584,1,
19,f19.op1,6,13669,8,7118,6551,3793,5955,1,
19,f19.op1,6,13669,8,13288,381,3543,4503,1,
4,f4.op0,2,13679,3,5176,8503,5957,4909,1,
15,f15.op0,2,13679,14,6264,7415,5644,4024,1,
20,f20.op0,2,13679,19,10654,3025,4613,9122,1,
7,f7.op0,6,13681,3,12986,695,2038,4200,1,
7,f7.op1,2,13681,3,6736,6945,4605,10430,1,
11,f11.op2,2,13681,8,6264,7417,1848,168,1,
11,f11.op3,10,13681,8,12422,1259,1535,2627,1,
13,f13.op1,4,13681,5,5604,8077,6957,11059,1,
13,f13.op1,4,13681,5,11154,2527,1489,9586,1,
13,f13.op4,4,13681,5,2110,11571,5971,7826,1,
13,f13.op4,4,13681,5,3608,10073,2267,12803,1,
16,f16.op1,4,13681,1,5664,8017,7381,9867,1,
16,f16.op1,4,13681,1,13484,197,2914,12153,1,
17,f17.op2,16,13681,13,2330,11351,5378,8364,1,
17,f17.op2,16,13681,13,3712,9969,5454,9978,1,
17,f17.op4,16,13681,13,13676,5,11729,3909,1,
19,f19.op2,18,13681,1,1024,12657,620,5073,1,
19,f19.op2,18,13681,1,3970,9711,1759,5853,1,
19,f19.op2,18,13681,1,6864,6817,11568,2769,1,
19,f19.op5,18,13681,1,8504,5177,4842,2415,1,
20,f20.op0,2,13681,1,6986,6695,5898,1663,1,
7,f7.op0,6,13687,2,5956,7731,3491,2454,1,
11,f11.op2,2,13687,3,4180,9507,7456,10632,1,
15,f15.op0,2,13687,7,9078,4609,3081,11155,1,
19,f19.op7,6,13687,7,6152,7535,8202,6915,1,
19,f19.op7,6,13687,7,9756,3931,184,6493,1,
20,f20.op0,2,13687,7,11974,1713,3357,6327,1,
4,f4.op0,2,13691,3,9802,3889,7663,12184,1,
7,f7.op1,2,13691,6,12720,971,899,5996,1,
8,f8.op0,2,13691,3,1822,11869,2230,10547,1,
11,f11.op0,10,13691,7,3254,10437,2366,3949,1,
11,f11.op2,2,13691,7,4018,9673,9967,4640,1,
11,f11.op2,2,13691,7,7824,5867,7751,13151,1,
11,f11.op3,10,13691,7,7440,6251,3011,2763,1,
11,f11.op4,10,13691,7,8634,5057,5916,6761,1,
15,f15.op0,2,13691,11,6908,6783,4647,3048,1,
19,f19.op4,2,13691,11,9850,3841,3686,194,1,
9,f9.op0,6,13693,4,13644,49,11480,2797,1,
11,f11.op2,2,13693,9,3432,10261,7254,10618,1,
13,f13.op1,4,13693,4,10996,2697,11214,12449,1,
13,f13.op2,12,13693,4,13136,557,11601,2999,1,
13,f13.op3,12,13693,4,7592,6101,10401,3960,1,
13,f13.op3,12,13693,4,8864,4829,6762,6840,1,
13,f13.op5,12,13693,4,11342,2351,3847,10829,1,
16,f16.op1,4,13693,13,12750,943,9501,13431,1,
7,f7.op1,2,13697,5,11416,2281,1021,6016,1,
8,f8.op0,2,13697,1,5096,8601,10017,13237,1,
15,f15.op0,2,13697,2,2354,11343,1439,7401,1,
16,f16.op1,4,13697,1,7616,6081,12083,11884,1,
17,f17.op1,16,13697,12,1026,12671,331,4048,1,
17,f17.op1,16,13697,12,2938,10759,11030,11123,1,
17,f17.op5,16,13697,12,9178,4519,11462,9537,1,
17,f17.op6,16,13697,12,12652,1045,3246,8248,1,
17,f17.op7,16,13697,12,13316,381,9821,13469,1,
19,f19.op4,2,13697,17,5188,8509,2404,3731,1,
19,f19.op4,2,13697,17,13306,391,8795,13439,1,
20,f20.op0,2,13697,17,9038,4659,72,2743,1,
7,f7.op1,2,13709,3,3778,9931,3461,12245,1,
13,f13.op1,4,13709,7,2780,10929,7069,6871,1,
13,f13.op4,4,13709,7,6108,7601,3293,5526,1,
15,f15.op0,2,13709,14,7338,6371,12766,1765,1,
16,f16.op0,4,13709,13,11740,1969,10492,4083,1,
16,f16.op1,4,13709,13,198,13511,2370,5289,1,
16,f16.op1,4,13709,13,12154,1555,11847,11879,1,
7,f7.op1,2,13711,5,10782,2929,6290,4816,1,
7,f7.op2,6,13711,5,9930,3781,10091,5359,1,
11,f11.op1,10,13711,5,10454,3257,12501,13601,1,
11,f11.op4,10,13711,5,1160,12551,11192,13482,1,
15,f15.op0,2,13711,1,10046,3665,8351,4213,1,
19,f19.op4,2,13711,12,9814,3897,6656,6845,1,
20,f20.op0,2,13711,11,48,13663,11620,581,1,
7,f7.op1,2,13721,1,8154,5567,12078,9566,1,
11,f11.op0,10,13721,4,9986,3735,1164,7590,1,
11,f11.op1,10,13721,4,4322,9399,1140,1351,1,
11,f11.op1,10,13721,4,5750,7971,7748,13178,1,
11,f11.op2,2,13721,4,8946,4775,1638,3891,1,
11,f11.op3,10,13721,4,1268,12453,3225,6530,1,
11,f11.op4,10,13721,4,5492,8229,9589,12098,1,
11,f11.op4,10,13721,4,11580,2141,12574,11122,1,
13,f13.op4,4,13721,6,2202,11519,3820,9793,1,
20,f20.op0,2,13721,1,12732,989,7146,9962,1,
4,f4.op0,2,13723,3,1540,12183,2880,720,1,
4,f4.op0,2,13723,3,9678,4045,2810,7564,1,
9,f9.op0,6,13723,7,7048,6675,7102,8413,1,
9,f9.op0,6,13723,7,12114,1609,13181,12138,1,
9,f9.op1,6,13723,7,11600,2123,5141,2096,1,
20,f20.op0,2,13723,3,9706,4017,12720,636,1,
4,f4.op0,2,13729,1,2464,11265,4635,4591,1,
7,f7.op0,6,13729,2,12534,1195,10027,5355,1,
7,f7.op1,2,13729,2,9970,3759,3179,6338,1,
9,f9.op1,6,13729,4,4154,9575,10256,2665,1,
13,f13.op3,12,13729,1,11290,2439,8982,1747,1,
16,f16.op0,4,13729,1,1596,12133,1505,12965,1,
16,f16.op0,4,13729,1,2536,11193,3340,3641,1,
17,f17.op3,16,13729,10,5558,8171,11455,2289,1,
17,f17.op6,16,13729,10,3768,9961,13416,12903,1,
17,f17.op6,16,13729,10,7246,6483,12096,9595,1,
17,f17.op6,16,13729,10,10016,3713,13235,9662,1,
19,f19.op1,6,13729,11,12760,969,6138,8994,1,
20,f20.op0,2,13729,9,13124,605,2350,6982,1,
7,f7.op1,2,13751,3,11410,2341,609,87,1,
8,f8.op0,2,13751,7,4334,9417,7365,9515,1,
8,f8.op0,2,13751,7,8028,5723,10161,2989,1,
8,f8.op0,2,13751,7,8710,5041,1286,10474,1,
11,f11.op3,10,13751,1,8544,5207,13239,7454,1,
11,f11.op4,10,13751,1,11962,1789,11114,9761,1,
15,f15.op0,2,13751,11,6850,6901,10188,11680,1,
15,f15.op0,2,13751,11,7532,6219,8438,2396,1,
20,f20.op0,2,13751,11,666,13085,8036,3152,1,
13,f13.op1,4,13757,3,1116,12641,12542,2023,1,
13,f13.op4,4,13757,3,12414,1343,5496,1481,1,
16,f16.op1,4,13757,13,1482,12275,11294,9304,1,
16,f16.op1,4,13757,13,4700,9057,10462,9252,1,
8,f8.op0,2,13759,7,10530,3229,6936,867,1,
15,f15.op0,2,13759,4,544,13215,3335,9395,1,
20,f20.op0,2,13759,19,1384,12375,2650,7012,1,
4,f4.op0,2,13763,3,10758,3005,8784,2196,1,
8,f8.op0,2,13763,3,12916,847,8597,2795,1,
11,f11.op2,2,13763,2,11012,2751,8427,7022,1,
15,f15.op0,2,13763,8,12924,839,12896,8200,1,
7,f7.op1,2,13781,5,13480,301,8738,3217,1,
11,f11.op0,10,13781,9,2610,11171,10633,12242,1,
11,f11.op0,10,13781,9,9434,4347,13202,2453,1,
11,f11.op1,10,13781,9,10168,3613,1523,10161,1,
11,f11.op3,10,13781,9,11452,2329,4918,7964,1,
13,f13.op1,4,13781,1,9612,4169,8803,12338,1,
13,f13.op1,4,13781,1,12590,1191,2895,4463,1,
15,f15.op0,2,13781,11,640,13141,681,8314,1,
19,f19.op4,2,13781,6,5020,8761,4254,9653,1,
7,f7.op0,6,13789,6,512,13277,3208,4398,1,
7,f7.op0,6,13789,6,13064,725,5667,8689,1,
7,f7.op1,2,13789,6,9548,4241,7303,4983,1,
7,f7.op2,6,13789,6,3654,10135,354,7930,1,
8,f8.op0,2,13789,5,6084,7705,9363,2894,1,
9,f9.op1,6,13789,1,3372,10417,12454,4448,1,
9,f9.op1,6,13789,1,11496,2293,8393,7061,1,
13,f13.op1,4,13789,9,3220,10569,542,12770,1,
13,f13.op3,12,13789,9,1876,11913,10971,4026,1,
13,f13.op3,12,13789,9,2676,11113,7222,5859,1,
13,f13.op4,4,13789,9,11292,2497,11426,4061,1,
13,f13.op5,12,13789,9,1948,11841,12580,13696,1,
13,f13.op5,12,13789,9,10930,2859,205,9562,1,
15,f15.op0,2,13789,4,9400,4389,10054,13540,1,
16,f16.op0,4,13789,13,7096,6693,12939,8565,1,
16,f16.op1,4,13789,13,9984,3805,3221,6234,1,
19,f19.op0,18,13789,14,11552,2237,643,5114,1,
19,f19.op6,18,13789,14,2690,11099,12020,7890,1,
20,f20.op0,2,13789,9,1884,11905,10690,7429,1,
7,f7.op1,2,13799,2,11178,2621,8105,9043,1,
4,f4.op0,2,13807,3,9408,4399,8164,2041,1,
7,f7.op0,6,13807,3,8108,5699,8791,11118,1,
7,f7.op1,2,13807,3,5170,8637,4905,6618,1,
8,f8.op0,2,13807,7,5932,7875,3021,9007,1,
19,f19.op0,18,13807,13,13572,235,4051,5300,1,
19,f19.op2,18,13807,13,376,13431,6412,8331,1,
19,f19.op7,6,13807,13,11420,2387,8777,2642,1,
19,f19.op8,18,13807,13,11484,2323,2814,9595,1,
15,f15.op0,2,13829,14,5608,8221,1094,12980,1,
16,f16.op1,4,13829,5,5752,8077,929,2651,1,
19,f19.op4,2,13829,16,11148,2681,3347,904,1,
4,f4.op0,2,13831,3,778,13053,4709,4635,1,
4,f4.op0,2,13831,3,1176,12655,12846,10127,1,
7,f7.op0,6,13831,6,928,12903,8862,1266,1,
8,f8.op0,2,13831,7,9060,4771,13455,13784,1,
9,f9.op0,6,13831,7,11666,2165,11199,10465,1,
9,f9.op1,6,13831,7,6882,6949,13252,4546,1,
9,f9.op1,6,13831,7,13666,165,5983,12959,1,
11,f11.op2,2,13831,4,11062,2769,13557,10034,1,
11,f11.op3,10,13831,4,1768,12063,138,5042,1,
11,f11.op3,10,13831,4,9332,4499,8104,12053,1,
19,f19.op4,2,13831,18,5994,7837,10416,3460,1,
19,f19.op7,6,13831,18,428,13403,11132,12961,1,y
19,f19.op7,6,13831,18,2782,11049,1359,7351,1,
20,f20.op0,2,13831,11,2598,11233,2932,5679,1,
20,f20.op0,2,13831,11,6012,7819,4726,9918,1,
4,f4.op0,2,13841,1,11250,2591,6137,11915,1,
8,f8.op0,2,13841,1,8546,5295,4299,9188,1,
11,f11.op1,10,13841,3,7702,6139,2833,11582,1,
11,f11.op1,10,13841,3,10302,3539,10771,4754,1,
11,f11.op2,2,13841,3,2378,11463,4030,7916,1,
13,f13.op1,4,13841,9,2434,11407,6905,7984,1,
13,f13.op1,4,13841,9,7620,6221,427,6421,1,
16,f16.op1,4,13841,1,1108,12733,5320,7253,1,
17,f17.op2,16,13841,3,8916,4925,1745,1731,1,
17,f17.op7,16,13841,3,11386,2455,3255,2634,1,
19,f19.op4,2,13841,9,1410,12431,13780,8010,1,
19,f19.op4,2,13841,9,4272,9569,787,11697,1,
15,f15.op0,2,13859,14,8988,4871,3681,5789,1,
4,f4.op0,2,13873,1,3234,10639,13242,10247,1,
7,f7.op0,6,13873,6,12764,1109,7807,5079,1,
7,f7.op1,2,13873,6,7960,5913,9574,11277,1,
7,f7.op2,6,13873,6,13496,377,13459,11832,1,
9,f9.op1,6,13873,4,2136,11737,1326,9396,1,
13,f13.op1,4,13873,2,11322,2551,3774,12029,1,
13,f13.op2,12,13873,2,6250,7623,5833,2583,1,
13,f13.op2,12,13873,2,13614,259,12311,947,1,
13,f13.op3,12,13873,2,9200,4673,3841,10967,1,
13,f13.op5,12,13873,2,3250,10623,1202,10764,1,
16,f16.op0,4,13873,1,12184,1689,9603,11872,1,
17,f17.op1,16,13873,1,10428,3445,3981,11659,1,
17,f17.op2,16,13873,1,6584,7289,12912,7288,1,
17,f17.op3,16,13873,1,10842,3031,8230,12725,1,
17,f17.op4,16,13873,1,8496,5377,10544,11229,1,
17,f17.op6,16,13873,1,8796,5077,951,872,1,
17,f17.op7,16,13873,1,3688,10185,1744,5815,1,
19,f19.op4,2,13873,3,7150,6723,12699,3589,1,
19,f19.op4,2,13873,3,8916,4957,7424,6232,1,
8,f8.op0,2,13877,5,9318,4559,7296,912,1,
11,f11.op2,2,13877,6,12374,1503,7989,7034,1,
13,f13.op1,4,13877,6,12228,1649,1284,7571,1,
13,f13.op4,4,13877,6,724,13153,12641,11647,1,
15,f15.op0,2,13877,2,5474,8403,7286,2336,1,
19,f19.op4,2,13877,7,4832,9045,8541,3371,1,
7,f7.op0,6,13879,5,1416,12463,4934,6653,1,
7,f7.op1,2,13879,5,5804,8075,12453,1779,1,
9,f9.op1,6,13879,1,4248,9631,7018,3864,1,
11,f11.op2,2,13879,8,7110,6769,7965,5771,1,
19,f19.op1,6,13879,9,456,13423,11271,6437,1,
19,f19.op2,18,13879,9,11136,2743,12361,2842,1,
19,f19.op3,18,13879,9,2460,11419,4711,12666,1,
19,f19.op3,18,13879,9,12686,1193,6275,7635,1,
7,f7.op1,2,13883,2,6304,7579,1940,6227,1,
7,f7.op1,2,13883,2,11942,1941,13555,5903,1,
11,f11.op2,2,13883,1,6842,7041,138,6323,1,
7,f7.op1,2,13901,6,4010,9891,1222,8118,1,
15,f15.op0,2,13901,11,11234,2667,9365,5258,1,
7,f7.op0,6,13903,1,3136,10767,12963,3838,1,
8,f8.op0,2,13903,7,9130,4773,4386,4024,1,
8,f8.op0,2,13903,7,12846,1057,7093,9576,1,
9,f9.op0,6,13903,7,3092,10811,4504,3590,1,
9,f9.op0,6,13903,7,4428,9475,2009,1768,1,
9,f9.op0,6,13903,7,12702,1201,7345,8540,1,
9,f9.op1,6,13903,7,1374,12529,3332,1915,1,
19,f19.op4,2,13903,14,8560,5343,8028,1886,1,
19,f19.op4,2,13903,14,13484,419,6175,325,1,
20,f20.op0,2,13903,3,7376,6527,6937,1042,1,
4,f4.op0,2,13907,3,1396,12511,2729,4159,1,
4,f4.op0,2,13907,3,2054,11853,3755,11369,1,
7,f7.op1,2,13907,5,9380,4527,9655,3366,1,
8,f8.op0,2,13907,3,9484,4423,11963,13664,1,
15,f15.op0,2,13907,2,1600,12307,10310,5323,1,
15,f15.op0,2,13907,2,11020,2887,5397,8704,1,
4,f4.op0,2,13913,1,2760,11153,1637,10844,1,
4,f4.op0,2,13913,1,3304,10609,8144,2036,1,
11,f11.op2,2,13913,9,4040,9873,1309,119,1,
13,f13.op1,4,13913,3,10898,3015,8396,5997,1,
13,f13.op4,4,13913,3,7810,6103,156,12,1,
16,f16.op0,4,13913,9,12680,1233,5450,5558,1,
19,f19.op4,2,13913,5,9564,4349,6525,4737,1,
4,f4.op0,2,13921,1,9296,4625,7630,8868,1,
8,f8.op0,2,13921,1,3700,10221,2446,3786,1,
11,f11.op0,10,13921,6,4634,9287,7378,8264,1,
11,f11.op1,10,13921,6,8308,5613,913,83,1,
11,f11.op2,2,13921,6,3850,10071,11746,6130,1,
13,f13.op3,12,13921,11,352,13569,211,8583,1,
13,f13.op4,4,13921,11,12466,1455,2785,8781,1,
13,f13.op5,12,13921,11,1336,12585,6727,3730,1,
15,f15.op0,2,13921,1,3796,10125,658,1900,1,
15,f15.op0,2,13921,1,8296,5625,1725,115,1,
17,f17.op0,16,13921,15,2662,11259,5644,332,1,
17,f17.op4,16,13921,15,5668,8253,10923,11288,1,
17,f17.op4,16,13921,15,6848,7073,3308,4289,1,
17,f17.op5,16,13921,15,1766,12155,9077,7085,1,
17,f17.op5,16,13921,15,8382,5539,13305,12247,1,
17,f17.op6,16,13921,15,11864,2057,12709,4842,1,
7,f7.op1,2,13931,1,9204,4727,11239,7576,1,
8,f8.op0,2,13931,3,2230,11701,4685,2327,1,
8,f8.op0,2,13931,3,6216,7715,1522,3673,1,
8,f8.op0,2,13931,3,7070,6861,7179,13087,1,
11,f11.op0,10,13931,5,4208,9723,4284,13054,1,y
11,f11.op0,10,13931,5,6032,7899,4536,10544,1,
15,f15.op0,2,13931,11,5488,8443,12792,3639,1,
15,f15.op0,2,13931,11,9660,4271,9505,9921,1,
19,f19.op4,2,13931,4,13354,577,12612,1397,1,
4,f4.op0,2,13933,1,8252,5681,423,3589,1,
7,f7.op0,6,13933,3,150,13783,12225,13689,1,
7,f7.op0,6,13933,3,13216,717,6349,907,1,
7,f7.op1,2,13933,3,1120,12813,9413,7316,1,
9,f9.op0,6,13933,1,2564,11369,2889,321,1,
11,f11.op2,2,13933,7,2950,10983,6060,10684,1,
11,f11.op2,2,13933,7,13140,793,8030,730,1,
13,f13.op0,12,13933,10,8128,5805,11956,4135,1,
13,f13.op2,12,13933,10,2490,11443,7028,8043,1,
13,f13.op3,12,13933,10,3696,10237,12782,2055,1,
13,f13.op3,12,13933,10,7772,6161,4472,344,1,
13,f13.op5,12,13933,10,1746,12187,6954,4822,1,
15,f15.op0,2,13933,13,10626,3307,3182,1141,1,
16,f16.op0,4,13933,13,11562,2371,9990,2366,1,
16,f16.op0,4,13933,13,12836,1097,10099,1502,1,
19,f19.op0,18,13933,6,46,13887,2467,7463,1,
19,f19.op0,18,13933,6,11704,2229,401,4421,1,
19,f19.op3,18,13933,6,11050,2883,8273,4102,1,
19,f19.op5,18,13933,6,2028,11905,4907,11258,1,
19,f19.op6,18,13933,6,1956,11977,2894,13352,1,
19,f19.op7,6,13933,6,8954,4979,7388,7722,1,
19,f19.op7,6,13933,6,13844,89,12825,675,1,
19,f19.op8,18,13933,6,1168,12765,10349,1278,1,
20,f20.op0,2,13933,13,820,13113,13870,7660,1,
20,f20.op0,2,13933,13,2958,10975,2229,4988,1,
20,f20.op0,2,13933,13,12862,1071,12288,3401,1,
7,f7.op0,6,13963,5,2332,11631,11358,5612,1,
7,f7.op1,2,13963,5,3472,10491,11614,9638,1,
9,f9.op0,6,13963,4,10034,3929,589,12477,1,
15,f15.op0,2,13967,2,4288,9679,10951,7248,1,
8,f8.op0,2,13997,5,4986,9011,283,1785,1,
8,f8.op0,2,13997,5,8800,5197,6450,11304,1,
11,f11.op2,2,13997,5,4424,9573,5318,13208,1,
16,f16.op0,4,13997,13,4020,9977,13562,13095,1,
16,f16.op1,4,13997,13,8694,5303,12663,12164,1,
4,f4.op0,2,13999,3,4714,9285,11204,2801,1,
4,f4.op0,2,13999,3,5338,8661,1656,414,1,
4,f4.op0,2,13999,3,10280,3719,10324,2581,1,
13,f13.op4,4,14009,8,5846,8163,5748,3675,1,
15,f15.op0,2,14009,14,8270,5739,11348,8228,1,
15,f15.op0,2,14009,14,9930,4079,10298,8158,1,
15,f15.op0,2,14009,14,12830,1179,5791,1320,1,
7,f7.op1,2,14011,4,12632,1379,1123,2162,1,
7,f7.op2,6,14011,4,986,13025,2253,4325,1,
8,f8.op0,2,14011,3,9720,4291,2972,7377,1,
11,f11.op0,10,14011,8,5030,8981,4547,6782,1,
11,f11.op4,10,14011,8,13728,283,8730,8436,1,
20,f20.op0,2,14011,11,4594,9417,8082,13014,1,
20,f20.op0,2,14011,11,13356,655,11899,8301,1,
4,f4.op0,2,14029,1,8558,5471,5418,8369,1,
7,f7.op1,2,14029,1,8284,5745,9082,9314,1,
9,f9.op1,6,14029,7,7482,6547,7240,3922,1,
13,f13.op0,12,14029,2,828,13201,7403,11361,1,
13,f13.op0,12,14029,2,1302,12727,8625,11455,1,
13,f13.op2,12,14029,2,1022,13007,5012,3623,1,
13,f13.op2,12,14029,2,1442,12587,6740,11310,1,
13,f13.op2,12,14029,2,2784,11245,11929,10630,1,
19,f19.op7,6,14029,7,2684,11345,1172,6707,1,
13,f13.op4,4,14033,6,9906,4127,6383,491,1,
16,f16.op1,4,14033,1,2968,11065,2075,4515,1,
17,f17.op2,16,14033,8,10816,3217,10348,6387,1,
17,f17.op2,16,14033,8,11156,2877,9056,6311,1,
17,f17.op3,16,14033,8,9132,4901,9309,3024,1,
17,f17.op5,16,14033,8,8764,5269,12305,9804,1,
17,f17.op6,16,14033,8,2644,11389,6008,11910,1,
17,f17.op6,16,14033,8,9438,4595,2013,11675,1,
19,f19.op4,2,14033,11,1078,12955,13399,8091,1,
20,f20.op0,2,14033,13,11328,2705,4213,13542,1,
7,f7.op1,2,14051,2,10872,3179,6503,929,1,
11,f11.op1,10,14051,4,2526,11525,1880,4003,1,
11,f11.op3,10,14051,4,1520,12531,3679,9276,1,
11,f11.op3,10,14051,4,3344,10707,1470,1411,1,
11,f11.op4,10,14051,4,2638,11413,13737,8913,1,
11,f11.op4,10,14051,4,5100,8951,10974,2275,1,
11,f11.op4,10,14051,4,8704,5347,2304,9151,1,
15,f15.op0,2,14051,11,11448,2603,13238,2756,1,
19,f19.op4,2,14051,10,10026,4025,10827,5007,1,
19,f19.op4,2,14051,10,13358,693,8297,9311,1,
4,f4.op0,2,14057,1,10248,3809,11879,6484,1,
11,f11.op2,2,14057,10,4608,9449,129,10235,1,
13,f13.op4,4,14057,4,13858,199,298,10836,1,
16,f16.op0,4,14057,9,9630,4427,12454,9564,1,
16,f16.op1,4,14057,9,7222,6835,6814,2183,1,
7,f7.op1,2,14071,1,6504,7567,4575,6684,1,
19,f19.op7,6,14071,11,8634,5437,8229,4136,1,
4,f4.op0,2,14081,1,11370,2711,11397,13410,1,
11,f11.op1,10,14081,1,3490,10591,1600,7826,1,
11,f11.op3,10,14081,1,2512,11569,2071,10429,1,
17,f17.op2,16,14081,5,6952,7129,10508,3103,1,
17,f17.op3,16,14081,5,10560,3521,9448,9667,1,
17,f17.op4,16,14081,5,1850,12231,661,11635,1,
17,f17.op5,16,14081,5,11322,2759,12376,728,1,
17,f17.op7,16,14081,5,640,13441,9124,1365,1,
8,f8.op0,2,14083,3,2476,11607,5284,7702,1,
9,f9.op1,6,14083,7,8476,5607,13698,1522,1,
15,f15.op0,2,14083,13,6,14077,8998,13744,1,
15,f15.op0,2,14083,13,8466,5617,10225,5376,1,
19,f19.op7,6,14083,4,3354,10729,712,8932,1,
19,f19.op7,6,14083,4,5730,8353,4574,4688,1,
19,f19.op7,6,14083,4,8528,5555,8827,1947,1,
7,f7.op1,2,14087,3,80,14007,4615,8709,1,
11,f11.op2,2,14087,7,11564,2523,6240,12093,1,
19,f19.op4,2,14087,8,11584,2503,4949,4709,1,
20,f20.op0,2,14087,7,8290,5797,13618,4907,1,
20,f20.op0,2,14087,7,11012,3075,10415,11086,1,
7,f7.op1,2,14107,2,198,13909,2271,4355,1,
7,f7.op1,2,14107,2,5632,8475,5415,10850,1,
7,f7.op1,2,14107,2,11872,2235,1257,10256,1,
7,f7.op2,6,14107,2,13048,1059,3781,6586,1,
8,f8.op0,2,14107,3,10356,3751,6893,2625,1,
9,f9.op1,6,14107,4,6992,7115,6358,13246,1,
15,f15.op0,2,14107,7,7120,6987,191,6596,1,
19,f19.op1,6,14107,9,6820,7287,2752,9797,1,
20,f20.op0,2,14107,7,1586,12521,6907,13747,1,
7,f7.op0,6,14143,3,11834,2309,4407,2650,1,
7,f7.op2,6,14143,3,3046,11097,2548,364,1,
20,f20.op0,2,14143,3,3750,10393,10701,9728,1,
4,f4.op0,2,14149,1,2454,11695,1635,3946,1,
7,f7.op0,6,14149,2,234,13915,9362,5380,1,
7,f7.op0,6,14149,2,4638,9511,3444,492,1,
8,f8.op0,2,14149,5,1214,12935,12896,1612,1,
9,f9.op0,6,14149,1,288,13861,8361,929,1,
9,f9.op0,6,14149,1,4730,9419,7654,8711,1,
9,f9.op0,6,14149,1,12522,1627,5194,13154,1,
9,f9.op1,6,14149,1,1026,13123,6815,11762,1,
13,f13.op1,4,14149,5,2466,11683,13641,8668,1,
16,f16.op0,4,14149,5,316,13833,4909,6497,1,
16,f16.op0,4,14149,5,740,13409,3716,10844,1,
16,f16.op0,4,14149,5,11902,2247,4027,1136,1,
19,f19.op0,18,14149,13,8518,5631,7567,3377,1,
19,f19.op0,18,14149,13,11988,2161,295,5973,1,
19,f19.op0,18,14149,13,13956,193,3146,3889,1,
19,f19.op2,18,14149,13,528,13621,12992,9620,1,
19,f19.op2,18,14149,13,6320,7829,6492,13746,1,
19,f19.op4,2,14149,13,4206,9943,10802,6526,1,
19,f19.op5,18,14149,13,2264,11885,9928,6480,1,
19,f19.op8,18,14149,13,4296,9853,2762,12805,1,
20,f20.op0,2,14149,9,4012,10137,7253,2485,1,
7,f7.op1,2,14153,6,11332,2821,10885,1555,1,
8,f8.op0,2,14153,1,13192,961,12766,5134,1,
13,f13.op1,4,14153,9,3774,10379,11472,9592,1,
13,f13.op1,4,14153,9,10036,4117,10611,5171,1,
16,f16.op0,4,14153,9,194,13959,8296,7595,1,
16,f16.op0,4,14153,9,408,13745,12399,8736,1,
20,f20.op0,2,14153,13,6538,7615,13952,12020,1,
8,f8.op0,2,14159,7,13438,721,11298,4952,1,
11,f11.op2,2,14159,2,8108,6051,10389,4806,1,
15,f15.op0,2,14159,14,2318,11841,8817,11915,1,
20,f20.op0,2,14159,19,1214,12945,2928,5810,1,
7,f7.op0,6,14173,5,7430,6743,1446,4256,1,
7,f7.op0,6,14173,5,10918,3255,10208,3483,1,
7,f7.op1,2,14173,5,10146,4027,7193,5077,1,
7,f7.op2,6,14173,5,4114,10059,14040,14154,1,
7,f7.op2,6,14173,5,13856,317,9343,13483,1,
7,f7.op2,6,14173,5,14108,65,10706,11653,1,
9,f9.op1,6,14173,7,5472,8701,10826,7502,1,
11,f11.op2,2,14173,5,2412,11761,4452,6847,1,
13,f13.op2,12,14173,3,13396,777,534,4402,1,
13,f13.op3,12,14173,3,1450,12723,13314,9746,1,
15,f15.op0,2,14173,13,3852,10321,4260,284,1,
15,f15.op0,2,14173,13,6846,7327,9768,9155,1,
19,f19.op1,6,14173,18,4578,9595,9108,5701,1,
20,f20.op0,2,14173,13,3272,10901,10508,3360,1,
15,f15.op0,2,14177,2,60,14117,5590,9824,1,
16,f16.op0,4,14177,1,13166,1011,12157,3418,1,
17,f17.op0,16,14177,16,5034,9143,6289,13713,1,
17,f17.op1,16,14177,16,7396,6781,2017,9292,1,
20,f20.op0,2,14177,17,430,13747,12082,10528,1,
4,f4.op0,2,14197,1,8742,5455,5609,12050,1,
4,f4.op0,2,14197,1,11642,2555,11125,13429,1,
7,f7.op0,6,14197,1,10188,4009,1724,10387,1,
7,f7.op2,6,14197,1,3194,11003,9026,9402,1,
7,f7.op2,6,14197,1,9448,4749,11216,11743,1,
20,f20.op0,2,14197,17,8494,5703,12799,9868,1,
15,f15.op0,2,14207,2,2504,11703,3624,3083,1,
19,f19.op4,2,14207,14,6036,8171,8663,11672,1,
9,f9.op1,6,14221,1,5926,8295,502,3216,1,
11,f11.op0,10,14221,9,1706,12515,7436,676,1,
11,f11.op1,10,14221,9,6180,8041,7021,9688,1,
11,f11.op2,2,14221,9,3702,10519,5336,8242,1,
11,f11.op3,10,14221,9,322,13899,8489,5943,1,
11,f11.op4,10,14221,9,3084,11137,108,12938,1,
11,f11.op4,10,14221,9,3170,11051,13162,5075,1,
13,f13.op0,12,14221,12,8850,5371,12614,5346,1,
13,f13.op1,4,14221,12,12410,1811,5809,12480,1,
13,f13.op4,4,14221,12,7270,6951,1784,3419,1,
13,f13.op5,12,14221,12,7762,6459,12486,7524,1,
13,f13.op5,12,14221,12,11098,3123,9582,1831,1,
15,f15.op0,2,14221,1,12346,1875,10765,5458,1,
16,f16.op1,4,14221,13,12984,1237,7837,13822,1,
19,f19.op0,18,14221,9,4970,9251,3922,12182,1,
19,f19.op0,18,14221,9,5278,8943,7669,4146,1,
19,f19.op2,18,14221,9,1962,12259,4807,253,1,
19,f19.op5,18,14221,9,13228,993,11716,4359,1,
20,f20.op0,2,14221,1,6446,7775,3671,6583,1,
20,f20.op0,2,14221,1,11948,2273,5563,12366,1,
11,f11.op2,2,14243,9,5234,9009,13847,14207,1,
19,f19.op4,2,14243,12,1342,12901,8029,5670,1,
19,f19.op4,2,14243,12,11982,2261,10304,7289,1,
20,f20.op0,2,14243,3,4194,10049,164,8554,1,
20,f20.op0,2,14243,3,7920,6323,11509,12682,1,
4,f4.op0,2,14249,1,6830,7419,13114,10403,1,
13,f13.op1,4,14249,1,7876,6373,7617,1682,1,
13,f13.op4,4,14249,1,12386,1863,7323,10428,1,
16,f16.op0,4,14249,9,2456,11793,5230,2108,1,
16,f16.op0,4,14249,9,5020,9229,5304,7456,1,
16,f16.op1,4,14249,9,1746,12503,1188,10761,1,
19,f19.op4,2,14249,18,8410,5839,2428,11377,1,
7,f7.op0,6,14251,6,10652,3599,11155,9737,1,
7,f7.op1,2,14251,6,108,14143,9127,13519,1,
7,f7.op1,2,14251,6,5420,8831,4040,2613,1,
7,f7.op1,2,14251,6,12362,1889,5203,4815,1,
7,f7.op1,2,14251,6,13244,1007,3406,8630,1,
8,f8.op0,2,14251,3,9230,5021,14001,10657,1,
9,f9.op1,6,14251,4,5318,8933,1403,11240,1,
19,f19.op7,6,14251,1,4362,9889,6458,1840,1,
9,f9.op1,6,14281,7,4920,9361,7542,838,1,
9,f9.op1,6,14281,7,6862,7419,10326,10668,1,
11,f11.op2,2,14281,3,13402,879,10433,3545,1,
13,f13.op0,12,14281,7,11680,2601,8915,7277,1,
13,f13.op1,4,14281,7,8390,5891,9705,13929,1,
13,f13.op2,12,14281,7,5744,8537,10087,2973,1,
15,f15.op0,2,14281,1,2790,11491,4656,8879,1,
15,f15.op0,2,14281,1,10638,3643,1210,4841,1,
16,f16.op0,4,14281,9,10,14271,12393,14163,1,
16,f16.op0,4,14281,9,4726,9555,440,7168,1,
16,f16.op0,4,14281,9,6762,7519,1301,2759,1,
19,f19.op4,2,14281,12,5758,8523,12220,11166,1,
20,f20.op0,2,14281,1,10330,3951,8785,11150,1,
4,f4.op0,2,14293,1,8682,5611,13984,3496,1,
9,f9.op0,6,14293,1,2098,12195,8998,4176,1,
13,f13.op1,4,14293,6,9818,4475,8121,6122,1,
13,f13.op3,12,14293,6,3270,11023,10973,3043,1,
13,f13.op3,12,14293,6,5764,8529,123,13203,1,
13,f13.op4,4,14293,6,5216,9077,10715,7421,1,
19,f19.op0,18,14293,5,10828,3465,8128,12464,1,
8,f8.op0,2,14303,7,12332,1971,13390,12401,1,
11,f11.op2,2,14303,3,9164,5139,3525,2921,1,
19,f19.op4,2,14303,15,8310,5993,613,4549,1,
20,f20.op0,2,14303,3,7848,6455,1080,54,1,
7,f7.op1,2,14321,6,4902,9419,11929,3750,1,
7,f7.op1,2,14321,6,5106,9215,2365,12613,1,
11,f11.op3,10,14321,10,7094,7227,12823,11581,1,
11,f11.op3,10,14321,10,11582,2739,649,59,1,
13,f13.op1,4,14321,8,10476,3845,5096,392,1,
16,f16.op0,4,14321,1,4370,9951,10959,1580,1,
17,f17.op1,16,14321,7,2920,11401,11487,7415,1,
17,f17.op2,16,14321,7,12818,1503,2485,1831,1,
17,f17.op4,16,14321,7,10176,4145,3795,12017,1,
17,f17.op5,16,14321,7,8434,5887,5497,3693,1,
17,f17.op5,16,14321,7,14250,71,7130,13898,1,
17,f17.op6,16,14321,7,13952,369,10812,636,1,
17,f17.op7,16,14321,7,10830,3491,952,56,1,
20,f20.op0,2,14321,1,1120,13201,9726,10511,1,
20,f20.op0,2,14321,1,8412,5909,13934,4993,1,
9,f9.op1,6,14323,4,12130,2193,6850,3944,1,
11,f11.op2,2,14323,1,11322,3001,6450,9701,1,
19,f19.op4,2,14323,16,2702,11621,9980,6556,1,
19,f19.op4,2,14323,16,12114,2209,7361,7172,1,
19,f19.op7,6,14323,16,4132,10191,2514,1640,1,
8,f8.op0,2,14327,7,11996,2331,1508,7352,1,
11,f11.op2,2,14327,5,6230,8097,12575,6353,1,
15,f15.op0,2,14327,2,3820,10507,6043,1358,1,
20,f20.op0,2,14327,7,13070,1257,7212,3226,1,
7,f7.op2,6,14341,5,2310,12031,13511,10125,1,
9,f9.op0,6,14341,4,6946,7395,13641,6296,1,
11,f11.op2,2,14341,8,9438,4903,5019,1760,1,
11,f11.op3,10,14341,8,3076,11265,9890,6114,1,
11,f11.op4,10,14341,8,6042,8299,5782,8348,1,
20,f20.op0,2,14341,1,3292,11049,12446,10661,1,
7,f7.op0,6,14347,4,1430,12917,10895,3606,1,
7,f7.op1,2,14347,4,1398,12949,2772,396,1,
7,f7.op2,6,14347,4,10182,4165,1446,12504,1,
8,f8.op0,2,14347,3,4750,9597,14071,7139,1,
9,f9.op0,6,14347,1,10012,4335,7269,5590,1,
9,f9.op0,6,14347,1,13004,1343,6183,687,1,
9,f9.op1,6,14347,1,8556,5791,5426,2197,1,
11,f11.op2,2,14347,3,6244,8103,4783,10869,1,
19,f19.op0,18,14347,2,3512,10835,8332,11010,1,
19,f19.op1,6,14347,2,6684,7663,9575,8055,1,
19,f19.op3,18,14347,2,11810,2537,9995,7322,1,
19,f19.op5,18,14347,2,13922,425,1918,7652,1,
19,f19.op8,18,14347,2,9690,4657,4679,5532,1,
4,f4.op0,2,14369,1,10652,3717,4701,11952,1,
7,f7.op1,2,14369,5,5696,8673,2919,417,1,
7,f7.op1,2,14369,5,9084,5285,694,8310,1,
17,f17.op1,16,14369,4,1032,13337,7301,13108,1,
17,f17.op1,16,14369,4,1770,12599,11407,671,1,
17,f17.op2,16,14369,4,5646,8723,10382,12444,1,
17,f17.op2,16,14369,4,10366,4003,9739,8180,1,y
17,f17.op5,16,14369,4,12996,1373,8186,2172,1,
17,f17.op7,16,14369,4,5880,8489,13826,3349,1,
20,f20.op0,2,14387,7,3650,10737,14090,7898,1,
7,f7.op2,6,14389,4,1366,13023,13511,12208,1,
9,f9.op1,6,14389,7,3672,10717,8590,4152,1,
11,f11.op2,2,14389,1,2080,12309,2776,9409,1,
13,f13.op0,12,14389,11,13566,823,3391,13543,1,
13,f13.op4,4,14389,11,10670,3719,3138,10203,1,
13,f13.op5,12,14389,11,122,14267,11190,6395,1,
13,f13.op5,12,14389,11,10916,3473,4067,13595,1,
15,f15.op0,2,14389,4,4662,9727,11950,5593,1,
19,f19.op7,6,14389,6,1372,13017,1378,8403,1,
19,f19.op7,6,14389,6,4280,10109,9865,9607,1,
19,f19.op7,6,14389,6,8662,5727,1672,88,1,
20,f20.op0,2,14389,9,10752,3637,10947,12778,1,
7,f7.op0,6,14401,2,5862,8539,1369,10482,1,
7,f7.op0,6,14401,2,12384,2017,8035,9377,1,
11,f11.op3,10,14401,2,5358,9043,10089,14009,1,
13,f13.op0,12,14401,10,14368,33,2890,11300,1,
13,f13.op2,12,14401,10,2038,12363,9379,2937,1,
13,f13.op3,12,14401,10,14188,213,31,6649,1,
15,f15.op0,2,14401,1,5916,8485,12987,3746,1,
16,f16.op0,4,14401,1,11026,3375,2658,12767,1,
16,f16.op1,4,14401,1,4294,10107,2576,161,1,
16,f16.op1,4,14401,1,14108,293,10027,5127,1,
17,f17.op1,16,14401,2,10374,4027,8451,14051,1,
17,f17.op2,16,14401,2,76,14325,10152,6527,1,
17,f17.op3,16,14401,2,11550,2851,13596,2494,1,
17,f17.op4,16,14401,2,13340,1061,10276,11617,1,
17,f17.op6,16,14401,2,4130,10271,13215,12637,1,
17,f17.op6,16,14401,2,9130,5271,9620,1413,1,
19,f19.op1,6,14401,18,11392,3009,12143,2155,1,
19,f19.op5,18,14401,18,7240,7161,3998,6274,1,
7,f7.op0,6,14407,1,11566,2841,9603,3430,1,
7,f7.op0,6,14407,1,11872,2535,12995,10089,1,
7,f7.op0,6,14407,1,13482,925,13087,8044,1,
7,f7.op1,2,14407,1,2502,11905,7480,7243,1,
8,f8.op0,2,14407,7,2116,12291,9699,6615,1,
11,f11.op2,2,14407,8,2128,12279,14403,7858,1,
19,f19.op1,6,14407,5,916,13491,3383,11552,1,
19,f19.op1,6,14407,5,3852,10555,2393,3159,1,
7,f7.op1,2,14411,5,11116,3295,1427,6380,1,
8,f8.op0,2,14411,3,11200,3211,12451,14166,1,
11,f11.op0,10,14411,1,276,14135,9238,3460,1,
11,f11.op0,10,14411,1,2322,12089,4253,5627,1,
11,f11.op2,2,14411,1,13330,1081,4991,4384,1,
19,f19.op4,2,14411,9,6024,8387,2406,3919,1,
20,f20.op0,2,14411,11,3888,10523,10903,5589,1,
20,f20.op0,2,14411,11,12892,1519,10698,1976,1,
7,f7.op2,6,14419,6,10700,3719,10851,3610,1,
9,f9.op0,6,14419,1,6724,7695,8640,960,1,
15,f15.op0,2,14419,4,12400,2019,13368,3775,1,
19,f19.op8,18,14419,17,1160,13259,1654,7676,1,
19,f19.op8,18,14419,17,4884,9535,12793,2950,1,y
15,f15.op0,2,14423,8,7032,7391,13077,6641,1,
15,f15.op0,2,14423,8,9326,5097,1567,1066,1,
19,f19.op4,2,14423,2,10650,3773,13684,13625,1,
7,f7.op0,6,14431,4,120,14311,2294,8574,1,
11,f11.op2,2,14431,10,11184,3247,9863,10080,1,
20,f20.op0,2,14431,11,5628,8803,13560,678,1,
4,f4.op0,2,14437,1,7738,6699,4845,12039,1,
7,f7.op2,6,14437,3,5610,8827,12377,5893,1,
8,f8.op0,2,14437,5,18,14419,10879,10383,1,
8,f8.op0,2,14437,5,1972,12465,12985,7037,1,
9,f9.op0,6,14437,1,1286,13151,9801,1089,1,
9,f9.op1,6,14437,1,13436,1001,4228,3678,1,
13,f13.op0,12,14437,7,12018,2419,343,3358,1,
13,f13.op1,4,14437,7,4970,9467,4890,10371,1,
13,f13.op1,4,14437,7,12280,2157,12559,13182,1,
13,f13.op2,12,14437,7,11224,3213,10321,3015,1,
13,f13.op5,12,14437,7,13096,1341,4188,10317,1,
15,f15.op0,2,14437,7,8426,6011,13062,9533,1,
16,f16.op1,4,14437,5,3994,10443,1585,2806,1,
19,f19.op3,18,14437,16,13420,1017,10809,9687,1,
19,f19.op5,18,14437,16,9170,5267,1987,7703,1,
19,f19.op6,18,14437,16,6336,8101,8096,5745,1,
19,f19.op6,18,14437,16,10636,3801,11020,580,1,
19,f19.op8,18,14437,16,3930,10507,3605,8548,1,
19,f19.op8,18,14437,16,6902,7535,2387,3165,1,
8,f8.op0,2,14447,7,13330,1117,1907,5656,1,
11,f11.op2,2,14447,4,11522,2925,6412,4523,1,
20,f20.op0,2,14447,7,1188,13259,12266,2058,1,
20,f20.op0,2,14447,7,9398,5049,11300,565,1,
7,f7.op1,2,14449,1,5022,9427,8970,9538,1,
9,f9.op0,6,14449,4,7882,6567,6178,13530,1,
13,f13.op0,12,14449,6,11570,2879,7071,12770,1,
13,f13.op1,4,14449,6,9006,5443,9172,1817,1,
13,f13.op2,12,14449,6,3864,10585,1733,9025,1,
13,f13.op4,4,14449,6,572,13877,1333,1214,1,
13,f13.op5,12,14449,6,5136,9313,7241,557,1,
15,f15.op0,2,14449,4,9858,4591,6779,4305,1,
16,f16.op0,4,14449,1,6204,8245,14378,6317,1,
17,f17.op0,16,14449,16,9592,4857,6573,9736,1,
17,f17.op3,16,14449,16,8842,5607,13275,13530,1,
17,f17.op4,16,14449,16,2950,11499,10127,10795,1,
17,f17.op5,16,14449,16,2818,11631,14235,5937,1,
17,f17.op5,16,14449,16,14118,331,9054,9032,1,
17,f17.op7,16,14449,16,10036,4413,9516,11609,1,
19,f19.op1,6,14449,9,974,13475,9781,8880,1,y
19,f19.op7,6,14449,9,246,14203,4769,251,1,
19,f19.op7,6,14449,9,10538,3911,3673,9319,1,
4,f4.op0,2,14461,1,12910,1551,3169,11638,1,
4,f4.op0,2,14461,1,14062,399,10475,6234,1,
7,f7.op0,6,14461,6,90,14371,4280,6809,1,
8,f8.op0,2,14461,5,10816,3645,12438,5170,1,
11,f11.op0,10,14461,7,3982,10479,6462,5846,1,
11,f11.op2,2,14461,7,11270,3191,10946,4939,1,
13,f13.op0,12,14461,5,12150,2311,158,11136,1,
19,f19.op4,2,14461,2,3556,10905,3602,3234,1,
19,f19.op7,6,14461,2,4006,10455,919,4615,1,
7,f7.op0,6,14479,3,6168,8311,1078,154,1,
7,f7.op1,2,14479,3,6864,7615,1453,2276,1,
8,f8.op0,2,14479,7,8956,5523,1902,11097,1,
8,f8.op0,2,14479,7,11116,3363,2575,12991,1,
11,f11.op2,2,14479,3,4488,9991,7795,7290,1,
19,f19.op7,6,14479,1,2126,12353,7857,7272,1,
4,f4.op0,2,14489,1,4690,9799,2421,11472,1,
7,f7.op1,2,14489,6,7280,7209,6240,7101,1,
13,f13.op4,4,14489,7,10678,3811,8853,681,1,
15,f15.op0,2,14489,14,12942,1547,13915,10587,1,
16,f16.op0,4,14489,9,13660,829,14415,9051,1,
4,f4.op0,2,14503,3,712,13791,1986,7748,1,
4,f4.op0,2,14503,3,1012,13491,10594,9900,1,
7,f7.op2,6,14503,6,3432,11071,10313,5617,1,
7,f7.op2,6,14503,6,12280,2223,7036,3077,1,
9,f9.op0,6,14503,4,34,14469,932,1715,1,
9,f9.op0,6,14503,4,14196,307,10874,7654,1,
11,f11.op2,2,14503,5,6826,7677,6085,5827,1,
19,f19.op1,6,14503,6,3242,11261,4504,2527,1,
15,f15.op0,2,14519,14,3814,10705,5550,370,1,y
15,f15.op0,2,14519,14,5456,9063,758,7794,1,
15,f15.op0,2,14519,14,5974,8545,14428,13545,1,
15,f15.op0,2,14519,14,13342,1177,12212,2750,1,
19,f19.op4,2,14519,3,11300,3219,14126,12970,1,
7,f7.op2,6,14533,1,14068,465,4492,4794,1,
8,f8.op0,2,14533,5,1118,13415,2704,338,1,
9,f9.op1,6,14533,7,9594,4939,11054,2843,1,
16,f16.op0,4,14533,5,3498,11035,8037,14127,1,
7,f7.op1,2,14537,5,6422,8115,6737,11346,1,
8,f8.op0,2,14537,1,2578,11959,10075,10345,1,
8,f8.op0,2,14537,1,11304,3233,14299,10873,1,
13,f13.op4,4,14537,3,1594,12943,8416,8475,1,
16,f16.op0,4,14537,9,8780,5757,3921,6605,1,
16,f16.op1,4,14537,9,4030,10507,14356,11800,1,
8,f8.op0,2,14543,7,4996,9547,6086,11668,1,
19,f19.op4,2,14543,8,5008,9535,13796,11442,1,
19,f19.op4,2,14543,8,6572,7971,7881,8069,1,
8,f8.op0,2,14549,5,8784,5765,1928,241,1,
20,f20.op0,2,14549,9,1584,12965,11373,2751,1,
4,f4.op0,2,14551,3,846,13705,8887,13135,1,
4,f4.op0,2,14551,3,8994,5557,5699,12338,1,
7,f7.op0,6,14551,5,358,14193,7600,13558,1,
7,f7.op0,6,14551,5,3650,10901,11255,7844,1,
7,f7.op1,2,14551,5,690,13861,4228,604,1,
11,f11.op0,10,14551,9,7910,6641,5483,11081,1,
11,f11.op0,10,14551,9,8450,6101,14208,13197,1,
15,f15.op0,2,14551,1,90,14461,10115,10375,1,
15,f15.op0,2,14551,1,486,14065,11605,5624,1,
4,f4.op0,2,14557,1,1080,13477,2432,608,1,
7,f7.op2,6,14557,4,3996,10561,3560,12986,1,
9,f9.op1,6,14557,4,5194,9363,9661,14013,1,
9,f9.op1,6,14557,4,6168,8389,3510,390,1,
11,f11.op2,2,14557,4,4628,9929,13368,3862,1,
7,f7.op1,2,14561,1,1890,12671,11775,14163,1,
7,f7.op1,2,14561,1,8326,6235,3745,535,1,
8,f8.op0,2,14561,1,2260,12301,5257,13398,1,
13,f13.op1,4,14561,1,2782,11779,586,13486,1,
13,f13.op1,4,14561,1,7886,6675,10269,1910,1,
16,f16.op0,4,14561,1,8842,5719,1480,7373,1,
17,f17.op3,16,14561,9,9678,4883,9244,7396,1,
17,f17.op4,16,14561,9,2784,11777,10573,2335,1,
17,f17.op6,16,14561,9,11880,2681,6969,2123,1,
17,f17.op7,16,14561,9,862,13699,5233,5447,1,y
17,f17.op7,16,14561,9,9244,5317,3912,11365,1,
19,f19.op4,2,14561,7,13106,1455,1979,3936,1,
20,f20.op0,2,14561,1,7218,7343,11505,11496,1,
4,f4.op0,2,14563,3,10464,4099,10921,6371,1,
7,f7.op1,2,14563,3,9786,4777,2047,12775,1,
7,f7.op1,2,14563,3,12756,1807,7241,13517,1,
7,f7.op2,6,14563,3,2210,12353,5054,722,1,
7,f7.op2,6,14563,3,4688,9875,2908,12898,1,
9,f9.op0,6,14563,1,10038,4525,9642,10780,1,
19,f19.op0,18,14563,9,3558,11005,11865,14421,1,
19,f19.op2,18,14563,9,7114,7449,7834,9610,1,
19,f19.op6,18,14563,9,4836,9727,6281,2630,1,
19,f19.op6,18,14563,9,5202,9361,10024,2827,1,
19,f19.op7,6,14563,9,5090,9473,14478,762,1,
19,f19.op7,6,14563,9,13830,733,7580,13429,1,
19,f19.op8,18,14563,9,620,13943,1199,3129,1,
19,f19.op8,18,14563,9,7924,6639,1218,3130,1,
11,f11.op1,10,14591,5,8488,6103,2251,4184,1,
11,f11.op3,10,14591,5,1292,13299,953,4066,1,
11,f11.op3,10,14591,5,12804,1787,9979,6213,1,
4,f4.op0,2,14593,1,12062,2531,3768,942,1,
7,f7.op0,6,14593,5,6018,8575,5534,4960,1,
7,f7.op2,6,14593,5,152,14441,12831,1833,1,
7,f7.op2,6,14593,5,10034,4559,1917,6528,1,
11,f11.op2,2,14593,7,3356,11237,3506,2972,1,
11,f11.op2,2,14593,7,11768,2825,12220,11724,1,
11,f11.op2,2,14593,7,12684,1909,9158,10119,1,
13,f13.op0,12,14593,7,11886,2707,6587,9487,1,
13,f13.op5,12,14593,7,4982,9611,12238,4309,1,
16,f16.op0,4,14593,1,7320,7273,87,8214,1,
17,f17.op0,16,14593,7,2068,12525,14381,5138,1,
17,f17.op1,16,14593,7,5782,8811,9556,6571,1,
17,f17.op1,16,14593,7,7292,7301,2947,3607,1,
17,f17.op2,16,14593,7,11532,3061,4808,13159,1,
19,f19.op1,6,14593,1,13626,967,5846,4916,1,
19,f19.op7,6,14593,1,3886,10707,4974,3334,1,
19,f19.op7,6,14593,1,4486,10107,735,4647,1,
20,f20.op0,2,14593,13,1576,13017,4809,5348,1,
20,f20.op0,2,14593,13,12504,2089,11589,5687,1,
4,f4.op0,2,14621,1,780,13841,2939,4390,1,
11,f11.op4,10,14621,2,11596,3025,13642,14532,1,
13,f13.op4,4,14621,9,5844,8777,4805,2619,1,
16,f16.op0,4,14621,13,9942,4679,6452,11369,1,
16,f16.op1,4,14621,13,13074,1547,11044,11656,1,
19,f19.op4,2,14621,10,2258,12363,5066,11040,1,
20,f20.op0,2,14621,1,8694,5927,1789,8131,1,
20,f20.op0,2,14621,1,10618,4003,7637,2575,1,
20,f20.op0,2,14621,1,13214,1407,10720,536,1,
8,f8.op0,2,14627,3,12838,1789,11682,5117,1,
20,f20.op0,2,14627,7,2450,12177,13497,7257,1,
20,f20.op0,2,14627,7,11566,3061,8455,11393,1,
4,f4.op0,2,14629,1,11652,2977,4834,8523,1,
7,f7.op0,6,14629,6,9312,5317,5225,7016,1,
7,f7.op1,2,14629,6,9330,5299,13670,14492,1,y
9,f9.op1,6,14629,4,576,14053,8126,12281,1,
13,f13.op1,4,14629,4,1872,12757,5089,6018,1,
4,f4.op0,2,14633,1,12882,1751,4806,8518,1,
8,f8.op0,2,14633,1,8558,6075,10526,4974,1,
13,f13.op1,4,14633,8,13644,989,9616,8619,1,
19,f19.op4,2,14633,3,14242,391,8070,6586,1,
7,f7.op1,2,14639,2,8282,6357,10354,7753,1,
8,f8.op0,2,14639,7,8958,5681,5414,11656,1,
20,f20.op0,2,14639,19,3122,11517,3306,4557,1,
4,f4.op0,2,14653,1,234,14419,2897,11714,1,
4,f4.op0,2,14653,1,7118,7535,2704,676,1,
4,f4.op0,2,14653,1,11926,2727,8641,13150,1,
7,f7.op1,2,14653,2,2682,11971,48,8380,1,
7,f7.op2,6,14653,2,3126,11527,4033,6856,1,
9,f9.op1,6,14653,1,13830,823,1507,8308,1,
11,f11.op2,2,14653,1,12142,2511,8374,11418,1,
13,f13.op0,12,14653,2,3190,11463,10117,6414,1,
13,f13.op0,12,14653,2,10104,4549,12410,11099,1,
13,f13.op4,4,14653,2,6008,8645,12030,5434,1,y
15,f15.op0,2,14653,13,4780,9873,13614,12630,1,
16,f16.op1,4,14653,13,6088,8565,6005,6786,1,
19,f19.op0,18,14653,4,11050,3603,11805,6791,1,
19,f19.op2,18,14653,4,11730,2923,8088,8909,1,
19,f19.op3,18,14653,4,1266,13387,9927,9777,1,
19,f19.op5,18,14653,4,8736,5917,8015,11990,1,
19,f19.op6,18,14653,4,3206,11447,11314,9850,1,
17,f17.op1,16,14657,3,9616,5041,1255,936,1,
17,f17.op7,16,14657,3,7084,7573,2268,7893,1,
17,f17.op7,16,14657,3,14432,225,13937,1682,1,
11,f11.op2,2,14669,6,12974,1695,11582,3720,1,
15,f15.op0,2,14669,14,9168,5501,7553,8327,1,
19,f19.op4,2,14669,1,356,14313,2187,13240,1,
4,f4.op0,2,14683,3,9980,4703,2561,4311,1,
7,f7.op1,2,14683,4,10540,4143,3479,497,1,
8,f8.op0,2,14683,3,6934,7749,3232,404,1,
8,f8.op0,2,14683,3,11652,3031,2343,5799,1,
9,f9.op1,6,14683,4,13572,1111,2257,8408,1,
15,f15.op0,2,14683,13,4964,9719,6845,10245,1,
15,f15.op0,2,14683,13,8352,6331,5997,6273,1,
7,f7.op1,2,14699,6,12870,1829,1832,10761,1,
9,f9.op1,6,14713,7,13006,1707,4215,10277,1,
11,f11.op2,2,14713,6,13626,1087,4591,4430,1,
13,f13.op0,12,14713,10,11300,3413,2999,3626,1,
13,f13.op2,12,14713,10,9100,5613,12423,8878,1,
16,f16.op0,4,14713,9,2088,12625,12957,10925,1,
19,f19.op1,6,14713,7,2606,12107,3410,11795,1,
19,f19.op7,6,14713,7,5036,9677,7680,10471,1,
20,f20.op0,2,14713,13,2520,12193,5647,1018,1,
4,f4.op0,2,14717,1,12528,2189,11387,6526,1,
7,f7.op1,2,14717,3,14014,703,13297,4002,1,
13,f13.op4,4,14717,1,1864,12853,3669,11603,1,
13,f13.op4,4,14717,1,6496,8221,14242,7888,1,
13,f13.op4,4,14717,1,9962,4755,2413,5846,1,
13,f13.op4,4,14717,1,12504,2213,3879,9355,1,
16,f16.op0,4,14717,13,13670,1047,3149,13994,1,
19,f19.op4,2,14717,11,9164,5553,2562,1684,1,
4,f4.op0,2,14723,3,688,14035,2803,11743,1,
4,f4.op0,2,14723,3,1424,13299,1182,7657,1,
7,f7.op1,2,14723,2,4670,10053,5733,819,1,
8,f8.op0,2,14723,3,9270,5453,6198,11817,1,
4,f4.op0,2,14731,3,10910,3821,5806,8817,1,
7,f7.op1,2,14731,3,14132,599,9637,7690,1,
8,f8.op0,2,14731,3,2518,12213,7357,2761,1,
15,f15.op0,2,14731,1,288,14443,13331,4817,1,
19,f19.op1,6,14731,6,10806,3925,11502,2156,1,
19,f19.op1,6,14731,6,13328,1403,8024,14378,1,
19,f19.op7,6,14731,6,8904,5827,451,3125,1,
20,f20.op0,2,14731,11,10876,3855,12201,7239,1,
4,f4.op0,2,14737,1,8084,6653,8271,5752,1,
4,f4.op0,2,14737,1,13028,1709,6741,12738,1,
7,f7.op0,6,14737,2,14522,215,12091,14359,1,
8,f8.op0,2,14737,1,2908,11829,2933,5893,1,
9,f9.op1,6,14737,4,4584,10153,7338,10640,1,
11,f11.op2,2,14737,8,2340,12397,11465,2382,1,
13,f13.op3,12,14737,8,11288,3449,13302,13493,1,
13,f13.op5,12,14737,8,12360,2377,3058,12705,1,
15,f15.op0,2,14737,7,12356,2381,12949,8723,1,
17,f17.op0,16,14737,15,13900,837,9970,4054,1,
17,f17.op2,16,14737,15,4410,10327,6845,12539,1,
17,f17.op4,16,14737,15,11906,2831,5827,13346,1,
17,f17.op6,16,14737,15,556,14181,12337,5927,1,
17,f17.op7,16,14737,15,12186,2551,553,11302,1,
4,f4.op0,2,14741,1,822,13919,14184,3546,1,
11,f11.op2,2,14741,1,8154,6587,2572,2914,1,
11,f11.op4,10,14741,1,84,14657,13206,7901,1,
13,f13.op4,4,14741,12,10862,3879,4086,4850,1,
16,f16.op1,4,14741,5,8908,5833,959,12037,1,
16,f16.op1,4,14741,5,12270,2471,2016,126,1,
4,f4.op0,2,14747,3,12824,1923,14120,3530,1,
7,f7.op1,2,14747,5,1058,13689,13244,1892,1,
8,f8.op0,2,14747,3,12588,2159,1542,11253,1,
11,f11.op2,2,14747,7,10562,4185,2090,190,1,
15,f15.op0,2,14747,2,12346,2401,11871,12589,1,
15,f15.op0,2,14747,2,13034,1713,12153,6709,1,
19,f19.op4,2,14747,3,12892,1855,4314,4884,1,
7,f7.op1,2,14753,4,5438,9315,6498,7251,1,
13,f13.op4,4,14753,11,1194,13559,13311,7833,1,
16,f16.op0,4,14753,1,1562,13191,822,9272,1,
16,f16.op0,4,14753,1,5098,9655,10160,635,1,
16,f16.op0,4,14753,1,10264,4489,9321,7037,1,
16,f16.op0,4,14753,1,13428,1325,8513,14363,1,
16,f16.op1,4,14753,1,7304,7449,4616,7665,1,
17,f17.op2,16,14753,14,14354,399,8575,7447,1,
17,f17.op7,16,14753,14,4162,10591,1871,5317,1,y
17,f17.op7,16,14753,14,6630,8123,14474,7794,1,
19,f19.op4,2,14753,9,932,13821,2277,10214,1,
4,f4.op0,2,14759,3,4418,10341,13869,7157,1,
4,f4.op0,2,14759,3,12698,2061,10812,2703,1,
8,f8.op0,2,14759,7,9380,5379,2286,11355,1,
11,f11.op2,2,14759,8,6402,8357,2337,12288,1,
19,f19.op4,2,14759,15,1184,13575,6826,5020,1,
20,f20.op0,2,14759,19,1040,13719,11783,2803,1,
7,f7.op0,6,14767,4,5568,9199,567,81,1,
7,f7.op1,2,14767,4,12148,2619,7293,5261,1,
7,f7.op2,6,14767,4,10448,4319,8730,11795,1,
20,f20.op0,2,14767,7,710,14057,3568,11992,1,
4,f4.op0,2,14771,3,8598,6173,12509,6820,1,
11,f11.op2,2,14771,9,1984,12787,7004,6008,1,
11,f11.op2,2,14771,9,4340,10431,7515,2026,1,
11,f11.op4,10,14771,9,10922,3849,7046,4669,1,
19,f19.op4,2,14771,8,6080,8691,4977,9591,1,
20,f20.op0,2,14771,11,5014,9757,3354,4599,1,
7,f7.op1,2,14779,2,6918,7861,9137,13973,1,
15,f15.op0,2,14779,4,962,13817,1800,120,1,
15,f15.op0,2,14779,4,5366,9413,5824,14182,1,
19,f19.op1,6,14779,16,6378,8401,12761,3783,1,
19,f19.op1,6,14779,16,11388,3391,6770,1912,1,
19,f19.op2,18,14779,16,4080,10699,10862,13795,1,
19,f19.op5,18,14779,16,11598,3181,14660,8550,1,
19,f19.op6,18,14779,16,2786,11993,12465,10768,1,
19,f19.op6,18,14779,16,6884,7895,5471,4955,1,
19,f19.op8,18,14779,16,2474,12305,7415,6613,1,
20,f20.op0,2,14779,19,9752,5027,9509,7126,1,
20,f20.op0,2,14779,19,11710,3069,7619,14421,1,
7,f7.op1,2,14783,6,5038,9745,5883,7176,1,
11,f11.op2,2,14783,10,740,14043,9518,4897,1,
20,f20.op0,2,14783,3,12416,2367,10453,7175,1,
7,f7.op0,6,14797,6,1382,13415,14367,8394,1,
8,f8.op0,2,14797,5,8910,5887,11836,8878,1,
9,f9.op0,6,14797,1,6894,7903,2474,1919,1,
13,f13.op0,12,14797,3,9486,5311,9371,6412,1,
19,f19.op1,6,14797,15,6076,8721,3455,3297,1,
19,f19.op2,18,14797,15,10428,4369,10415,12230,1,
19,f19.op3,18,14797,15,3646,11151,530,7037,1,
19,f19.op6,18,14797,15,3610,11187,5583,3409,1,
19,f19.op6,18,14797,15,11278,3519,13321,8489,1,
19,f19.op7,6,14797,15,7022,7775,11513,11509,1,
19,f19.op7,6,14797,15,11258,3539,6739,6585,1,
19,f19.op8,18,14797,15,2238,12559,5773,3419,1,
11,f11.op2,2,14813,7,9010,5803,4797,4476,1,
11,f11.op2,2,14813,7,10820,3993,10887,3683,1,
11,f11.op2,2,14813,7,12862,1951,8824,8882,1,
16,f16.op0,4,14813,13,5348,9465,219,8346,1,
16,f16.op1,4,14813,13,5358,9455,3312,207,1,
4,f4.op0,2,14821,1,12102,2719,11540,2885,1,
7,f7.op1,2,14821,2,11446,3375,5465,2898,1,
7,f7.op2,6,14821,2,10976,3845,10978,14272,1,
11,f11.op2,2,14821,4,10986,3835,1501,9568,1,
13,f13.op0,12,14821,1,9092,5729,11234,13405,1,
13,f13.op0,12,14821,1,11532,3289,3925,1442,1,
13,f13.op3,12,14821,1,14358,463,5532,7266,1,
13,f13.op5,12,14821,1,13316,1505,7501,577,1,
15,f15.op0,2,14821,1,9370,5451,5718,12238,1,
16,f16.op0,4,14821,5,4868,9953,8858,13522,1,
19,f19.op7,6,14821,1,8728,6093,11808,8422,1,
4,f4.op0,2,14827,3,14356,471,2051,11633,1,
7,f7.op0,6,14827,1,3128,11699,10099,5679,1,
7,f7.op0,6,14827,1,3212,11615,2328,6687,1,
7,f7.op1,2,14827,1,12018,2809,2755,6748,1,
7,f7.op1,2,14827,1,14022,805,9077,5533,1,
9,f9.op0,6,14827,4,6354,8473,5546,7206,1,
15,f15.op0,2,14827,7,13226,1601,9951,12525,1,
19,f19.op7,6,14827,7,12956,1871,170,8593,1,
8,f8.op0,2,14831,7,3760,11071,530,3774,1,
11,f11.op1,10,14831,3,752,14079,13542,10669,1,
15,f15.op0,2,14831,11,6204,8627,12795,853,1,
20,f20.op0,2,14831,11,7436,7395,12968,9547,1,
20,f20.op0,2,14831,11,14174,657,105,3713,1,
4,f4.op0,2,14843,3,9652,5191,13084,3271,1,
8,f8.op0,2,14843,3,3576,11267,12670,12716,1,
7,f7.op0,6,14851,4,4880,9971,6371,11518,1,
7,f7.op1,2,14851,4,10766,4085,6113,7238,1,
7,f7.op2,6,14851,4,5562,9289,180,8512,1,
9,f9.op0,6,14851,1,6492,8359,4402,13690,1,
9,f9.op0,6,14851,1,9162,5689,7522,4136,1,
9,f9.op0,6,14851,1,11372,3479,645,5022,1,
11,f11.op0,10,14851,1,1600,13251,5085,11263,1,
11,f11.op1,10,14851,1,2926,11925,8345,6159,1,
11,f11.op1,10,14851,1,8308,6543,11052,5055,1,
11,f11.op4,10,14851,1,6226,8625,13102,14692,1,
15,f15.op0,2,14851,1,2254,12597,6608,7371,1,
15,f15.op0,2,14851,1,4788,10063,5620,5325,1,
19,f19.op2,18,14851,12,14654,197,8520,9828,1,
20,f20.op0,2,14851,11,2992,11859,12559,8796,1,
8,f8.op0,2,14867,3,1752,13115,3475,13443,1,
8,f8.op0,2,14867,3,8580,6287,6978,4589,1,
20,f20.op0,2,14867,7,5076,9791,14813,1484,1,
20,f20.op0,2,14867,7,11140,3727,8782,10846,1,
4,f4.op0,2,14869,1,11856,3013,12249,14214,1,
8,f8.op0,2,14869,5,14208,661,4263,9826,1,
9,f9.op0,6,14869,1,3740,11129,744,5039,1,
11,f11.op2,2,14869,8,12208,2661,6639,3307,1,
16,f16.op0,4,14869,5,1810,13059,7483,1397,1,
19,f19.op1,6,14869,11,10214,4655,9121,9871,1,
19,f19.op2,18,14869,11,9110,5759,4646,4940,1,
19,f19.op3,18,14869,11,5682,9187,6010,12055,1,
19,f19.op4,2,14869,11,14430,439,10183,6014,1,
19,f19.op6,18,14869,11,12952,1917,13989,3084,1,
7,f7.op1,2,14879,4,2994,11885,3093,4693,1,
7,f7.op1,2,14879,4,12398,2481,3131,6824,1,
11,f11.op2,2,14879,7,5862,9017,4896,4503,1,
11,f11.op2,2,14879,7,10060,4819,13948,1268,1,
19,f19.op4,2,14879,2,6098,8781,11152,8418,1,
19,f19.op4,2,14879,2,8302,6577,13901,10912,1,
20,f20.op0,2,14879,19,2084,12795,4273,9885,1,
7,f7.op1,2,14887,5,9234,5653,268,2165,1,
9,f9.op0,6,14887,1,9960,4927,9625,9340,1,
9,f9.op0,6,14887,1,13964,923,1969,3527,1,
15,f15.op0,2,14887,7,2916,11971,14050,5899,1,
15,f15.op0,2,14887,7,9776,5111,8966,7545,1,
19,f19.op1,6,14887,10,11934,2953,1015,2404,1,
19,f19.op8,18,14887,10,8658,6229,12591,10065,1,
19,f19.op8,18,14887,10,8764,6123,12858,8512,1,
20,f20.op0,2,14887,7,6676,8211,2812,3118,1,
11,f11.op3,10,14891,8,2526,12365,8913,2164,1,
7,f7.op1,2,14897,1,8580,6317,4765,4937,1,
13,f13.op4,4,14897,12,14068,829,7034,1687,1,
15,f15.op0,2,14897,2,3282,11615,12955,10795,1,
17,f17.op1,16,14897,5,8038,6859,899,12321,1,
17,f17.op1,16,14897,5,10776,4121,4556,268,1,
17,f17.op1,16,14897,5,10940,3957,12468,2486,1,
17,f17.op2,16,14897,5,2082,12815,1817,12375,1,
17,f17.op3,16,14897,5,3500,11397,2612,7164,1,
17,f17.op3,16,14897,5,3552,11345,14334,12235,1,
17,f17.op4,16,14897,5,5508,9389,93,10521,1,
17,f17.op4,16,14897,5,7814,7083,13729,13952,1,
17,f17.op6,16,14897,5,234,14663,10863,639,1,
17,f17.op7,16,14897,5,12428,2469,3997,2864,1,
19,f19.op4,2,14897,1,4298,10599,5778,13633,1,
7,f7.op1,2,14923,6,2734,12189,5961,9379,1,
7,f7.op2,6,14923,6,8678,6245,6640,9476,1,
11,f11.op2,2,14923,7,14912,11,12945,7960,1,
19,f19.op0,18,14923,8,12402,2521,3898,1776,1,
19,f19.op1,6,14923,8,2654,12269,5992,8955,1,
19,f19.op5,18,14923,8,1392,13531,4444,4161,1,
20,f20.op0,2,14923,3,10152,4771,7672,12322,1,
7,f7.op0,6,14929,5,4930,9999,6376,7309,1,
7,f7.op2,6,14929,5,1782,13147,8128,9692,1,
8,f8.op0,2,14929,1,10238,4691,2890,11558,1,
9,f9.op0,6,14929,7,5984,8945,8022,10844,1,
13,f13.op0,12,14929,5,8468,6461,4353,3780,1,
13,f13.op5,12,14929,5,9086,5843,3383,2557,1,
16,f16.op1,4,14929,1,9672,5257,6205,3187,1,
17,f17.op0,16,14929,3,14594,335,4308,8157,1,
17,f17.op4,16,14929,3,8990,5939,10253,4994,1,
17,f17.op6,16,14929,3,14008,921,1632,96,1,
19,f19.op1,6,14929,14,2584,12345,3386,12750,1,
19,f19.op1,6,14929,14,4676,10253,1079,2414,1,
19,f19.op1,6,14929,14,12032,2897,470,14168,1,
19,f19.op7,6,14929,14,1306,13623,3276,10387,1,
20,f20.op0,2,14929,9,526,14403,5200,260,1,
11,f11.op2,2,14939,1,1922,13017,10357,7732,1,
7,f7.op0,6,14947,2,11106,3841,6368,3045,1,
7,f7.op2,6,14947,2,660,14287,9294,3463,1,
7,f7.op2,6,14947,2,4184,10763,10536,7911,1,
8,f8.op0,2,14947,3,5964,8983,5229,2522,1,
11,f11.op2,2,14947,9,696,14251,1679,12382,1,
11,f11.op2,2,14947,9,5870,9077,849,1436,1,
19,f19.op4,2,14947,13,3818,11129,5139,8924,1,
7,f7.op1,2,14951,6,13908,1043,6025,11540,1,
11,f11.op0,10,14951,2,5780,9171,7588,2049,1,
11,f11.op4,10,14951,2,4100,10851,13868,10775,1,
19,f19.op4,2,14951,17,10290,4661,742,7908,1,
7,f7.op1,2,14957,5,3876,11081,7245,1035,1,
8,f8.op0,2,14957,5,12558,2399,7816,977,1,
13,f13.op4,4,14957,7,2238,12719,489,11543,1,
13,f13.op4,4,14957,7,14248,709,10664,6573,1,
16,f16.op0,4,14957,13,798,14159,11176,8177,1,
16,f16.op1,4,14957,13,9460,5497,3286,2075,1,
20,f20.op0,2,14957,17,9528,5429,12540,627,1,
20,f20.op0,2,14957,17,13218,1739,9123,1204,1,
4,f4.op0,2,14969,1,4764,10205,13019,6997,1,
4,f4.op0,2,14969,1,13918,1051,10459,6357,1,
7,f7.op1,2,14969,3,11772,3197,2919,417,1,
8,f8.op0,2,14969,1,11164,3805,1408,176,1,
13,f13.op1,4,14969,6,2030,12939,11205,13528,1,
13,f13.op1,4,14969,6,10850,4119,11699,13566,1,
16,f16.op1,4,14969,9,4864,10105,12710,10150,1,
16,f16.op1,4,14969,9,8890,6079,11105,7243,1,
16,f16.op1,4,14969,9,9582,5387,12755,5475,1,
20,f20.op0,2,14969,9,13922,1047,3656,12158,1,
4,f4.op0,2,14983,3,14220,763,1692,423,1,
7,f7.op2,6,14983,3,10358,4625,8495,3354,1,
9,f9.op1,6,14983,7,7286,7697,7824,10858,1,
9,f9.op1,6,14983,7,12984,1999,9934,14422,1,
11,f11.op2,2,14983,1,1848,13135,8027,4816,1,
11,f11.op2,2,14983,1,2472,12511,5381,12748,1,
15,f15.op0,2,14983,13,3108,11875,5243,4345,1,
19,f19.op4,2,14983,11,686,14297,458,3967,1,
19,f19.op4,2,14983,11,2998,11985,3095,11203,1,
19,f19.op4,2,14983,11,3822,11161,4808,9716,1,
19,f19.op7,6,14983,11,1634,13349,9362,13110,1,
19,f19.op7,6,14983,11,12154,2829,10834,8456,1,
19,f19.op7,6,14983,11,12520,2463,11684,6135,1,
7,f7.op0,6,15013,5,4002,11011,6825,975,1,
7,f7.op1,2,15013,5,1260,13753,7254,3181,1,
9,f9.op0,6,15013,1,6834,8179,5595,5626,1,
9,f9.op0,6,15013,1,14020,993,627,5074,1,
11,f11.op2,2,15013,9,12528,2485,6606,4695,1,
16,f16.op0,4,15013,5,214,14799,13593,11171,1,
16,f16.op1,4,15013,5,4176,10837,9437,7158,1,
19,f19.op0,18,15013,3,5014,9999,5775,10576,1,
19,f19.op2,18,15013,3,8102,6911,10312,6864,1,
19,f19.op4,2,15013,3,13810,1203,14793,7890,1,
19,f19.op5,18,15013,3,9318,5695,6197,14549,1,
19,f19.op6,18,15013,3,11610,3403,14159,4696,1,
19,f19.op8,18,15013,3,5886,9127,13221,1486,1,
4,f4.op0,2,15017,1,6838,8179,8426,9615,1,
4,f4.op0,2,15017,1,9104,5913,4834,8717,1,
7,f7.op1,2,15017,2,2968,12049,8568,1224,1,
8,f8.op0,2,15017,1,1762,13255,11069,7015,1,
11,f11.op2,2,15017,2,2678,12339,14323,8128,1,
20,f20.op0,2,15017,17,328,14689,6626,1833,1,
20,f20.op0,2,15017,17,2964,12053,6683,1085,1,
20,f20.op0,2,15017,17,13534,1483,12246,2114,1,
4,f4.op0,2,15031,3,12004,3027,7973,5751,1,
7,f7.op1,2,15031,2,4252,10779,6411,9505,1,
8,f8.op0,2,15031,7,690,14341,4367,13698,1,
9,f9.op0,6,15031,1,2682,12349,14204,13269,1,
11,f11.op3,10,15031,5,14682,349,4157,12676,1,
11,f11.op4,10,15031,5,10864,4167,8587,4880,1,
19,f19.op1,6,15031,2,11252,3779,9136,9183,1,
19,f19.op1,6,15031,2,14192,839,4499,1819,1,
19,f19.op2,18,15031,2,2364,12667,3951,8119,1,
19,f19.op3,18,15031,2,3336,11695,13811,1518,1,
19,f19.op5,18,15031,2,3670,11361,4329,8930,1,
19,f19.op8,18,15031,2,734,14297,7726,10691,1,
20,f20.op0,2,15031,11,3352,11679,4139,8474,1,
16,f16.op0,4,15053,13,10794,4259,7080,7969,1,
16,f16.op1,4,15053,13,2582,12471,13499,9311,1,
7,f7.op0,6,15061,4,2942,12119,2222,2469,1,
7,f7.op1,2,15061,4,3522,11539,2850,11165,1,
9,f9.op1,6,15061,4,12686,2375,2106,234,1,
11,f11.op1,10,15061,2,11134,3927,2835,9842,1,
11,f11.op4,10,15061,2,2606,12455,1011,8307,1,
11,f11.op4,10,15061,2,8888,6173,6064,6028,1,
11,f11.op4,10,15061,2,13342,1719,2765,12574,1,
13,f13.op0,12,15061,7,3340,11721,8353,14545,1,
13,f13.op2,12,15061,7,13224,1837,1008,13980,1,
13,f13.op3,12,15061,7,3822,11239,13109,4484,1,
19,f19.op7,6,15061,13,6440,8621,2061,8828,1,
7,f7.op0,6,15073,2,118,14955,10262,1466,1,
7,f7.op0,6,15073,2,10774,4299,5591,2952,1,
7,f7.op1,2,15073,2,822,14251,4537,7108,1,
7,f7.op2,6,15073,2,7078,7995,8484,1212,1,
9,f9.op0,6,15073,7,9018,6055,163,8392,1,
9,f9.op1,6,15073,7,7452,7621,14398,14998,1,
11,f11.op2,2,15073,3,1080,13993,8547,777,1,
11,f11.op2,2,15073,3,2962,12111,13242,12166,1,
13,f13.op0,12,15073,6,1168,13905,3481,8384,1,
13,f13.op1,4,15073,6,9604,5469,654,9326,1,
13,f13.op2,12,15073,6,6216,8857,11927,14831,1,
13,f13.op3,12,15073,6,2720,12353,12716,5616,1,
13,f13.op4,4,15073,6,12550,2523,1681,9405,1,
16,f16.op0,4,15073,1,12114,2959,13642,6505,1,
17,f17.op3,16,15073,11,6308,8765,8633,7601,1,
17,f17.op6,16,15073,11,194,14879,14266,8819,1,
19,f19.op4,2,15073,6,1294,13779,309,11916,1,
19,f19.op4,2,15073,6,10228,4845,2536,6480,1,
19,f19.op7,6,15073,6,4002,11071,4303,6573,1,
8,f8.op0,2,15077,5,9254,5823,11687,10884,1,
13,f13.op1,4,15077,10,9538,5539,8534,2976,1,
13,f13.op1,4,15077,10,12760,2317,10342,13553,1,
15,f15.op0,2,15077,2,4592,10485,7228,1487,1,
15,f15.op0,2,15077,2,6568,8509,11044,13803,1,
16,f16.op1,4,15077,5,4074,11003,14294,2778,1,
19,f19.op4,2,15077,10,964,14113,160,2389,1,
7,f7.op1,2,15083,5,13112,1971,11172,1596,1,
11,f11.op2,2,15083,2,10076,5007,8803,6285,1,
19,f19.op4,2,15083,16,3366,11717,689,6387,1,
19,f19.op4,2,15083,16,8574,6509,1411,6425,1,
7,f7.op0,6,15091,6,14668,423,9995,14363,1,
8,f8.op0,2,15091,3,7314,7777,1128,141,1,
8,f8.op0,2,15091,3,14778,313,14587,15028,1,
9,f9.op0,6,15091,7,5984,9107,6807,10817,1,
9,f9.op1,6,15091,7,4872,10219,7396,14236,1,
11,f11.op4,10,15091,10,4838,10253,12640,2521,1,
19,f19.op4,2,15091,5,2544,12547,10416,2931,1,
4,f4.op0,2,15101,1,5714,9387,7760,1940,1,
4,f4.op0,2,15101,1,6212,8889,7710,9478,1,
7,f7.op1,2,15101,2,15000,101,4842,2849,1,
8,f8.op0,2,15101,5,8324,6777,6835,2742,1,
11,f11.op2,2,15101,9,6766,8335,7756,8942,1,
13,f13.op1,4,15101,8,14968,133,5223,2725,1,
4,f4.op0,2,15107,3,4678,10429,38,7563,1,
11,f11.op2,2,15107,4,2166,12941,1300,6985,1,
19,f19.op4,2,15107,2,7612,7495,7387,1979,1,
7,f7.op1,2,15121,1,5032,10089,5293,13717,1,
8,f8.op0,2,15121,1,10890,4231,4988,8184,1,
8,f8.op0,2,15121,1,13542,1579,14138,13108,1,
9,f9.op0,6,15121,1,2454,12667,6218,2371,1,
9,f9.op0,6,15121,1,8728,6393,13997,13316,1,
11,f11.op3,10,15121,7,9494,5627,9566,14616,1,
13,f13.op2,12,15121,2,944,14177,2617,12996,1,
13,f13.op4,4,15121,2,7622,7499,9404,5376,1,
17,f17.op1,16,15121,8,8164,6957,14010,4382,1,
17,f17.op2,16,15121,8,9170,5951,7838,2240,1,
19,f19.op1,6,15121,16,6608,8513,1168,2449,1,
19,f19.op3,18,15121,16,8800,6321,3223,3353,1,
4,f4.op0,2,15131,3,2766,12365,14969,7525,1,
11,f11.op0,10,15131,6,1020,14111,4105,10002,1,
11,f11.op0,10,15131,6,4058,11073,12616,3898,1,
11,f11.op2,2,15131,6,1732,13399,14503,2694,1,
11,f11.op3,10,15131,6,12144,2987,7734,13083,1,
15,f15.op0,2,15131,11,7082,8049,827,8125,1,y
11,f11.op2,2,15137,1,11088,4049,929,8341,1,
11,f11.op2,2,15137,1,12470,2667,12833,6671,1,
17,f17.op2,16,15137,7,5594,9543,9149,2319,1,
17,f17.op3,16,15137,7,13628,1509,10392,8625,1,
17,f17.op4,16,15137,7,7586,7551,11185,5110,1,
17,f17.op5,16,15137,7,4988,10149,14435,7082,1,
17,f17.op7,16,15137,7,8044,7093,10104,4156,1,
7,f7.op0,6,15139,5,2092,13047,8011,11958,1,
8,f8.op0,2,15139,3,11732,3407,6455,6484,1,
9,f9.op0,6,15139,1,14640,499,15022,15126,1,y
19,f19.op0,18,15139,15,3386,11753,11539,9372,1,
19,f19.op0,18,15139,15,11622,3517,4919,7430,1,
19,f19.op1,6,15139,15,6432,8707,8154,12381,1,
19,f19.op5,18,15139,15,1618,13521,7068,372,1,
19,f19.op7,6,15139,15,11340,3799,9,5578,1,
19,f19.op8,18,15139,15,10402,4737,6636,5130,1,
11,f11.op2,2,15149,2,13508,1641,11935,1085,1,
16,f16.op0,4,15149,13,4618,10531,9195,9096,1,
16,f16.op0,4,15149,13,8552,6597,4875,8826,1,
16,f16.op1,4,15149,13,6790,8359,2498,5837,1,
16,f16.op1,4,15149,13,7640,7509,5038,9783,1,
19,f19.op4,2,15149,6,8422,6727,14641,11933,1,y
8,f8.op0,2,15161,1,14706,455,2128,266,1,
11,f11.op2,2,15161,3,6502,8659,13139,3951,1,
11,f11.op2,2,15161,3,13250,1911,15055,8260,1,
16,f16.op1,4,15161,9,544,14617,3164,3988,1,
19,f19.op4,2,15161,18,9860,5301,11926,11001,1,
19,f19.op4,2,15161,18,11198,3963,3491,11355,1,
20,f20.op0,2,15161,1,4450,10711,13672,6748,1,
20,f20.op0,2,15161,1,4928,10233,5990,7880,1,
13,f13.op1,4,15173,2,13860,1313,3488,13107,1,
13,f13.op4,4,15173,2,12416,2757,14667,6964,1,
4,f4.op0,2,15187,3,6966,8221,870,7811,1,
7,f7.op1,2,15187,4,3604,11583,738,2275,1,
8,f8.op0,2,15187,3,10378,4809,15067,15172,1,
19,f19.op7,6,15187,6,7136,8051,1115,858,1,
19,f19.op7,6,15187,6,14220,967,2848,10541,1,
20,f20.op0,2,15187,7,7670,7517,14088,12854,1,
20,f20.op0,2,15187,7,13940,1247,9022,11082,1,
7,f7.op1,2,15193,3,2804,12389,3761,9219,1,
7,f7.op1,2,15193,3,15026,167,427,61,1,
8,f8.op0,2,15193,1,15052,141,6091,10257,1,
9,f9.op0,6,15193,1,5174,10019,4051,13955,1,
11,f11.op2,2,15193,2,364,14829,14027,15087,1,
11,f11.op2,2,15193,2,6808,8385,8021,14541,1,
13,f13.op1,4,15193,9,12086,3107,1263,8278,1,
13,f13.op4,4,15193,9,14680,513,6075,1636,1,
13,f13.op5,12,15193,9,4912,10281,7111,547,1,
16,f16.op0,4,15193,9,14926,267,10730,6368,1,
16,f16.op1,4,15193,9,3778,11415,13614,2750,1,
19,f19.op2,18,15193,12,10736,4457,9346,13286,1,
19,f19.op4,2,15193,12,8468,6725,13787,15119,1,
19,f19.op5,18,15193,12,2944,12249,14903,1584,1,
4,f4.op0,2,15199,3,10592,4607,13351,14737,1,
4,f4.op0,2,15199,3,14036,1163,11282,10420,1,
7,f7.op0,6,15199,2,4902,10297,6822,11831,1,
7,f7.op1,2,15199,2,9520,5679,908,2301,1,
7,f7.op1,2,15199,2,11418,3781,932,6647,1,
19,f19.op7,6,15199,18,7506,7693,1170,8861,1,
19,f19.op7,6,15199,18,13232,1967,3415,11379,1,
20,f20.op0,2,15199,19,8812,6387,14814,11380,1,
13,f13.op3,12,15217,7,9486,5731,12059,12633,1,
15,f15.op0,2,15217,7,10936,4281,12502,15036,1,
16,f16.op0,4,15217,1,13206,2011,13209,7483,1,
17,f17.op1,16,15217,2,9840,5377,5310,12844,1,
17,f17.op7,16,15217,2,6996,8221,13361,8842,1,y
17,f17.op7,16,15217,2,9510,5707,446,13453,1,
20,f20.op0,2,15217,17,7130,8087,5384,6356,1,
8,f8.op0,2,15233,1,6222,9011,6802,12275,1,
11,f11.op2,2,15233,9,3102,12131,1336,11200,1,
15,f15.op0,2,15233,8,7548,7685,4060,10426,1,
15,f15.op0,2,15233,8,8494,6739,7423,4557,1,
15,f15.op0,2,15233,8,10402,4831,8081,8663,1,
16,f16.op1,4,15233,1,9056,6177,10237,3496,1,
17,f17.op2,16,15233,1,14908,325,13249,10636,1,
17,f17.op4,16,15233,1,4756,10477,13107,771,1,
17,f17.op4,16,15233,1,8728,6505,7239,3114,1,
17,f17.op6,16,15233,1,12418,2815,11516,9638,1,
17,f17.op6,16,15233,1,14294,939,4892,3872,1,
19,f19.op4,2,15233,14,12076,3157,10461,5361,1,
19,f19.op4,2,15233,14,12644,2589,9594,12531,1,
20,f20.op0,2,15233,13,1956,13277,13011,10552,1,
4,f4.op0,2,15241,1,1866,13375,13586,11017,1,
7,f7.op0,6,15241,2,11378,3863,14588,2084,1,
8,f8.op0,2,15241,1,9606,5635,4419,10078,1,
9,f9.op1,6,15241,4,9544,5697,7308,812,1,
11,f11.op0,10,15241,6,11214,4027,6375,14435,1,
15,f15.op0,2,15241,1,3322,11919,13823,8034,1,
15,f15.op0,2,15241,1,12172,3069,7714,11691,1,
16,f16.op1,4,15241,9,5748,9493,13767,1813,1,
19,f19.op4,2,15241,3,5416,9825,13174,3902,1,
19,f19.op7,6,15241,3,5918,9323,10343,3753,1,
20,f20.op0,2,15241,1,12326,2915,14809,9123,1,
4,f4.op0,2,15259,3,14110,1149,148,37,1,
7,f7.op1,2,15259,6,1284,13975,5788,13906,1,
7,f7.op1,2,15259,6,13336,1923,8705,9963,1,
7,f7.op2,6,15259,6,2218,13041,10566,8049,1,
8,f8.op0,2,15259,3,9000,6259,9099,14489,1,
8,f8.op0,2,15259,3,11744,3515,2335,6014,1,
9,f9.op0,6,15259,4,13190,2069,11765,8089,1,
11,f11.op2,2,15259,2,3340,11919,14703,4111,1,
19,f19.op4,2,15259,2,3574,11685,12145,14292,1,
20,f20.op0,2,15259,19,10176,5083,10460,523,1,
4,f4.op0,2,15263,3,11666,3597,2284,571,1,
7,f7.op1,2,15263,3,14192,1071,1459,13291,1,
8,f8.op0,2,15263,7,4738,10525,11374,12869,1,
11,f11.op2,2,15263,6,12000,3263,12479,2522,1,
11,f11.op2,2,15269,1,7160,8109,174,2792,1,
13,f13.op4,4,15269,7,834,14435,12430,11527,1,
16,f16.op0,4,15269,5,8204,7065,6448,403,1,
16,f16.op1,4,15269,5,1142,14127,5206,2234,1,
4,f4.op0,2,15271,3,12380,2891,5401,5168,1,
7,f7.op1,2,15271,4,14238,1033,377,4417,1,
7,f7.op2,6,15271,4,6026,9245,11824,12597,1,
9,f9.op1,6,15271,7,8208,7063,10707,6280,1,
11,f11.op0,10,15271,3,11830,3441,11460,12148,1,
11,f11.op1,10,15271,3,2556,12715,12714,12262,1,
11,f11.op2,2,15271,3,9278,5993,13788,4030,1,
11,f11.op2,2,15271,3,15122,149,15253,8328,1,
11,f11.op3,10,15271,3,3486,11785,3455,10032,1,
15,f15.op0,2,15271,1,12738,2533,9560,10818,1,
19,f19.op1,6,15271,14,1080,14191,405,4040,1,
19,f19.op1,6,15271,14,7200,8071,5036,3480,1,
19,f19.op7,6,15271,14,1260,14011,2694,2553,1,
7,f7.op0,6,15277,3,6790,8487,12631,14899,1,
7,f7.op0,6,15277,3,9962,5315,3810,9274,1,
7,f7.op1,2,15277,3,14254,1023,8471,5575,1,
13,f13.op0,12,15277,2,10166,5111,3737,12039,1,
13,f13.op2,12,15277,2,7768,7509,5345,14513,1,
16,f16.op0,4,15277,13,310,14967,13253,7512,1,
16,f16.op1,4,15277,13,3780,11497,725,6729,1,
19,f19.op1,6,15277,1,6254,9023,10133,10986,1,
4,f4.op0,2,15287,3,2302,12985,6929,5554,1,
4,f4.op0,2,15287,3,11724,3563,6404,1601,1,
7,f7.op1,2,15287,6,1452,13835,7116,9752,1,
7,f7.op1,2,15287,6,4430,10857,170,4392,1,
15,f15.op0,2,15287,2,1426,13861,15253,2036,1,
19,f19.op4,2,15287,11,7128,8159,14444,8806,1,
4,f4.op0,2,15289,1,10320,4969,11965,14458,1,
7,f7.op1,2,15289,1,8928,6361,9058,1294,1,
8,f8.op0,2,15289,1,10122,5167,2223,2189,1,
9,f9.op0,6,15289,7,3626,11663,9978,6205,1,y
9,f9.op0,6,15289,7,5962,9327,8706,11160,1,
9,f9.op0,6,15289,7,12234,3055,2943,327,1,
13,f13.op1,4,15289,1,1302,13987,3773,12051,1,
13,f13.op4,4,15289,1,4990,10299,14285,3451,1,
13,f13.op5,12,15289,1,2452,12837,12515,5667,1,
19,f19.op7,6,15289,13,8200,7089,14815,12850,1,
19,f19.op7,6,15289,13,9774,5515,8228,13308,1,
20,f20.op0,2,15289,9,6416,8873,8621,8840,1,
4,f4.op0,2,15299,3,7918,7381,11691,14397,1,
8,f8.op0,2,15299,3,5884,9415,15107,15275,1,
8,f8.op0,2,15299,3,9182,6117,12107,14900,1,
7,f7.op2,6,15307,5,13432,1875,844,4494,1,
11,f11.op2,2,15307,6,1394,13913,12067,1097,1,
11,f11.op2,2,15307,6,11740,3567,4029,7324,1,
20,f20.op0,2,15307,7,13352,1955,5950,7951,1,
4,f4.op0,2,15313,1,6774,8539,7242,9467,1,
13,f13.op0,12,15313,12,14332,981,9788,14888,1,
13,f13.op1,4,15313,12,12628,2685,14477,10537,1,
13,f13.op1,4,15313,12,14928,385,10737,14961,1,
13,f13.op2,12,15313,12,15046,267,11872,4447,1,
13,f13.op4,4,15313,12,4054,11259,6696,1693,1,
13,f13.op4,4,15313,12,10220,5093,1159,2445,1,
13,f13.op5,12,15313,12,32,15281,253,7087,1,
15,f15.op0,2,15313,13,8618,6695,9699,12897,1,
17,f17.op0,16,15313,13,904,14409,8271,13998,1,
17,f17.op3,16,15313,13,9106,6207,14318,1743,1,
17,f17.op4,16,15313,13,9744,5569,7920,7672,1,
17,f17.op5,16,15313,13,600,14713,2702,3762,1,
17,f17.op5,16,15313,13,5336,9977,436,6331,1,
17,f17.op7,16,15313,13,454,14859,11216,15072,1,
17,f17.op7,16,15313,13,8284,7029,6283,10278,1,
17,f17.op7,16,15313,13,13754,1559,14143,4435,1,
19,f19.op7,6,15313,18,12332,2981,70,10481,1,y
20,f20.op0,2,15313,13,14870,443,7445,11857,1,
4,f4.op0,2,15319,3,2330,12989,790,7857,1,
4,f4.op0,2,15319,3,14192,1127,12661,6995,1,
7,f7.op2,6,15319,3,8728,6591,3872,4930,1,
8,f8.op0,2,15319,7,14166,1153,6921,2780,1,
15,f15.op0,2,15319,4,2464,12855,7251,6611,1,
19,f19.op0,18,15319,5,628,14691,10959,13477,1,
19,f19.op2,18,15319,5,1038,14281,2162,13014,1,
19,f19.op3,18,15319,5,13786,1533,7128,6019,1,
19,f19.op7,6,15319,5,11438,3881,7011,369,1,
20,f20.op0,2,15319,19,4566,10753,4070,7863,1,y
17,f17.op7,16,15329,12,5184,10145,11271,663,1,
19,f19.op4,2,15329,15,10414,4915,3443,988,1,
20,f20.op0,2,15329,9,5658,9671,10765,12035,1,
7,f7.op0,6,15331,1,9492,5839,299,4423,1,
8,f8.op0,2,15331,3,574,14757,612,7742,1,
9,f9.op1,6,15331,4,1040,14291,5574,10840,1,
11,f11.op3,10,15331,8,576,14755,6704,13153,1,
7,f7.op0,6,15349,5,1732,13617,447,6642,1,
8,f8.op0,2,15349,5,2762,12587,2232,279,1,
9,f9.op0,6,15349,4,6706,8643,4699,3933,1,
11,f11.op2,2,15349,4,3152,12197,7196,7631,1,
11,f11.op2,2,15349,4,5082,10267,7878,7693,1,
13,f13.op2,12,15349,9,2482,12867,9295,715,1,
13,f13.op5,12,15349,9,5878,9471,10036,772,1,
16,f16.op0,4,15349,5,414,14935,1949,6837,1,
20,f20.op0,2,15349,9,12184,3165,7397,5742,1,
11,f11.op2,2,15359,3,9004,6355,2555,14195,1,
15,f15.op0,2,15359,14,14130,1229,1395,93,1,
19,f19.op4,2,15359,7,1632,13727,5637,7572,1,
19,f19.op4,2,15359,7,8456,6903,13519,3945,1,
7,f7.op1,2,15361,3,11930,3431,6241,3086,1,
8,f8.op0,2,15361,1,8040,7321,6568,821,1,
11,f11.op0,10,15361,5,2164,13197,5257,13046,1,
11,f11.op0,10,15361,5,4844,10517,88,8,1,
11,f11.op4,10,15361,5,11908,3453,4014,12933,1,
13,f13.op2,12,15361,8,614,14747,2929,7315,1,
13,f13.op2,12,15361,8,752,14609,15051,3521,1,
13,f13.op4,4,15361,8,2832,12529,3796,292,1,
15,f15.op0,2,15361,1,5278,10083,784,11317,1,
16,f16.op0,4,15361,1,1458,13903,13401,7558,1,
16,f16.op1,4,15361,1,6202,9159,13282,14271,1,
16,f16.op1,4,15361,1,7050,8311,4017,14652,1,
17,f17.op0,16,15361,10,8316,7045,12481,14288,1,
17,f17.op3,16,15361,10,12684,2677,3307,10134,1,
17,f17.op4,16,15361,10,6996,8365,12179,1620,1,
19,f19.op4,2,15361,9,1716,13645,12211,6302,1,
19,f19.op7,6,15361,9,9702,5659,1334,6538,1,
4,f4.op0,2,15373,1,10216,5157,1787,4290,1,
7,f7.op0,6,15373,1,734,14639,1744,13426,1,
9,f9.op1,6,15373,1,8834,6539,12502,15054,1,
13,f13.op4,4,15373,7,7646,7727,8108,10084,1,
13,f13.op5,12,15373,7,8952,6421,5978,5190,1,
13,f13.op5,12,15373,7,14072,1301,4351,9795,1,
15,f15.op0,2,15373,13,5966,9407,2348,4256,1,
16,f16.op0,4,15373,13,11822,3551,12921,3690,1,
19,f19.op1,6,15373,2,3406,11967,12435,4700,1,
19,f19.op1,6,15373,2,10704,4669,11377,2217,1,
19,f19.op2,18,15373,2,5094,10279,7005,2796,1,y
19,f19.op4,2,15373,2,3416,11957,4115,3453,1,
19,f19.op5,18,15373,2,3244,12129,15329,2425,1,
19,f19.op6,18,15373,2,3168,12205,14196,7220,1,
19,f19.op8,18,15373,2,8248,7125,8377,1250,1,
8,f8.op0,2,15377,1,10960,4417,15362,13453,1,
13,f13.op1,4,15377,11,7022,8355,14125,12915,1,
13,f13.op1,4,15377,11,11872,3505,12181,937,1,
13,f13.op1,4,15377,11,12386,2991,11135,12685,1,
13,f13.op4,4,15377,11,14748,629,3384,2626,1,
15,f15.op0,2,15377,2,10794,4583,7663,1536,1,
17,f17.op0,16,15377,9,5406,9971,1254,7310,1,
17,f17.op4,16,15377,9,12640,2737,330,2733,1,
19,f19.op4,2,15377,6,7740,7637,10651,11891,1,
4,f4.op0,2,15383,3,11224,4159,8212,2053,1,
7,f7.op1,2,15383,4,5448,9935,614,8878,1,
8,f8.op0,2,15383,7,14730,653,4102,12050,1,
11,f11.op2,2,15383,5,14250,1133,8909,13396,1,
15,f15.op0,2,15383,8,5796,9587,2473,4267,1,
20,f20.op0,2,15383,3,5526,9857,8335,11954,1,
7,f7.op1,2,15391,5,5176,10215,12419,10569,1,
7,f7.op2,6,15391,5,6630,8761,4839,2890,1,
8,f8.op0,2,15391,7,7514,7877,10979,7144,1,
11,f11.op3,10,15391,2,3656,11735,4939,449,1,
19,f19.op4,2,15391,1,2864,12527,10078,9441,1,
19,f19.op5,18,15391,1,7504,7887,4498,4287,1,
19,f19.op7,6,15391,1,7832,7559,12534,5520,1,
19,f19.op8,18,15391,1,9968,5423,1256,13837,1,
19,f19.op8,18,15391,1,13528,1863,11206,3830,1,
20,f20.op0,2,15391,11,4790,10601,13698,2224,1,
20,f20.op0,2,15391,11,12810,2581,5668,9518,1,
7,f7.op1,2,15401,1,7132,8269,6273,14097,1,
8,f8.op0,2,15401,1,2204,13197,9631,3129,1,
8,f8.op0,2,15401,1,12504,2897,8036,8705,1,
8,f8.op0,2,15401,1,13478,1923,12969,15097,1,
11,f11.op0,10,15401,1,8392,7009,270,7025,1,
11,f11.op0,10,15401,1,13298,2103,11860,13679,1,
11,f11.op1,10,15401,1,966,14435,1910,5774,1,
11,f11.op3,10,15401,1,10200,5201,12238,8113,1,
13,f13.op4,4,15401,9,14158,1243,7497,14793,1,
15,f15.op0,2,15401,11,10522,4879,11750,5917,1,
16,f16.op0,4,15401,9,13134,2267,6369,7136,1,
19,f19.op4,2,15401,11,1020,14381,6420,11686,1,
20,f20.op0,2,15401,1,6304,9097,10452,6683,1,
20,f20.op0,2,15401,1,15344,57,9772,6649,1,
7,f7.op1,2,15413,6,3786,11627,3916,7165,1,
11,f11.op2,2,15413,2,10002,5411,2337,4416,1,
13,f13.op1,4,15413,8,12216,3197,13743,4614,1,
13,f13.op4,4,15413,8,11004,4409,8592,6589,1,
13,f13.op4,4,15413,8,12176,3237,10868,836,1,
13,f13.op4,4,15413,8,13436,1977,3654,9766,1,
16,f16.op1,4,15413,5,4144,11269,10450,6433,1,
7,f7.op0,6,15427,6,10214,5213,15125,13180,1,
7,f7.op2,6,15427,6,10648,4779,13232,6298,1,
8,f8.op0,2,15427,3,7128,8299,13520,1690,1,
9,f9.op1,6,15427,1,8536,6891,5116,9139,1,
19,f19.op2,18,15427,18,7758,7669,6286,13322,1,
19,f19.op2,18,15427,18,13124,2303,7524,396,1,
19,f19.op3,18,15427,18,6770,8657,7128,2811,1,
19,f19.op6,18,15427,18,13460,1967,8641,12634,1,
19,f19.op7,6,15427,18,11614,3813,10667,7057,1,
19,f19.op8,18,15427,18,6522,8905,10802,8688,1,
7,f7.op1,2,15439,4,3038,12401,10792,10364,1,
8,f8.op0,2,15439,7,3664,11775,2090,4121,1,
8,f8.op0,2,15439,7,4746,10693,13174,13226,1,
8,f8.op0,2,15439,7,8968,6471,686,11665,1,
15,f15.op0,2,15439,4,534,14905,6265,5564,1,
19,f19.op1,6,15439,11,14518,921,2873,8277,1,
19,f19.op7,6,15439,11,890,14549,1437,9014,1,
20,f20.op0,2,15439,19,2796,12643,7982,1943,1,
20,f20.op0,2,15439,19,14564,875,12925,4506,1,
8,f8.op0,2,15443,3,7382,8061,2031,6045,1,
11,f11.op2,2,15443,10,15132,311,2399,1622,1,
8,f8.op0,2,15451,3,140,15311,8903,6907,1,
9,f9.op0,6,15451,7,1474,13977,7439,12844,1,
9,f9.op0,6,15451,7,3650,11801,13214,3185,1,
11,f11.op0,10,15451,7,180,15271,2338,10045,1,
11,f11.op2,2,15451,7,12776,2675,8087,9163,1,y
20,f20.op0,2,15451,11,13878,1573,14125,4569,1,
7,f7.op1,2,15461,5,5028,10433,12375,8394,1,
8,f8.op0,2,15461,5,8190,7271,15015,11540,1,
11,f11.op0,10,15461,6,12502,2959,7409,14729,1,
15,f15.op0,2,15461,11,282,15179,9410,5781,1,
15,f15.op0,2,15461,11,2918,12543,10114,1705,1,
16,f16.op1,4,15461,5,7222,8239,11609,11355,1,
16,f16.op1,4,15461,5,10312,5149,1387,1053,1,
19,f19.op4,2,15461,14,15104,357,10460,2178,1,
7,f7.op1,2,15467,4,3384,12083,6937,991,1,
8,f8.op0,2,15467,3,5478,9989,9902,12838,1,
19,f19.op4,2,15467,1,7188,8279,6544,9299,1,
20,f20.op0,2,15467,7,6284,9183,2910,7879,1,
7,f7.op1,2,15473,3,3706,11767,3238,2673,1,
7,f7.op1,2,15473,3,13314,2159,5879,11892,1,
8,f8.op0,2,15473,1,7936,7537,7619,10623,1,
15,f15.op0,2,15473,8,12952,2521,10410,694,1,
16,f16.op0,4,15473,1,36,15437,3604,11830,1,
16,f16.op0,4,15473,1,5992,9481,1220,11681,1,
17,f17.op4,16,15473,3,1390,14083,12391,11651,1,
17,f17.op5,16,15473,3,582,14891,9060,5994,1,
17,f17.op7,16,15473,3,3512,11961,10182,6060,1,
20,f20.op0,2,15473,13,12042,3431,9262,5105,1,
4,f4.op0,2,15493,1,2890,12603,14342,11332,1,
7,f7.op0,6,15493,2,12512,2981,807,13395,1,
7,f7.op1,2,15493,2,3986,11507,3377,4909,1,
7,f7.op2,6,15493,2,5578,9915,6052,11931,1,
8,f8.op0,2,15493,5,1122,14371,14301,15344,1,
8,f8.op0,2,15493,5,6120,9373,14761,7655,1,
8,f8.op0,2,15493,5,9406,6087,1032,129,1,
13,f13.op1,4,15493,10,3138,12355,4825,6330,1,
13,f13.op3,12,15493,10,9138,6355,515,8382,1,
13,f13.op5,12,15493,10,14608,885,789,3636,1,
19,f19.op1,6,15493,8,1568,13925,7327,6909,1,
19,f19.op1,6,15493,8,5490,10003,14870,7306,1,
11,f11.op2,2,15497,9,600,14897,6344,6212,1,
11,f11.op2,2,15497,9,14404,1093,9323,5074,1,
16,f16.op1,4,15497,9,5638,9859,4204,4137,1,
7,f7.op2,6,15511,6,13368,2143,10516,5934,1,
11,f11.op0,10,15511,1,9298,6213,2930,10137,1,
11,f11.op2,2,15511,1,11568,3943,8485,10642,1,
15,f15.op0,2,15511,1,6674,8837,10592,14149,1,
19,f19.op4,2,15511,7,3544,11967,13398,4787,1,
19,f19.op7,6,15511,7,9032,6479,11672,8778,1,
19,f19.op7,6,15511,7,12648,2863,8879,8631,1,
4,f4.op0,2,15527,3,10592,4935,6331,13228,1,
11,f11.op2,2,15527,6,4626,10901,14371,2718,1,
11,f11.op2,2,15527,6,9112,6415,48,4239,1,
4,f4.op0,2,15541,1,10372,5169,14374,11364,1,
7,f7.op1,2,15541,1,7832,7709,1106,158,1,
7,f7.op2,6,15541,1,3332,12209,13055,1865,1,
7,f7.op2,6,15541,1,14970,571,4008,7233,1,
8,f8.op0,2,15541,5,9954,5587,9402,12831,1,
9,f9.op1,6,15541,7,252,15289,1719,191,1,
11,f11.op2,2,15541,9,3518,12023,14678,4160,1,
13,f13.op3,12,15541,6,7352,8189,7501,577,1,
13,f13.op3,12,15541,6,14542,999,1768,136,1,
16,f16.op0,4,15541,5,2980,12561,6626,6242,1,
19,f19.op1,6,15541,18,5384,10157,5783,6030,1,
19,f19.op4,2,15541,18,5046,10495,1235,65,1,
19,f19.op4,2,15541,18,8058,7483,14321,12205,1,
11,f11.op1,10,15551,8,8908,6643,9351,6505,1,
11,f11.op1,10,15551,8,12126,3425,15025,11262,1,
11,f11.op2,2,15551,8,588,14963,14183,8358,1,
11,f11.op4,10,15551,8,4010,11541,1198,10005,1,
15,f15.op0,2,15551,11,1298,14253,2400,160,1,
15,f15.op0,2,15551,11,2062,13489,13114,1911,1,
15,f15.op0,2,15551,11,9510,6041,1156,4224,1,
4,f4.op0,2,15559,3,6122,9437,1074,8048,1,
8,f8.op0,2,15559,7,7968,7591,577,2017,1,
9,f9.op0,6,15559,7,640,14919,12799,10066,1,y
9,f9.op1,6,15559,7,8230,7329,9233,7941,1,
19,f19.op1,6,15559,17,3186,12373,3316,4269,1,
19,f19.op4,2,15559,17,6574,8985,6862,9369,1,
19,f19.op4,2,15559,17,15498,61,4999,1082,1,
11,f11.op2,2,15569,4,3508,12061,5378,4735,1,
11,f11.op2,2,15569,4,4022,11547,8225,13486,1,
13,f13.op4,4,15569,8,7244,8325,8643,12641,1,
15,f15.op0,2,15569,14,252,15317,3352,7489,1,
16,f16.op0,4,15569,1,12074,3495,3311,1180,1,
17,f17.op2,16,15569,14,2348,13221,10820,13458,1,
17,f17.op3,16,15569,14,6332,9237,4498,8507,1,
17,f17.op7,16,15569,14,8086,7483,3115,6594,1,
4,f4.op0,2,15581,1,15288,293,5455,5259,1,
7,f7.op1,2,15581,6,3908,11673,12083,3952,1,
8,f8.op0,2,15581,5,13842,1739,4307,2486,1,
11,f11.op0,10,15581,5,11074,4507,13203,9699,1,
11,f11.op1,10,15581,5,282,15299,3675,3167,1,
11,f11.op2,2,15581,5,1506,14075,745,7150,1,
11,f11.op2,2,15581,5,8488,7093,11575,9551,1,
11,f11.op3,10,15581,5,2916,12665,11843,5326,1,
11,f11.op3,10,15581,5,8644,6937,9760,9386,1,
11,f11.op3,10,15581,5,8742,6839,1859,169,1,
11,f11.op3,10,15581,5,8958,6623,7260,660,1,
15,f15.op0,2,15581,11,8924,6657,12529,1874,1,
20,f20.op0,2,15581,1,2210,13371,14758,2296,1,
7,f7.op0,6,15583,1,14632,951,13752,8643,1,
9,f9.op0,6,15583,4,3558,12025,11685,11687,1,
20,f20.op0,2,15583,3,6508,9075,28,3118,1,
7,f7.op2,6,15601,5,11774,3827,9514,10274,1,
9,f9.op0,6,15601,4,7462,8139,4879,4009,1,
11,f11.op0,10,15601,3,1638,13963,9038,7913,1,
11,f11.op2,2,15601,3,2454,13147,13056,6860,1,
13,f13.op3,12,15601,1,3204,12397,8423,1848,1,
13,f13.op4,4,15601,1,3110,12491,7152,13751,1,
13,f13.op4,4,15601,1,6080,9521,15267,10775,1,
16,f16.op0,4,15601,1,11756,3845,4869,11030,1,
16,f16.op1,4,15601,1,9284,6317,283,4893,1,
17,f17.op2,16,15601,12,9500,6101,5893,8606,1,
17,f17.op3,16,15601,12,4250,11351,12771,10846,1,
17,f17.op5,16,15601,12,2034,13567,2745,4750,1,
17,f17.op5,16,15601,12,5798,9803,8595,2341,1,
17,f17.op6,16,15601,12,8532,7069,7594,15130,1,
17,f17.op7,16,15601,12,14136,1465,15502,3665,1,
4,f4.op0,2,15607,3,3172,12435,740,185,1,
9,f9.op0,6,15607,1,8002,7605,3352,9043,1,
9,f9.op1,6,15607,1,160,15447,1239,5340,1,
11,f11.op2,2,15607,9,1472,14135,15505,5666,1,
11,f11.op2,2,15607,9,5998,9609,989,7184,1,
19,f19.op2,18,15607,8,13418,2189,11997,15417,1,
19,f19.op3,18,15607,8,15526,81,3710,13338,1,
7,f7.op0,6,15619,2,5876,9743,2001,9211,1,
7,f7.op1,2,15619,2,220,15399,3709,9455,1,
8,f8.op0,2,15619,3,122,15497,3746,4373,1,
9,f9.op0,6,15619,4,2364,13255,4252,14356,1,
9,f9.op1,6,15619,4,5036,10583,11086,9909,1,
19,f19.op1,6,15619,1,3372,12247,92,2471,1,
19,f19.op4,2,15619,1,3428,12191,1021,4164,1,
11,f11.op2,2,15629,9,3802,11827,12839,2588,1,
20,f20.op0,2,15629,9,5374,10255,5810,8105,1,
20,f20.op0,2,15629,9,8898,6731,13339,7700,1,
7,f7.op1,2,15641,3,2234,13407,3844,5018,1,
11,f11.op1,10,15641,10,6990,8651,1799,8695,1,
11,f11.op1,10,15641,10,11184,4457,15062,5635,1,
11,f11.op1,10,15641,10,12956,2685,13618,1238,1,
11,f11.op3,10,15641,10,4808,10833,7121,6335,1,
11,f11.op3,10,15641,10,11206,4435,11102,5275,1,
13,f13.op1,4,15641,2,10052,5589,5699,5251,1,
13,f13.op4,4,15641,2,10722,4919,6984,6553,1,
15,f15.op0,2,15641,11,9106,6535,634,1085,1,
16,f16.op1,4,15641,9,9294,6347,6238,2345,1,
4,f4.op0,2,15643,3,12334,3309,14517,7540,1,
19,f19.op4,2,15643,6,2362,13281,13025,9742,1,
4,f4.op0,2,15647,3,9762,5885,2389,4509,1,
7,f7.op1,2,15647,2,518,15129,9633,8082,1,
8,f8.op0,2,15647,7,3260,12387,13464,1683,1,
11,f11.op2,2,15647,5,3824,11823,14035,14078,1,
11,f11.op2,2,15647,5,10270,5377,12751,6849,1,
20,f20.op0,2,15647,7,1574,14073,11649,10753,1,
20,f20.op0,2,15647,7,8752,6895,7555,12113,1,
7,f7.op0,6,15649,4,6558,9091,10562,5980,1,
7,f7.op0,6,15649,4,9282,6367,10534,5976,1,
7,f7.op2,6,15649,4,528,15121,9155,5779,1,
9,f9.op0,6,15649,7,9760,5889,5932,9353,1,
9,f9.op1,6,15649,7,9570,6079,2844,316,1,
11,f11.op2,2,15649,7,5530,10119,9464,2283,1,
13,f13.op5,12,15649,10,5548,10101,15444,1188,1,
16,f16.op1,4,15649,1,4056,11593,14357,11656,1,
16,f16.op1,4,15649,1,13162,2487,4303,1247,1,
17,f17.op0,16,15649,9,13676,1973,12284,13610,1,
17,f17.op1,16,15649,9,3250,12399,411,10150,1,
17,f17.op1,16,15649,9,7164,8485,3337,6640,1,
17,f17.op4,16,15649,9,7768,7881,9590,12531,1,
17,f17.op6,16,15649,9,10792,4857,625,7401,1,
19,f19.op1,6,15649,12,1718,13931,7883,13593,1,
19,f19.op1,6,15649,12,9624,6025,7657,403,1,
19,f19.op4,2,15649,12,2648,13001,8855,9526,1,
19,f19.op4,2,15649,12,6968,8681,4307,8463,1,
19,f19.op4,2,15649,12,11696,3953,10057,7942,1,
19,f19.op7,6,15649,12,7368,8281,5712,15126,1,
7,f7.op0,6,15661,2,13932,1729,10415,10437,1,
7,f7.op0,6,15661,2,14368,1293,12980,15278,1,
7,f7.op2,6,15661,2,8838,6823,1224,9124,1,
9,f9.op0,6,15661,1,13442,2219,3197,12536,1,
9,f9.op1,6,15661,1,13096,2565,15656,8700,1,
11,f11.op1,10,15661,8,8526,7135,15445,7099,1,
11,f11.op2,2,15661,8,5196,10465,9340,6544,1,
11,f11.op3,10,15661,8,8432,7229,11420,12428,1,
11,f11.op4,10,15661,8,11030,4631,7119,12037,1,
16,f16.op0,4,15661,13,11468,4193,1529,3032,1,
16,f16.op0,4,15661,13,12508,3153,13253,7680,1,
19,f19.op0,18,15661,5,4162,11499,13202,10586,1,
19,f19.op0,18,15661,5,12294,3367,5318,6874,1,
19,f19.op1,6,15661,5,3920,11741,3180,8410,1,
19,f19.op3,18,15661,5,138,15523,7474,8636,1,
19,f19.op4,2,15661,5,1062,14599,7927,2890,1,
19,f19.op4,2,15661,5,7198,8463,298,4137,1,
19,f19.op8,18,15661,5,10010,5651,11546,4729,1,
19,f19.op8,18,15661,5,12810,2851,1406,74,1,
19,f19.op1,6,15667,11,882,14785,14901,3258,1,
19,f19.op7,6,15667,11,9518,6149,12937,12225,1,
11,f11.op3,10,15671,7,5834,9837,10132,5195,1,
11,f11.op3,10,15671,7,14132,1539,4695,7550,1,
11,f11.op4,10,15671,7,8388,7283,1662,4425,1,
19,f19.op4,2,15671,15,9946,5725,7953,14440,1,
19,f19.op4,2,15671,15,14350,1321,3220,5943,1,
4,f4.op0,2,15679,3,3408,12271,374,7933,1,
4,f4.op0,2,15679,3,10970,4709,13187,15056,1,
7,f7.op1,2,15679,6,2838,12841,2255,2562,1,
7,f7.op1,2,15679,6,12620,3059,7992,12341,1,
7,f7.op2,6,15679,6,13826,1853,11903,8420,1,
9,f9.op0,6,15679,1,3106,12573,8047,14831,1,
19,f19.op0,18,15679,4,14718,961,1112,5835,1,
19,f19.op3,18,15679,4,13018,2661,8444,14473,1,
19,f19.op4,2,15679,4,1708,13971,9243,10389,1,
19,f19.op4,2,15679,4,10420,5259,1436,1726,1,
19,f19.op5,18,15679,4,128,15551,6185,6102,1,
19,f19.op6,18,15679,4,15222,457,3958,6810,1,
19,f19.op7,6,15679,4,8212,7467,9754,2989,1,
20,f20.op0,2,15679,19,6334,9345,12921,1430,1,
4,f4.op0,2,15683,3,10238,5445,1544,386,1,
7,f7.op1,2,15683,3,6266,9417,15179,15611,1,
8,f8.op0,2,15683,3,494,15189,9885,3196,1,
15,f15.op0,2,15683,8,13416,2267,5538,9779,1,
15,f15.op0,2,15683,8,13786,1897,9749,2741,1,
19,f19.op4,2,15683,8,5188,10495,3911,14238,1,
19,f19.op4,2,15683,8,6032,9651,14667,10677,1,
20,f20.op0,2,15683,3,15642,41,13182,5364,1,
7,f7.op1,2,15727,5,3856,11871,13406,10902,1,
7,f7.op2,6,15727,5,248,15479,15023,11133,1,
9,f9.op0,6,15727,4,7808,7919,3777,5662,1,
9,f9.op1,6,15727,4,14944,783,8940,11478,1,
19,f19.op4,2,15727,14,1782,13945,4420,8510,1,
8,f8.op0,2,15731,3,1758,13973,3168,396,1,
11,f11.op0,10,15731,1,8738,6993,5231,7626,1,
11,f11.op0,10,15731,1,11102,4629,6303,573,1,
15,f15.op0,2,15731,11,14602,1129,8376,9997,1,
7,f7.op0,6,15733,4,4484,11249,4160,7337,1,
7,f7.op1,2,15733,4,792,14941,734,4600,1,
7,f7.op1,2,15733,4,8906,6827,2166,2557,1,
9,f9.op1,6,15733,1,5832,9901,8791,4473,1,
13,f13.op2,12,15733,3,920,14813,2753,1422,1,
13,f13.op4,4,15733,3,3536,12197,10396,12902,1,
13,f13.op4,4,15733,3,14202,1531,11707,3321,1,
15,f15.op0,2,15733,13,14026,1707,5474,7707,1,
19,f19.op8,18,15733,1,2722,13011,2364,9233,1,
20,f20.op0,2,15733,13,12706,3027,12260,613,1,
7,f7.op1,2,15737,1,9218,6519,4229,14093,1,
13,f13.op1,4,15737,7,10418,5319,7534,15106,1,
16,f16.op0,4,15737,9,7008,8729,12093,11575,1,
19,f19.op4,2,15737,5,6812,8925,15000,2446,1,
7,f7.op0,6,15739,3,13108,2631,15241,11171,1,
7,f7.op1,2,15739,3,15426,313,5891,3090,1,
7,f7.op2,6,15739,3,7240,8499,8410,14692,1,
8,f8.op0,2,15739,3,8478,7261,4794,4534,1,
20,f20.op0,2,15739,19,8360,7379,3654,11200,1,
4,f4.op0,2,15749,1,12802,2947,7712,1928,1,
7,f7.op1,2,15749,6,4630,11119,14101,8764,1,
7,f7.op1,2,15749,6,13122,2627,9073,3546,1,
16,f16.op0,4,15749,5,1298,14451,3873,3195,1,
16,f16.op1,4,15749,5,1230,14519,12848,803,1,
8,f8.op0,2,15761,1,5988,9773,6349,6704,1,
8,f8.op0,2,15761,1,6164,9597,12153,15310,1,
11,f11.op4,10,15761,9,5848,9913,3425,3177,1,
16,f16.op0,4,15761,1,14494,1267,3962,6158,1,
17,f17.op1,16,15761,2,9540,6221,13435,6353,1,
17,f17.op1,16,15761,2,12070,3691,13634,802,1,
17,f17.op4,16,15761,2,1736,14025,1480,7504,1,
17,f17.op4,16,15761,2,3574,12187,11017,8065,1,
17,f17.op4,16,15761,2,13264,2497,11039,13629,1,
17,f17.op5,16,15761,2,8956,6805,13957,821,1,
17,f17.op6,16,15761,2,12382,3379,4771,3062,1,
17,f17.op7,16,15761,2,14222,1539,14831,5508,1,
20,f20.op0,2,15761,1,4658,11103,5672,6588,1,
15,f15.op0,2,15767,2,9236,6531,796,7411,1,
19,f19.op4,2,15767,16,15536,231,1033,12502,1,
20,f20.op0,2,15767,7,11490,4277,11736,10047,1,y
7,f7.op1,2,15773,2,8646,7127,11833,6197,1,
7,f7.op1,2,15773,2,12988,2785,12509,1787,1,
13,f13.op1,4,15773,4,466,15307,13433,15593,1,
13,f13.op1,4,15773,4,9710,6063,5537,12559,1,
16,f16.op0,4,15773,13,8372,7401,2793,3132,1,
7,f7.op0,6,15787,2,5108,10679,1939,277,1,
9,f9.op0,6,15787,1,1608,14179,488,12333,1,
9,f9.op0,6,15787,1,2366,13421,7890,6139,1,
9,f9.op1,6,15787,1,12982,2805,14432,8620,1,
19,f19.op3,18,15787,17,7888,7899,6828,11161,1,
19,f19.op6,18,15787,17,826,14961,1000,5038,1,
19,f19.op6,18,15787,17,4538,11249,2571,2628,1,
19,f19.op7,6,15787,17,2606,13181,5137,11072,1,
7,f7.op1,2,15791,6,5752,10039,5516,788,1,
11,f11.op2,2,15791,6,6970,8821,8126,9352,1,
11,f11.op2,2,15791,6,11392,4399,4621,13340,1,
11,f11.op3,10,15791,6,12974,2817,10919,12477,1,
11,f11.op4,10,15791,6,748,15043,1052,11580,1,
15,f15.op0,2,15791,11,12152,3639,2843,2295,1,
7,f7.op1,2,15797,5,4004,11793,10579,3768,1,
8,f8.op0,2,15797,5,5110,10687,2585,6247,1,
11,f11.op2,2,15797,1,6114,9683,2513,8845,1,
13,f13.op1,4,15797,2,2132,13665,11874,5774,1,
16,f16.op0,4,15797,5,12440,3357,10752,672,1,
19,f19.op4,2,15797,8,1216,14581,564,12501,1,
7,f7.op1,2,15803,4,3452,12351,3731,533,1,
11,f11.op2,2,15803,7,4576,11227,9664,10935,1,
19,f19.op4,2,15803,14,6984,8819,3721,6018,1,
20,f20.op0,2,15803,3,8920,6883,3608,3341,1,
16,f16.op0,4,15809,1,7060,8749,13379,13681,1,
16,f16.op1,4,15809,1,14688,1121,4983,9204,1,
17,f17.op0,16,15809,16,2816,12993,10359,6189,1,
17,f17.op3,16,15809,16,7744,8065,12423,12820,1,
17,f17.op4,16,15809,16,134,15675,7717,15333,1,
17,f17.op6,16,15809,16,5614,10195,10132,596,1,
20,f20.op0,2,15809,9,9318,6491,13785,12546,1,
7,f7.op1,2,15817,4,10996,4821,297,2302,1,
7,f7.op1,2,15817,4,14388,1429,11514,6164,1,
7,f7.op2,6,15817,4,12662,3155,6033,5381,1,
7,f7.op2,6,15817,4,13082,2735,6892,14542,1,
9,f9.op1,6,15817,4,3444,12373,14405,3358,1,
9,f9.op1,6,15817,4,7444,8373,9401,2802,1,
13,f13.op0,12,15817,9,4484,11333,13890,10802,1,
13,f13.op0,12,15817,9,5198,10619,1254,9830,1,
13,f13.op2,12,15817,9,5796,10021,8440,5516,1,
13,f13.op4,4,15817,9,5686,10131,543,10992,1,
13,f13.op4,4,15817,9,9212,6605,2821,217,1,
15,f15.op0,2,15817,7,9116,6701,4339,8725,1,
16,f16.op0,4,15817,9,2848,12969,10515,5600,1,
16,f16.op1,4,15817,9,692,15125,11289,15534,1,
16,f16.op1,4,15817,9,6758,9059,15632,977,1,
19,f19.op1,6,15817,9,11920,3897,2829,12636,1,
7,f7.op0,6,15823,3,8166,7657,3528,504,1,
7,f7.op2,6,15823,3,1908,13915,3563,509,1,
7,f7.op2,6,15823,3,3514,12309,5533,14353,1,
9,f9.op1,6,15823,1,8530,7293,4774,9321,1,
11,f11.op2,2,15823,5,6992,8831,10690,11041,1,
19,f19.op1,6,15823,15,15198,625,12108,5634,1,
19,f19.op8,18,15823,15,10206,5617,14936,9114,1,
7,f7.op2,6,15859,4,30,15829,6269,14489,1,
15,f15.op0,2,15859,4,15474,385,529,14837,1,
19,f19.op0,18,15859,13,3154,12705,11015,13100,1,
19,f19.op2,18,15859,13,3916,11943,4522,238,1,
19,f19.op7,6,15859,13,15098,761,10633,2229,1,
4,f4.op0,2,15877,1,214,15663,14853,15621,1,
9,f9.op0,6,15877,1,1334,14543,11605,10110,1,
9,f9.op0,6,15877,1,14818,1059,5548,9437,1,
11,f11.op2,2,15877,4,4790,11087,7328,7883,1,
13,f13.op3,12,15877,4,13186,2691,543,4927,1,
16,f16.op1,4,15877,5,11420,4457,1678,10028,1,
19,f19.op0,18,15877,12,876,15001,12103,637,1,
19,f19.op2,18,15877,12,8630,7247,5445,6136,1,
19,f19.op6,18,15877,12,13574,2303,4372,2737,1,
19,f19.op6,18,15877,12,13862,2015,14968,11651,1,
19,f19.op8,18,15877,12,3358,12519,581,5880,1,
20,f20.op0,2,15877,17,13050,2827,11288,13266,1,
7,f7.op1,2,15881,5,4124,11757,4255,7414,1,
11,f11.op1,10,15881,8,11358,4523,10258,3820,1,
11,f11.op4,10,15881,8,16,15865,7593,2134,1,
16,f16.op1,4,15881,9,14956,925,7603,5438,1,
19,f19.op4,2,15881,16,8668,7213,7979,5435,1,
4,f4.op0,2,15887,3,9168,6719,10375,14509,1,
8,f8.op0,2,15887,7,4906,10981,7470,12849,1,
15,f15.op0,2,15887,2,10264,5623,968,11715,1,
19,f19.op4,2,15887,3,9154,6733,1992,941,1,
20,f20.op0,2,15887,7,12030,3857,12,3178,1,
4,f4.op0,2,15889,1,13494,2395,12216,3054,1,
8,f8.op0,2,15889,1,15030,859,10866,13275,1,
13,f13.op0,12,15889,3,8734,7155,15710,14653,1,
13,f13.op3,12,15889,3,2720,13169,15,9779,1,
13,f13.op4,4,15889,3,11356,4533,3536,272,1,
13,f13.op5,12,15889,3,6480,9409,14341,10881,1,
15,f15.op0,2,15889,4,758,15131,57,12715,1,
16,f16.op1,4,15889,1,4736,11153,10931,13593,1,
16,f16.op1,4,15889,1,13624,2265,14326,10826,1,
17,f17.op0,16,15889,11,9318,6571,10811,13721,1,
17,f17.op2,16,15889,11,844,15045,12763,5424,1,
17,f17.op2,16,15889,11,14060,1829,6290,370,1,
17,f17.op3,16,15889,11,12818,3071,9649,12718,1,
17,f17.op3,16,15889,11,13106,2783,3051,6722,1,
17,f17.op3,16,15889,11,13254,2635,14026,3629,1,
17,f17.op4,16,15889,11,6112,9777,4523,3070,1,
17,f17.op4,16,15889,11,11290,4599,4576,8681,1,
17,f17.op6,16,15889,11,2636,13253,1890,8523,1,
19,f19.op7,6,15889,5,13526,2363,4011,9410,1,
20,f20.op0,2,15889,9,8184,7705,10429,15616,1,
8,f8.op0,2,15901,5,3768,12133,10998,5350,1,
9,f9.op1,6,15901,7,2444,13457,2564,7352,1,
9,f9.op1,6,15901,7,6248,9653,8000,7956,1,
11,f11.op4,10,15901,6,1408,14493,604,2946,1,
11,f11.op4,10,15901,6,3982,11919,5077,14917,1,
11,f11.op4,10,15901,6,7948,7953,5582,1953,1,
11,f11.op4,10,15901,6,14874,1027,4356,396,1,
13,f13.op0,12,15901,2,738,15163,9601,4408,1,
13,f13.op0,12,15901,2,6894,9007,11733,4572,1,y
13,f13.op1,4,15901,2,3656,12245,11466,882,1,
13,f13.op4,4,15901,2,14676,1225,12567,3413,1,
13,f13.op4,4,15901,2,14966,935,7026,12772,1,
15,f15.op0,2,15901,1,1788,14113,2400,160,1,
4,f4.op0,2,15907,3,12682,3225,7937,5961,1,
19,f19.op1,6,15907,4,450,15457,14032,6599,1,
19,f19.op1,6,15907,4,11550,4357,2965,11877,1,
7,f7.op1,2,15913,2,4760,11153,3975,9661,1,
13,f13.op1,4,15913,1,10924,4989,5683,13902,1,
13,f13.op3,12,15913,1,5102,10811,11440,880,1,
13,f13.op3,12,15913,1,11722,4191,10697,3271,1,
13,f13.op4,4,15913,1,410,15503,4472,344,1,
13,f13.op5,12,15913,1,11622,4291,1192,4988,1,
15,f15.op0,2,15913,13,10614,5299,10559,8130,1,
16,f16.op1,4,15913,9,9758,6155,1607,1095,1,
19,f19.op2,18,15913,10,9114,6799,1836,11822,1,
19,f19.op3,18,15913,10,14208,1705,8300,5462,1,
19,f19.op8,18,15913,10,968,14945,10174,1373,1,
19,f19.op8,18,15913,10,8216,7697,15345,12533,1,
7,f7.op2,6,15919,1,7200,8719,6892,7807,1,
7,f7.op2,6,15919,1,10404,5515,11151,1593,1,
9,f9.op1,6,15919,7,4002,11917,7690,4392,1,
9,f9.op1,6,15919,7,11644,4275,2390,12647,1,
15,f15.op0,2,15919,4,712,15207,2365,5464,1,
20,f20.op0,2,15919,19,64,15855,1511,8831,1,
20,f20.op0,2,15919,19,7626,8293,1797,13621,1,
20,f20.op0,2,15919,19,15904,15,15894,11938,1,
4,f4.op0,2,15923,3,12624,3299,2782,8657,1,
20,f20.op0,2,15923,3,11996,3927,8427,9179,1,
7,f7.op1,2,15937,5,2144,13793,13366,13293,1,
7,f7.op2,6,15937,5,11084,4853,4936,9812,1,
9,f9.op1,6,15937,7,2270,13667,10350,1150,1,
9,f9.op1,6,15937,7,7140,8797,15539,14122,1,
9,f9.op1,6,15937,7,14012,1925,6243,6006,1,
11,f11.op2,2,15937,9,8680,7257,7097,2094,1,
13,f13.op3,12,15937,12,634,15303,2548,196,1,
13,f13.op4,4,15937,12,11172,4765,10202,13044,1,
17,f17.op0,16,15937,8,12114,3823,5455,12508,1,
17,f17.op1,16,15937,8,8048,7889,13303,1720,1,
17,f17.op5,16,15937,8,9998,5939,2426,6705,1,
17,f17.op5,16,15937,8,10804,5133,9508,9934,1,
17,f17.op5,16,15937,8,13610,2327,15649,1858,1,
19,f19.op1,6,15937,15,8408,7529,3298,14433,1,
19,f19.op1,6,15937,15,14444,1493,15641,1662,1,
7,f7.op1,2,15959,6,14498,1461,2217,11716,1,
11,f11.op2,2,15959,9,1320,14639,6409,13640,1,
11,f11.op2,2,15959,9,10688,5271,4822,3340,1,
19,f19.op4,2,15959,18,3316,12643,10028,13127,1,
4,f4.op0,2,15971,3,4710,11261,5322,9316,1,
4,f4.op0,2,15971,3,12114,3857,9940,2485,1,
11,f11.op0,10,15971,10,11782,4189,3537,9033,1,
11,f11.op1,10,15971,10,2118,13853,10954,14063,1,
11,f11.op1,10,15971,10,9474,6497,5838,12146,1,
11,f11.op2,2,15971,10,10968,5003,3920,6164,1,
11,f11.op3,10,15971,10,15378,593,11467,8302,1,
15,f15.op0,2,15971,11,2194,13777,4275,285,1,
4,f4.op0,2,15973,1,5554,10419,4535,5127,1,
4,f4.op0,2,15973,1,10400,5573,9699,6418,1,
7,f7.op1,2,15973,6,11692,4281,2965,9551,1,
7,f7.op2,6,15973,6,3164,12809,12305,15449,1,
7,f7.op2,6,15973,6,11076,4897,15101,6721,1,
9,f9.op0,6,15973,7,12592,3381,3184,14552,1,
9,f9.op0,6,15973,7,12766,3207,10168,15328,1,
13,f13.op1,4,15973,9,2572,13401,1222,94,1,
13,f13.op1,4,15973,9,15090,883,2695,1436,1,
13,f13.op4,4,15973,9,3012,12961,14558,8492,1,
13,f13.op5,12,15973,9,5948,10025,9058,11755,1,
15,f15.op0,2,15973,13,1386,14587,4911,3522,1,
16,f16.op1,4,15973,5,1002,14971,14004,12855,1,y
19,f19.op1,6,15973,13,12578,3395,12655,14117,1,
19,f19.op4,2,15973,13,196,15777,15736,6713,1,
19,f19.op7,6,15973,13,9148,6825,4413,3595,1,
20,f20.op0,2,15973,13,14484,1489,3451,10555,1,
7,f7.op0,6,15991,3,3840,12151,7232,5602,1,
7,f7.op0,6,15991,3,6884,9107,7627,3374,1,
7,f7.op1,2,15991,3,2412,13579,10132,15154,1,
7,f7.op2,6,15991,3,9066,6925,4040,5146,1,
9,f9.op0,6,15991,7,326,15665,5970,11324,1,
9,f9.op0,6,15991,7,11694,4297,15513,7054,1,
9,f9.op1,6,15991,7,588,15403,4648,4070,1,
9,f9.op1,6,15991,7,14870,1121,7251,6136,1,
11,f11.op1,10,15991,8,12798,3193,2997,13356,1,
11,f11.op2,2,15991,8,6168,9823,5579,12137,1,
11,f11.op2,2,15991,8,15302,689,8375,8030,1,
19,f19.op7,6,15991,12,646,15345,2705,984,1,
19,f19.op7,6,15991,12,4758,11233,1132,5951,1,
4,f4.op0,2,16001,1,11588,4413,8631,6158,1,
8,f8.op0,2,16001,1,14036,1965,7708,8964,1,
11,f11.op1,10,16001,7,12670,3331,581,7326,1,
11,f11.op1,10,16001,7,13364,2637,4333,12031,1,
11,f11.op2,2,16001,7,7746,8255,13254,12842,1,
11,f11.op2,2,16001,7,15356,645,12059,14188,1,
15,f15.op0,2,16001,11,7296,8705,2237,8683,1,
16,f16.op1,4,16001,1,11668,4333,12944,809,1,
17,f17.op0,16,16001,4,12612,3389,9742,4338,1,
17,f17.op3,16,16001,4,8684,7317,8854,5227,1,
17,f17.op4,16,16001,4,6048,9953,10291,7194,1,
17,f17.op4,16,16001,4,14130,1871,3518,12443,1,
17,f17.op7,16,16001,4,11818,4183,10496,10971,1,
19,f19.op4,2,16001,3,2214,13787,937,14366,1,
20,f20.op0,2,16001,1,2112,13889,6955,4348,1,
4,f4.op0,2,16007,3,40,15967,10866,10720,1,
11,f11.op2,2,16007,2,4350,11657,6404,15134,1,
15,f15.op0,2,16007,2,5104,10903,4434,3497,1,
15,f15.op0,2,16007,2,6514,9493,854,8594,1,
8,f8.op0,2,16033,1,12586,3447,1221,6165,1,
13,f13.op2,12,16033,4,4180,11853,6264,9115,1,
13,f13.op5,12,16033,4,7758,8275,12522,12063,1,
15,f15.op0,2,16033,13,9154,6879,272,1087,1,
17,f17.op2,16,16033,2,15192,841,6189,7909,1,
17,f17.op3,16,16033,2,10204,5829,498,5688,1,
19,f19.op7,6,16033,16,8250,7783,13016,11655,1,
7,f7.op0,6,16057,6,800,15257,6591,10117,1,
8,f8.op0,2,16057,1,7652,8405,2733,6363,1,
13,f13.op0,12,16057,2,13824,2233,3481,10149,1,
13,f13.op4,4,16057,2,12070,3987,8165,8039,1,
16,f16.op0,4,16057,9,14260,1797,11780,12779,1,
19,f19.op0,18,16057,2,15604,453,13404,4931,1,
19,f19.op1,6,16057,2,2506,13551,9763,9810,1,
19,f19.op5,18,16057,2,15104,953,10372,1391,1,
4,f4.op0,2,16061,1,11384,4677,11151,6803,1,
8,f8.op0,2,16061,5,7826,8235,11813,15530,1,
11,f11.op4,10,16061,1,660,15401,15060,15970,1,
11,f11.op4,10,16061,1,3106,12955,447,5881,1,
11,f11.op4,10,16061,1,7236,8825,4419,4782,1,
15,f15.op0,2,16061,11,4088,11973,7974,6956,1,
16,f16.op0,4,16061,13,410,15651,11486,10756,1,
16,f16.op0,4,16061,13,742,15319,3220,12247,1,
20,f20.op0,2,16061,1,13292,2769,8692,6859,1,
4,f4.op0,2,16063,3,2482,13581,11930,11014,1,
7,f7.op0,6,16063,5,2704,13359,12823,8716,1,
7,f7.op1,2,16063,5,7148,8915,12821,6421,1,
7,f7.op2,6,16063,5,8162,7901,4324,14386,1,
8,f8.op0,2,16063,7,8268,7795,13572,9728,1,
9,f9.op0,6,16063,7,2030,14033,5083,14843,1,
19,f19.op7,6,16063,8,518,15545,13361,8312,1,
19,f19.op4,2,16067,12,3628,12439,12388,652,1,
19,f19.op4,2,16067,12,13626,2441,9141,3018,1,
20,f20.op0,2,16067,7,9110,6957,12182,11856,1,
7,f7.op1,2,16069,4,1048,15021,13833,13454,1,
13,f13.op0,12,16069,1,9846,6223,7789,14196,1,
13,f13.op1,4,16069,1,15844,225,2342,13777,1,y
13,f13.op2,12,16069,1,14666,1403,7388,11693,1,
13,f13.op3,12,16069,1,11070,4999,2859,1456,1,
15,f15.op0,2,16069,4,1112,14957,10116,7102,1,
15,f15.op0,2,16069,4,1430,14639,6399,10068,1,
15,f15.op0,2,16069,4,15856,213,9952,2806,1,
19,f19.op1,6,16069,14,9986,6083,7820,5486,1,
19,f19.op4,2,16069,14,4544,11525,3166,8624,1,
19,f19.op7,6,16069,14,10972,5097,4403,15455,1,
8,f8.op0,2,16073,1,15492,581,9062,5151,1,
13,f13.op1,4,16073,5,15112,961,13612,7229,1,
15,f15.op0,2,16073,8,12260,3813,3527,12022,1,
16,f16.op0,4,16073,9,3068,13005,12905,15875,1,
7,f7.op0,6,16087,1,8810,7277,3069,9631,1,
7,f7.op1,2,16087,1,3062,13025,10009,3728,1,
7,f7.op1,2,16087,1,12500,3587,11582,8549,1,
9,f9.op0,6,16087,4,2226,13861,2172,10966,1,
9,f9.op1,6,16087,4,4162,11925,9303,6396,1,
11,f11.op2,2,16087,5,12958,3129,14920,13056,1,
19,f19.op7,6,16087,13,7300,8787,15169,15192,1,
11,f11.op1,10,16091,9,1482,14609,2638,14868,1,
11,f11.op1,10,16091,9,12348,3743,2085,4578,1,
20,f20.op0,2,16091,11,982,15109,8656,3651,1,
13,f13.op1,4,16097,3,8762,7335,325,25,1,
15,f15.op0,2,16097,2,1840,14257,7680,512,1,
16,f16.op0,4,16097,1,11536,4561,10073,7672,1,
17,f17.op0,16,16097,15,7692,8405,229,3801,1,
17,f17.op0,16,16097,15,9620,6477,8867,5256,1,
17,f17.op0,16,16097,15,13230,2867,15161,7520,1,
17,f17.op2,16,16097,15,2514,13583,5211,12616,1,
17,f17.op3,16,16097,15,14024,2073,9952,11948,1,
17,f17.op4,16,16097,15,10592,5505,4173,4033,1,
17,f17.op5,16,16097,15,8280,7817,4660,1221,1,
17,f17.op6,16,16097,15,6914,9183,13777,12173,1,
17,f17.op7,16,16097,15,5866,10231,4188,3087,1,
4,f4.op0,2,16103,3,3190,12913,12635,15236,1,
7,f7.op1,2,16103,3,7208,8895,14845,9022,1,
11,f11.op2,2,16103,10,15096,1007,9613,15513,1,
8,f8.op0,2,16111,7,11350,4761,6428,8859,1,
9,f9.op0,6,16111,1,3754,12357,6328,15024,1,
9,f9.op1,6,16111,1,12702,3409,384,5413,1,
11,f11.op0,10,16111,7,10074,6037,10070,6774,1,
11,f11.op0,10,16111,7,16024,87,7450,13859,1,
11,f11.op1,10,16111,7,1476,14635,15196,7240,1,
11,f11.op2,2,16111,7,2202,13909,10670,970,1,
15,f15.op0,2,16111,1,3846,12265,1981,15169,1,
19,f19.op0,18,16111,18,9332,6779,13638,13437,1,
19,f19.op0,18,16111,18,14920,1191,11677,9942,1,
19,f19.op2,18,16111,18,4406,11705,10606,3950,1,
19,f19.op4,2,16127,15,2098,14029,13305,5793,1,
19,f19.op4,2,16127,15,2320,13807,15533,11003,1,
11,f11.op2,2,16139,2,2884,13255,15362,13134,1,
4,f4.op0,2,16141,1,8530,7611,15025,15862,1,
8,f8.op0,2,16141,5,15544,597,2138,12373,1,
9,f9.op0,6,16141,4,15480,661,10297,4731,1,
9,f9.op1,6,16141,4,244,15897,8747,13526,1,
11,f11.op4,10,16141,4,12510,3631,3964,15034,1,
19,f19.op7,6,16141,10,1950,14191,5525,7087,1,
7,f7.op0,6,16183,6,3826,12357,10458,1494,1,
7,f7.op0,6,16183,6,15908,275,8984,8219,1,
7,f7.op1,2,16183,6,1000,15183,13229,15761,1,
7,f7.op2,6,16183,6,11984,4199,8368,8131,1,
9,f9.op1,6,16183,1,6752,9431,11728,15688,1,
11,f11.op2,2,16183,2,1974,14209,4788,6320,1,
19,f19.op0,18,16183,14,2776,13407,15480,16146,1,
19,f19.op2,18,16183,14,34,16149,5393,6246,1,
19,f19.op3,18,16183,14,11200,4983,15532,15297,1,
20,f20.op0,2,16183,3,15060,1123,14718,12064,1,
8,f8.op0,2,16187,3,5020,11167,3349,2442,1,
11,f11.op2,2,16187,6,1020,15167,9238,6726,1,
11,f11.op2,2,16187,6,11606,4581,6602,10901,1,
19,f19.op4,2,16187,18,9238,6949,14395,10981,1,
19,f19.op4,2,16187,18,10180,6007,3719,12123,1,
7,f7.op1,2,16189,5,13878,2311,13033,8800,1,
7,f7.op2,6,16189,5,15748,441,1892,2583,1,
11,f11.op2,2,16189,8,8398,7791,14271,8656,1,
11,f11.op2,2,16189,8,16042,147,12543,2612,1,
13,f13.op0,12,16189,4,14510,1679,14518,6098,1,
13,f13.op4,4,16189,4,2226,13963,6281,7955,1,
13,f13.op5,12,16189,4,7254,8935,10818,8304,1,
16,f16.op0,4,16189,13,6458,9731,11289,3741,1,
4,f4.op0,2,16193,1,3752,12441,10703,6724,1,
4,f4.op0,2,16193,1,6314,9879,11524,2881,1,
8,f8.op0,2,16193,1,1138,15055,12022,5551,1,
8,f8.op0,2,16193,1,3600,12593,9268,9255,1,
8,f8.op0,2,16193,1,13218,2975,8834,13249,1,
11,f11.op2,2,16193,1,6828,9365,145,13262,1,
13,f13.op4,4,16193,8,2400,13793,14497,4852,1,
17,f17.op0,16,16193,9,3678,12515,1550,10569,1,
17,f17.op0,16,16193,9,14634,1559,11929,10227,1,
17,f17.op1,16,16193,9,6624,9569,15885,3792,1,
19,f19.op4,2,16193,5,7580,8613,5976,14803,1,
20,f20.op0,2,16193,13,10232,5961,10480,524,1,
4,f4.op0,2,16217,1,3012,13205,3270,8926,1,
11,f11.op2,2,16217,3,10806,5411,6274,9416,1,
13,f13.op4,4,16217,6,8488,7729,8673,5657,1,
19,f19.op4,2,16217,10,11386,4831,10466,5672,1,
8,f8.op0,2,16223,7,7468,8755,12403,7634,1,
11,f11.op2,2,16223,9,5880,10343,1944,6076,1,
20,f20.op0,2,16223,3,15486,737,5381,10814,1,
4,f4.op0,2,16229,1,10332,5897,12624,3156,1,
8,f8.op0,2,16229,5,2178,14051,208,26,1,
11,f11.op2,2,16229,4,4898,11331,4104,12176,1,
11,f11.op2,2,16229,4,7240,8989,11251,9875,1,
9,f9.op0,6,16231,4,688,15543,15922,5376,1,
9,f9.op0,6,16231,4,9978,6253,1541,7385,1,
9,f9.op1,6,16231,4,13276,2955,193,14449,1,
9,f9.op1,6,16231,4,13864,2367,2843,12940,1,
11,f11.op1,10,16231,6,6504,9727,10695,8350,1,
11,f11.op3,10,16231,6,1264,14967,15971,4403,1,
15,f15.op0,2,16231,1,15358,873,1538,7677,1,
19,f19.op7,6,16231,5,8662,7569,2510,9529,1,
8,f8.op0,2,16249,1,3364,12885,9173,7240,1,
9,f9.op0,6,16249,4,192,16057,11887,10348,1,
9,f9.op0,6,16249,4,4402,11847,9200,8244,1,
11,f11.op2,2,16249,2,2904,13345,4569,13710,1,
11,f11.op2,2,16249,2,13624,2625,8410,12582,1,
13,f13.op0,12,16249,12,13910,2339,6736,3018,1,
13,f13.op3,12,16249,12,474,15775,5224,14151,1,
16,f16.op0,4,16249,9,5392,10857,12395,13977,1,
19,f19.op4,2,16249,4,4542,11707,5315,5411,1,
19,f19.op4,2,16249,4,4736,11513,4873,10519,1,
19,f19.op4,2,16249,4,9874,6375,15467,12787,1,
20,f20.op0,2,16249,9,5516,10733,3990,8324,1,
4,f4.op0,2,16253,1,6490,9763,13693,15613,1,
13,f13.op1,4,16253,3,4168,12085,4752,2866,1,
16,f16.op1,4,16253,13,4240,12013,6699,9561,1,
19,f19.op4,2,16253,8,916,15337,3433,13012,1,y
4,f4.op0,2,16267,3,15146,1121,4272,1068,1,
7,f7.op1,2,16273,5,2820,13453,2712,12011,1,
7,f7.op2,6,16273,5,796,15477,3273,5117,1,
7,f7.op2,6,16273,5,4892,11381,14806,11414,1,
8,f8.op0,2,16273,1,7830,8443,5842,12935,1,
9,f9.op0,6,16273,1,240,16033,15796,16220,1,
9,f9.op0,6,16273,1,2544,13729,964,14572,1,
9,f9.op0,6,16273,1,10474,5799,13389,6912,1,
9,f9.op1,6,16273,1,394,15879,15116,8912,1,
13,f13.op0,12,16273,10,236,16037,3778,9053,1,
13,f13.op1,4,16273,10,11194,5079,2045,12675,1,
13,f13.op3,12,16273,10,14848,1425,12742,7239,1,
13,f13.op5,12,16273,10,6840,9433,13809,2314,1,
13,f13.op5,12,16273,10,10448,5825,16072,13754,1,
17,f17.op2,16,16273,4,5880,10393,10400,1569,1,
17,f17.op6,16,16273,4,1696,14577,231,5757,1,
19,f19.op6,18,16273,9,12172,4101,12709,13516,1,
4,f4.op0,2,16301,1,9134,7167,208,52,1,
7,f7.op1,2,16301,5,1996,14305,7933,3462,1,
7,f7.op1,2,16301,5,4650,11651,14091,2013,1,
7,f7.op1,2,16301,5,7240,9061,4793,14657,1,
11,f11.op2,2,16301,10,5736,10565,5419,10866,1,
11,f11.op4,10,16301,10,6760,9541,15166,13234,1,
11,f11.op4,10,16301,10,14528,1773,823,13412,1,
13,f13.op4,4,16301,12,10616,5685,15757,2466,1,
13,f13.op4,4,16301,12,12146,4155,2304,3939,1,
13,f13.op4,4,16301,12,13890,2411,3986,10338,1,
15,f15.op0,2,16301,11,3418,12883,1347,3350,1,
15,f15.op0,2,16301,11,10292,6009,2269,1238,1,
16,f16.op0,4,16301,13,7274,9027,16031,6096,1,
20,f20.op0,2,16301,1,7364,8937,7243,14218,1,
4,f4.op0,2,16319,3,12512,3807,13777,7524,1,
4,f4.op0,2,16319,3,12900,3419,14896,3724,1,
15,f15.op0,2,16319,14,13888,2431,14426,12929,1,
19,f19.op4,2,16319,17,38,16281,5139,12295,1,
19,f19.op4,2,16319,17,7892,8427,10880,5726,1,
19,f19.op4,2,16319,17,14320,1999,6969,14968,1,
19,f19.op4,2,16319,17,15446,873,11083,3160,1,
4,f4.op0,2,16333,1,2056,14277,11556,2889,1,
7,f7.op2,6,16333,2,7890,8443,4305,615,1,
11,f11.op2,2,16333,9,106,16227,13982,10180,1,
11,f11.op2,2,16333,9,15228,1105,10335,5394,1,
13,f13.op1,4,16333,5,2446,13887,10067,15851,1,
13,f13.op1,4,16333,5,7414,8919,11776,4675,1,
13,f13.op2,12,16333,5,16090,243,11641,5921,1,
13,f13.op3,12,16333,5,6184,10149,7714,15670,1,
13,f13.op3,12,16333,5,7638,8695,6374,9285,1,
16,f16.op0,4,16333,13,3014,13319,755,1068,1,
7,f7.op0,6,16339,1,4968,11371,12711,4150,1,
9,f9.op0,6,16339,4,6306,10033,12888,1432,1,
19,f19.op4,2,16339,18,6288,10051,3465,6202,1,
19,f19.op7,6,16339,18,7616,8723,11149,13486,1,
20,f20.op0,2,16339,19,6674,9665,6411,9307,1,
7,f7.op1,2,16349,4,1836,14513,1059,7158,1,
8,f8.op0,2,16349,5,3630,12719,609,6207,1,
8,f8.op0,2,16349,5,14004,2345,9218,13414,1,
15,f15.op0,2,16349,14,744,15605,11341,1846,1,
20,f20.op0,2,16349,9,5310,11039,6509,15857,1,
20,f20.op0,2,16349,9,14044,2305,1666,4988,1,
8,f8.op0,2,16361,1,640,15721,9052,9312,1,
8,f8.op0,2,16361,1,7066,9295,5621,6838,1,
11,f11.op1,10,16361,4,14448,1913,10787,2468,1,
11,f11.op2,2,16361,4,7468,8893,16032,11869,1,
13,f13.op1,4,16361,7,6824,9537,2241,3948,1,
13,f13.op1,4,16361,7,9948,6413,7717,13179,1,
13,f13.op1,4,16361,7,14792,1569,4301,5365,1,
15,f15.op0,2,16361,11,11192,5169,5452,14543,1,
16,f16.op1,4,16361,9,4166,12195,102,10232,1,
19,f19.op4,2,16361,2,4092,12269,7978,1281,1,
19,f19.op4,2,16361,2,5904,10457,2901,2736,1,
20,f20.op0,2,16361,1,6902,9459,2602,14855,1,
4,f4.op0,2,16363,3,3870,12493,9947,14759,1,
4,f4.op0,2,16363,3,4936,11427,13672,3418,1,
4,f4.op0,2,16363,3,13620,2743,13113,7369,1,
7,f7.op0,6,16363,4,3890,12473,2014,9638,1,
7,f7.op2,6,16363,4,10428,5935,6316,7915,1,
8,f8.op0,2,16363,3,8974,7389,1445,2226,1,
8,f8.op0,2,16363,3,13114,3249,16045,4051,1,
19,f19.op0,18,16363,4,10112,6251,23,15503,1,
19,f19.op4,2,16363,4,922,15441,141,14648,1,
19,f19.op6,18,16363,4,7324,9039,7361,15028,1,
19,f19.op8,18,16363,4,13914,2449,15184,4244,1,
19,f19.op8,18,16363,4,14186,2177,7078,6401,1,
11,f11.op2,2,16369,1,14988,1381,13786,13158,1,
13,f13.op0,12,16369,2,4556,11813,2884,1481,1,
13,f13.op1,4,16369,2,11158,5211,4700,4139,1,
15,f15.op0,2,16369,4,316,16053,6460,5887,1,
16,f16.op0,4,16369,1,9000,7369,11402,6851,1,
16,f16.op0,4,16369,1,12328,4041,11447,9923,1,
16,f16.op1,4,16369,1,2488,13881,4087,9463,1,
17,f17.op5,16,16369,15,3960,12409,12877,4609,1,
17,f17.op5,16,16369,15,9476,6893,9525,11152,1,
19,f19.op4,2,16369,10,2654,13715,7499,10733,1,
20,f20.op0,2,16369,9,3088,13281,11813,3046,1,
7,f7.op0,6,16381,1,68,16313,902,2469,1,
7,f7.op0,6,16381,1,848,15533,2042,4972,1,
7,f7.op0,6,16381,1,1190,15191,12312,4099,1,
7,f7.op1,2,16381,1,4510,11871,12857,6517,1,
7,f7.op1,2,16381,1,10144,6237,13167,1881,1,
8,f8.op0,2,16381,5,2972,13409,5101,14971,1,
11,f11.op0,10,16381,2,6520,9861,14834,13262,1,
11,f11.op1,10,16381,2,2050,14331,7735,15595,1,
11,f11.op1,10,16381,2,2626,13755,6971,11058,1,
11,f11.op1,10,16381,2,4318,12063,8698,11215,1,
11,f11.op1,10,16381,2,14816,1565,4411,401,1,
13,f13.op1,4,16381,1,6088,10293,15305,12518,1,
13,f13.op4,4,16381,1,2400,13981,14002,16198,1,
13,f13.op5,12,16381,1,15514,867,2663,2725,1,
16,f16.op0,4,16381,13,13324,3057,16206,11251,1,
16,f16.op1,4,16381,13,958,15423,143,5128,1,
19,f19.op0,18,16381,3,11102,5279,5546,6327,1,
19,f19.op3,18,16381,3,14648,1733,1371,15591,1,
7,f7.op1,2,16411,3,14054,2357,6462,5612,1,
8,f8.op0,2,16411,3,5368,11043,3343,6572,1,
9,f9.op0,6,16411,4,8258,8153,11896,10439,1,
9,f9.op0,6,16411,4,9582,6829,1281,11083,1,
9,f9.op1,6,16411,4,42,16369,1052,12881,1,
9,f9.op1,6,16411,4,14240,2171,11484,1276,1,
11,f11.op2,2,16411,10,13878,2533,11063,12941,1,
11,f11.op4,10,16411,10,6550,9861,4009,7824,1,
15,f15.op0,2,16411,1,1108,15303,7663,2699,1,
15,f15.op0,2,16411,1,11532,4879,6598,2628,1,
19,f19.op1,6,16411,14,4742,11669,691,7810,1,
19,f19.op4,2,16411,14,8812,7599,5413,9786,1,
20,f20.op0,2,16411,11,2690,13721,4940,247,1,
8,f8.op0,2,16417,1,11092,5325,1449,14546,1,
9,f9.op1,6,16417,1,14648,1769,14755,10760,1,
13,f13.op1,4,16417,11,448,15969,16280,3778,1,
13,f13.op1,4,16417,11,9918,6499,16241,3775,1,
13,f13.op4,4,16417,11,11030,5387,4157,6634,1,
13,f13.op5,12,16417,11,9062,7355,3105,15393,1,
17,f17.op0,16,16417,12,604,15813,2046,7846,1,
17,f17.op2,16,16417,12,5264,11153,9173,2471,1,
17,f17.op2,16,16417,12,11318,5099,13061,1734,1,
17,f17.op3,16,16417,12,2836,13581,1510,12643,1,
17,f17.op4,16,16417,12,8870,7547,14858,874,1,
19,f19.op3,18,16417,1,5190,11227,14625,5090,1,
19,f19.op5,18,16417,1,11124,5293,13352,5023,1,
19,f19.op8,18,16417,1,5716,10701,6370,12432,1,
19,f19.op8,18,16417,1,12576,3841,3530,3642,1,
11,f11.op2,2,16421,9,10734,5687,8111,3723,1,
11,f11.op4,10,16421,9,3892,12529,9366,12794,1,
13,f13.op4,4,16421,2,10182,6239,6692,10620,1,
13,f13.op4,4,16421,2,15506,915,2139,3954,1,
16,f16.op0,4,16421,5,4566,11855,5480,8553,1,
15,f15.op0,2,16427,2,2954,13473,16111,8740,1,
20,f20.op0,2,16427,7,1710,14717,5292,3550,1,
20,f20.op0,2,16427,7,2470,13957,8643,9467,1,
20,f20.op0,2,16427,7,10396,6031,15545,4884,1,
13,f13.op1,4,16433,1,13378,3055,8562,6979,1,
16,f16.op1,4,16433,1,10104,6329,4127,1285,1,
17,f17.op1,16,16433,11,10882,5551,12766,14284,1,
17,f17.op2,16,16433,11,2428,14005,15250,3797,1,
17,f17.op2,16,16433,11,14660,1773,11605,16149,1,
17,f17.op3,16,16433,11,15106,1327,10295,13172,1,
17,f17.op3,16,16433,11,15338,1095,12449,15232,1,
19,f19.op4,2,16433,17,4450,11983,2770,14849,1,
20,f20.op0,2,16433,13,11874,4559,14532,13873,1,
20,f20.op0,2,16433,13,12728,3705,3853,15804,1,
7,f7.op2,6,16447,4,9640,6807,2972,14522,1,
7,f7.op2,6,16447,4,10030,6417,3815,545,1,
9,f9.op1,6,16447,4,7460,8987,11964,12294,1,
11,f11.op2,2,16447,2,10168,6279,7534,9656,1,
19,f19.op1,6,16447,12,15046,1401,6049,1184,1,
19,f19.op4,2,16447,12,3646,12801,10526,554,1,
20,f20.op0,2,16447,7,1564,14883,10898,5479,1,
7,f7.op1,2,16451,1,14202,2249,179,7076,1,
8,f8.op0,2,16451,3,4114,12337,8293,3093,1,
11,f11.op4,10,16451,6,13362,3089,9518,8343,1,
15,f15.op0,2,16451,11,1080,15371,2155,11111,1,
15,f15.op0,2,16451,11,7524,8927,16107,4364,1,
19,f19.op4,2,16451,16,750,15701,3730,1928,1,
20,f20.op0,2,16451,11,10912,5539,11414,5506,1,
11,f11.op2,2,16453,8,7218,9235,10975,15955,1,
13,f13.op0,12,16453,8,14386,2067,2751,15399,1,
13,f13.op4,4,16453,8,8106,8347,10277,5853,1,
13,f13.op4,4,16453,8,9688,6765,11875,12304,1,
19,f19.op0,18,16453,18,12480,3973,14252,2482,1,
19,f19.op1,6,16453,18,10686,5767,2940,12278,1,
19,f19.op4,2,16453,18,9988,6465,787,6969,1,
19,f19.op8,18,16453,18,2170,14283,2624,1870,1,
20,f20.op0,2,16453,13,11460,4993,8930,8673,1,
7,f7.op1,2,16477,6,6168,10309,4681,12438,1,
8,f8.op0,2,16477,5,14840,1637,14003,3810,1,
9,f9.op0,6,16477,7,9400,7077,15221,3522,1,
11,f11.op2,2,16477,10,14670,1807,12500,7128,1,
13,f13.op5,12,16477,6,1464,15013,9371,12128,1,
13,f13.op5,12,16477,6,4472,12005,10080,13450,1,
19,f19.op1,6,16477,4,1888,14589,5968,8119,1,
19,f19.op4,2,16477,4,508,15969,1047,7860,1,
19,f19.op4,2,16477,4,5080,11397,2394,126,1,
19,f19.op4,2,16477,4,12610,3867,1512,1814,1,
8,f8.op0,2,16481,1,2968,13513,13044,9871,1,
8,f8.op0,2,16481,1,7754,8727,2607,2386,1,
11,f11.op1,10,16481,3,15298,1183,3394,13793,1,
13,f13.op4,4,16481,10,8962,7519,7139,6888,1,
17,f17.op1,16,16481,8,4232,12249,10333,11272,1,
17,f17.op5,16,16481,8,2816,13665,3311,8920,1,
19,f19.op4,2,16481,8,784,15697,10475,4021,1,
19,f19.op4,2,16481,8,12524,3957,12325,13660,1,
19,f19.op4,2,16481,8,12902,3579,12472,16270,1,
8,f8.op0,2,16487,7,5230,11257,6117,11069,1,
8,f8.op0,2,16487,7,15450,1037,3435,6612,1,
15,f15.op0,2,16487,2,6160,10327,9032,15990,1,
15,f15.op0,2,16487,2,11280,5207,5122,4738,1,
19,f19.op4,2,16487,14,10162,6325,13931,14617,1,
4,f4.op0,2,16493,1,174,16319,3403,4974,1,
4,f4.op0,2,16493,1,15880,613,6398,9846,1,
8,f8.op0,2,16493,5,10996,5497,2884,8607,1,
11,f11.op2,2,16493,4,14344,2149,4680,10921,1,
13,f13.op1,4,16493,9,9500,6993,4916,9259,1,
15,f15.op0,2,16493,8,13694,2799,13180,11874,1,
4,f4.op0,2,16519,3,3386,13133,11913,7108,1,
7,f7.op2,6,16519,6,4744,11775,3435,12290,1,
9,f9.op0,6,16519,4,8078,8441,6090,6183,1,
9,f9.op0,6,16519,4,13432,3087,15536,9068,1,
19,f19.op1,6,16519,8,7960,8559,6262,1199,1,
19,f19.op1,6,16519,8,9196,7323,2196,985,1,
19,f19.op7,6,16519,8,13436,3083,11260,7548,1,
7,f7.op1,2,16529,2,948,15581,8498,1214,1,
15,f15.op0,2,16529,14,4232,12297,2746,1285,1,
17,f17.op2,16,16529,5,8416,8113,6105,3276,1,
17,f17.op3,16,16529,5,4530,11999,12488,15319,1,
17,f17.op6,16,16529,5,594,15935,7519,15999,1,
17,f17.op6,16,16529,5,16054,475,889,15609,1,
17,f17.op7,16,16529,5,4034,12495,12102,14324,1,
4,f4.op0,2,16547,3,3208,13339,13638,11683,1,
15,f15.op0,2,16547,2,9266,7281,2604,3483,1,
7,f7.op1,2,16553,5,1596,14957,7254,3401,1,
11,f11.op2,2,16553,9,7800,8753,13286,16256,1,
13,f13.op4,4,16553,4,9952,6601,3032,11693,1,
15,f15.op0,2,16553,8,15682,871,15076,15351,1,
19,f19.op4,2,16553,4,6858,9695,10041,10983,1,
7,f7.op0,6,16561,6,2906,13655,4966,7807,1,
7,f7.op1,2,16561,6,15164,1397,15059,6883,1,
7,f7.op2,6,16561,6,6382,10179,14142,6752,1,
9,f9.op0,6,16561,1,3204,13357,4280,7836,1,
11,f11.op4,10,16561,6,9956,6605,9468,9894,1,
13,f13.op0,12,16561,12,13924,2637,5896,9371,1,
13,f13.op3,12,16561,12,1810,14751,5440,8062,1,
13,f13.op3,12,16561,12,4370,12191,15886,1222,1,
13,f13.op3,12,16561,12,12680,3881,6532,8146,1,
13,f13.op4,4,16561,12,538,16023,13875,6163,1,
13,f13.op5,12,16561,12,2164,14397,5174,398,1,
15,f15.op0,2,16561,1,1436,15125,4407,3606,1,
16,f16.op1,4,16561,1,2952,13609,9560,8878,1,
17,f17.op0,16,16561,3,6854,9707,6325,11088,1,
17,f17.op0,16,16561,3,15320,1241,5591,12019,1,
17,f17.op1,16,16561,3,13402,3159,11969,11420,1,
17,f17.op1,16,16561,3,16216,345,5275,4207,1,
17,f17.op2,16,16561,3,2984,13577,15960,1913,1,
19,f19.op2,18,16561,12,10630,5931,5602,4653,1,
19,f19.op4,2,16561,12,456,16105,15857,6936,1,
19,f19.op5,18,16561,12,4852,11709,3338,8892,1,
19,f19.op6,18,16561,12,7570,8991,12135,9355,1,
19,f19.op8,18,16561,12,8506,8055,5363,15100,1,
19,f19.op8,18,16561,12,14764,1797,12184,15459,1,
20,f20.op0,2,16561,1,1786,14775,12606,12223,1,
4,f4.op0,2,16567,3,14986,1581,787,12622,1,
7,f7.op0,6,16567,5,9074,7493,6562,12771,1,
7,f7.op1,2,16567,5,794,15773,6839,977,1,
7,f7.op1,2,16567,5,9130,7437,13546,11402,1,
8,f8.op0,2,16567,7,14098,2469,4299,6750,1,
9,f9.op1,6,16567,7,15280,1287,7216,15528,1,
19,f19.op1,6,16567,18,4816,11751,6598,4707,1,
4,f4.op0,2,16573,1,3146,13427,2525,13061,1,
7,f7.op1,2,16573,4,5716,10857,15637,6969,1,
7,f7.op1,2,16573,4,8924,7649,10133,15653,1,
9,f9.op0,6,16573,4,5768,10805,1326,11196,1,
13,f13.op3,12,16573,11,1366,15207,14582,15145,1,
13,f13.op3,12,16573,11,9534,7039,4858,14397,1,
16,f16.op0,4,16573,13,10692,5881,3125,7446,1,
16,f16.op1,4,16573,13,8500,8073,14050,7093,1,
16,f16.op1,4,16573,13,12646,3927,692,12473,1,
19,f19.op1,6,16573,5,9824,6749,6328,13417,1,
20,f20.op0,2,16573,13,8614,7959,7062,5325,1,
4,f4.op0,2,16603,3,6400,10203,10964,2741,1,
7,f7.op1,2,16603,6,16326,277,16332,4705,1,
7,f7.op2,6,16603,6,3442,13161,11469,8754,1,
8,f8.op0,2,16603,3,3502,13101,5977,11124,1,
8,f8.op0,2,16603,3,11718,4885,2289,10663,1,
15,f15.op0,2,16603,13,302,16301,5244,13632,1,
19,f19.op1,6,16603,16,3190,13413,10085,4900,1,
19,f19.op7,6,16603,16,10152,6451,2199,9728,1,
8,f8.op0,2,16607,7,13280,3327,769,2172,1,
11,f11.op2,2,16607,8,4546,12061,6073,6591,1,
15,f15.op0,2,16607,2,5854,10753,16388,13271,1,
4,f4.op0,2,16619,3,2348,14271,15339,16299,1,
4,f4.op0,2,16619,3,14736,1883,8611,14617,1,
7,f7.op1,2,16619,1,13080,3539,9465,15597,1,
8,f8.op0,2,16619,3,570,16049,8912,1114,1,
8,f8.op0,2,16619,3,4856,11763,14229,3856,1,
11,f11.op2,2,16619,9,10986,5633,1311,1630,1,
11,f11.op2,2,16619,9,11256,5363,2928,1777,1,
19,f19.op4,2,16619,13,6296,10323,2096,985,1,
11,f11.op0,10,16631,10,2418,14213,4228,6432,1,
11,f11.op0,10,16631,10,5132,11499,9854,14503,1,
11,f11.op3,10,16631,10,13822,2809,10952,11579,1,
15,f15.op0,2,16631,11,560,16071,3440,5773,1,
19,f19.op4,2,16631,6,7908,8723,8691,4834,1,
19,f19.op4,2,16631,6,10782,5849,6518,2969,1,
7,f7.op1,2,16633,1,8406,8227,13117,4250,1,
8,f8.op0,2,16633,1,13450,3183,15513,16493,1,
8,f8.op0,2,16633,1,13732,2901,11622,5611,1,
13,f13.op4,4,16633,6,2148,14485,13194,15089,1,
13,f13.op4,4,16633,6,8876,7757,8087,3181,1,
16,f16.op1,4,16633,9,4806,11827,15852,5149,1,
19,f19.op0,18,16633,8,4916,11717,6806,8237,1,
19,f19.op3,18,16633,8,2390,14243,14523,10394,1,
19,f19.op3,18,16633,8,15054,1579,16162,7854,1,
19,f19.op4,2,16633,8,5374,11259,15404,3437,1,
19,f19.op7,6,16633,8,5382,11251,2898,11533,1,
7,f7.op1,2,16649,3,4786,11863,13205,16157,1,
11,f11.op2,2,16649,6,4412,12237,68,10601,1,
13,f13.op4,4,16649,9,13246,3403,11152,8542,1,
15,f15.op0,2,16649,14,9006,7643,9254,16156,1,
15,f15.op0,2,16649,14,10760,5889,1635,109,1,
16,f16.op1,4,16649,9,11008,5641,16518,11438,1,
19,f19.op4,2,16649,5,13026,3623,15342,2560,1,
20,f20.op0,2,16649,9,5722,10927,2942,1812,1,
20,f20.op0,2,16649,9,6136,10513,8289,16231,1,
4,f4.op0,2,16651,3,772,15879,4156,1039,1,
4,f4.op0,2,16651,3,9316,7335,14504,3626,1,
7,f7.op1,2,16651,5,12874,3777,12448,4157,1,
7,f7.op2,6,16651,5,1978,14673,14956,6894,1,
7,f7.op2,6,16651,5,10808,5843,14382,6812,1,
11,f11.op3,10,16651,8,3322,13329,10442,2463,1,
11,f11.op3,10,16651,8,7668,8983,2165,4738,1,
19,f19.op0,18,16651,7,12460,4191,9515,5759,1,
19,f19.op5,18,16651,7,3574,13077,11573,14631,1,
19,f19.op6,18,16651,7,2758,13893,1565,15857,1,
19,f19.op8,18,16651,7,4496,12155,753,916,1,
7,f7.op1,2,16657,4,8636,8021,6812,12871,1,
7,f7.op1,2,16657,4,9064,7593,854,122,1,
7,f7.op1,2,16657,4,11902,4755,4160,7733,1,
7,f7.op1,2,16657,4,13238,3419,15760,4631,1,
7,f7.op2,6,16657,4,1426,15231,14871,4504,1,
9,f9.op0,6,16657,7,3930,12727,16061,14740,1,
9,f9.op0,6,16657,7,12166,4491,3404,2229,1,
13,f13.op5,12,16657,4,8182,8475,5995,8149,1,
16,f16.op1,4,16657,1,238,16419,3582,2306,1,
17,f17.op7,16,16657,14,5168,11489,9029,12289,1,y
19,f19.op1,6,16657,13,10150,6507,9216,14512,1,
19,f19.op4,2,16657,13,11992,4665,6842,11757,1,
19,f19.op7,6,16657,13,9696,6961,14940,1663,1,
20,f20.op0,2,16657,17,3098,13559,1425,12564,1,
7,f7.op1,2,16661,1,392,16269,10554,6268,1,
7,f7.op1,2,16661,1,9004,7657,9879,13312,1,
8,f8.op0,2,16661,5,1876,14785,12873,7857,1,
11,f11.op1,10,16661,7,3770,12891,8271,12869,1,
8,f8.op0,2,16673,1,16176,497,4532,8903,1,
13,f13.op1,4,16673,7,16644,29,14307,16491,1,
13,f13.op4,4,16673,7,7876,8797,7719,8289,1,
17,f17.op0,16,16673,13,13376,3297,647,12788,1,
17,f17.op1,16,16673,13,1154,15519,515,13761,1,
17,f17.op1,16,16673,13,11432,5241,5450,11109,1,
17,f17.op7,16,16673,13,5242,11431,13788,13561,1,
19,f19.op4,2,16673,10,7940,8733,1113,14099,1,
19,f19.op4,2,16673,10,9414,7259,10802,16364,1,
20,f20.op0,2,16673,13,11136,5537,15919,14968,1,
4,f4.op0,2,16691,3,4464,12227,4433,5281,1,
7,f7.op1,2,16691,3,3104,13587,15390,4583,1,
11,f11.op0,10,16691,4,544,16147,1473,4686,1,
11,f11.op1,10,16691,4,6862,9829,9516,13004,1,
19,f19.op4,2,16691,9,1594,15097,7968,12718,1,
4,f4.op0,2,16693,1,5826,10867,13651,7586,1,
9,f9.op0,6,16693,7,1988,14705,3727,9688,1,
9,f9.op0,6,16693,7,6318,10375,6598,10007,1,
13,f13.op0,12,16693,1,10106,6587,5799,15855,1,
13,f13.op4,4,16693,1,13062,3631,15249,1173,1,
16,f16.op0,4,16693,5,8928,7765,5345,3464,1,
16,f16.op1,4,16693,5,13482,3211,2244,12660,1,
4,f4.op0,2,16699,3,1578,15121,9001,6425,1,
7,f7.op1,2,16699,4,6412,10287,4682,5440,1,
7,f7.op1,2,16699,4,10078,6621,10440,3877,1,
7,f7.op2,6,16699,4,1876,14823,5833,7990,1,
8,f8.op0,2,16699,3,16618,81,11614,13976,1,
15,f15.op0,2,16699,4,2722,13977,6029,4855,1,
19,f19.op1,6,16699,17,11144,5555,7708,14468,1,
19,f19.op7,6,16699,17,12822,3877,10509,1432,1,
20,f20.op0,2,16699,19,3176,13523,6921,1181,1,
11,f11.op2,2,16703,5,14116,2587,4208,1901,1,
15,f15.op0,2,16703,8,8154,8549,7288,4940,1,
15,f15.op0,2,16703,8,13642,3061,13624,8703,1,
11,f11.op2,2,16729,9,10012,6717,9443,13025,1,
13,f13.op4,4,16729,11,4620,12109,6536,6937,1,
13,f13.op4,4,16729,11,7544,9185,7526,8300,1,
16,f16.op0,4,16729,9,6182,10547,14323,6123,1,
16,f16.op0,4,16729,9,12328,4401,1186,14712,1,
16,f16.op1,4,16729,9,9538,7191,5491,5571,1,
19,f19.op7,6,16729,9,8006,8723,8231,7477,1,y
20,f20.op0,2,16729,9,742,15987,1570,8443,1,
20,f20.op0,2,16729,9,6710,10019,8250,8777,1,
7,f7.op2,6,16741,4,14092,2649,14236,11600,1,
13,f13.op0,12,16741,10,3822,12919,4605,1642,1,
13,f13.op1,4,16741,10,8416,8325,14135,13965,1,
13,f13.op2,12,16741,10,15298,1443,3430,10566,1,
13,f13.op5,12,16741,10,12332,4409,5198,10702,1,
15,f15.op0,2,16741,1,6276,10465,8572,9500,1,
15,f15.op0,2,16741,1,7606,9135,3076,15830,1,y
19,f19.op0,18,16741,2,954,15787,2051,8919,1,
19,f19.op2,18,16741,2,16138,603,16274,13192,1,
20,f20.op0,2,16741,1,7688,9053,5310,8636,1,
8,f8.op0,2,16747,3,362,16385,1564,8569,1,
9,f9.op0,6,16747,7,12864,3883,2949,5910,1,
15,f15.op0,2,16747,7,11906,4841,1382,4558,1,
15,f15.op0,2,16747,7,14638,2109,12481,3065,1,
19,f19.op1,6,16747,8,7496,9251,8285,6606,1,
7,f7.op2,6,16759,1,15802,957,5597,7982,1,
19,f19.op1,6,16759,1,486,16273,7239,381,1,
19,f19.op1,6,16759,1,6994,9765,8709,11043,1,
19,f19.op6,18,16759,1,16200,559,898,12396,1,
19,f19.op7,6,16759,1,772,15987,8217,9253,1,
19,f19.op7,6,16759,1,8290,8469,11715,7673,1,
7,f7.op1,2,16763,5,6264,10499,9038,10870,1,
7,f7.op1,2,16763,5,11666,5097,14043,11585,1,
8,f8.op0,2,16763,3,592,16171,4020,8884,1,
8,f8.op0,2,16763,3,2038,14725,15203,16568,1,
19,f19.op4,2,16763,5,11526,5237,8625,3983,1,
8,f8.op0,2,16787,3,11386,5401,5081,11127,1,
11,f11.op2,2,16787,1,2258,14529,6331,8206,1,
20,f20.op0,2,16787,7,3884,12903,7867,16341,1,
7,f7.op1,2,16811,4,6670,10141,16393,7145,1,
8,f8.op0,2,16811,3,9856,6955,5216,652,1,
19,f19.op4,2,16811,15,13746,3065,14449,6954,1,
11,f11.op2,2,16823,4,11282,5541,15924,2977,1,
19,f19.op4,2,16823,8,1502,15321,13049,9541,1,
20,f20.op0,2,16823,3,11572,5251,4567,9481,1,
4,f4.op0,2,16829,1,13300,3529,4625,13778,1,
7,f7.op1,2,16829,1,670,16159,6946,13013,1,
7,f7.op1,2,16829,1,8598,8231,7629,3494,1,
11,f11.op2,2,16829,10,16338,491,3781,12583,1,
16,f16.op0,4,16829,13,1450,15379,11910,2848,1,
16,f16.op0,4,16829,13,14738,2091,14480,905,1,
16,f16.op1,4,16829,13,10452,6377,4255,5525,1,
16,f16.op1,4,16829,13,14774,2055,11029,8052,1,
19,f19.op4,2,16829,14,16204,625,5269,4706,1,
4,f4.op0,2,16831,3,9672,7159,15942,12401,1,
9,f9.op0,6,16831,1,1842,14989,2738,13395,1,
15,f15.op0,2,16831,1,1048,15783,2774,1307,1,
19,f19.op3,18,16831,16,4366,12465,8443,13732,1,
19,f19.op5,18,16831,16,292,16539,16360,12377,1,
19,f19.op7,6,16831,16,6776,10055,4313,227,1,
19,f19.op8,18,16831,16,3036,13795,3709,12597,1,
20,f20.op0,2,16831,11,12666,4165,13441,8246,1,
20,f20.op0,2,16831,11,15620,1211,6789,1181,1,
4,f4.op0,2,16843,3,16086,757,796,199,1,
7,f7.op2,6,16843,1,11420,5423,12459,4186,1,
15,f15.op0,2,16843,13,3640,13203,3015,201,1,
19,f19.op4,2,16843,9,11592,5251,6926,1251,1,
4,f4.op0,2,16871,3,4398,12473,11632,2908,1,
11,f11.op0,10,16871,8,11832,5039,12684,7288,1,
11,f11.op0,10,16871,8,12406,4465,8074,734,1,
11,f11.op1,10,16871,8,2074,14797,4618,5021,1,
11,f11.op1,10,16871,8,11886,4985,11681,11798,1,
11,f11.op3,10,16871,8,11092,5779,3385,15645,1,
11,f11.op4,10,16871,8,15082,1789,16629,16849,1,
15,f15.op0,2,16871,11,5932,10939,14074,2063,1,
19,f19.op4,2,16871,18,12148,4723,14531,14084,1,
19,f19.op4,2,16871,18,14612,2259,4265,8216,1,
20,f20.op0,2,16871,11,10132,6739,4660,233,1,
20,f20.op0,2,16871,11,12342,4529,4302,15399,1,
4,f4.op0,2,16879,3,4674,12205,4271,13727,1,
4,f4.op0,2,16879,3,6718,10161,8165,6261,1,
7,f7.op0,6,16879,2,8786,8093,7179,13082,1,
7,f7.op1,2,16879,2,4912,11967,1312,5010,1,
7,f7.op2,6,16879,2,14408,2471,11189,6421,1,
19,f19.op4,2,16879,7,8048,8831,3585,8184,1,
8,f8.op0,2,16883,3,7250,9633,147,14791,1,
8,f8.op0,2,16883,3,11764,5119,1346,4389,1,
11,f11.op2,2,16883,9,2472,14411,16126,1466,1,
11,f11.op2,2,16889,4,15908,981,385,35,1,
19,f19.op4,2,16889,17,2298,14591,6878,362,1,
11,f11.op2,2,16901,5,786,16115,8336,11513,1,
11,f11.op4,10,16901,5,348,16553,2285,7890,1,
7,f7.op1,2,16903,5,1384,15519,16396,4757,1,
19,f19.op0,18,16903,12,7772,9131,6610,14582,1,
19,f19.op4,2,16903,12,2406,14497,8758,7578,1,
19,f19.op4,2,16903,12,10902,6001,428,13367,1,
19,f19.op5,18,16903,12,6960,9943,8985,14707,1,
19,f19.op7,6,16903,12,10872,6031,2052,108,1,
20,f20.op0,2,16903,3,5382,11521,9303,16523,1,
4,f4.op0,2,16921,1,7048,9873,8013,14694,1,
7,f7.op1,2,16921,2,2524,14397,14859,4540,1,
7,f7.op1,2,16921,2,15384,1537,16909,14502,1,
8,f8.op0,2,16921,1,5162,11759,7960,995,1,
9,f9.op0,6,16921,1,3188,13733,12126,12628,1,
9,f9.op1,6,16921,1,6160,10761,8402,8454,1,
11,f11.op1,10,16921,3,5948,10973,4666,5039,1,
11,f11.op1,10,16921,3,9618,7303,3155,12593,1,
11,f11.op4,10,16921,3,2922,13999,14773,1343,1,
13,f13.op1,4,16921,8,7902,9019,1197,10505,1,
13,f13.op5,12,16921,8,3590,13331,1180,2694,1,
19,f19.op0,18,16921,11,15974,947,10495,7677,1,
19,f19.op1,6,16921,11,5092,11829,13294,4262,1,
19,f19.op5,18,16921,11,4896,12025,1218,4517,1,
19,f19.op5,18,16921,11,5894,11027,2895,7277,1,
19,f19.op6,18,16921,11,16080,841,11187,8604,1,
7,f7.op1,2,16931,5,1404,15527,9626,11050,1,
11,f11.op0,10,16931,2,1310,15621,15311,10627,1,
20,f20.op0,2,16931,11,3968,12963,3877,11199,1,
4,f4.op0,2,16937,1,5998,10939,7731,6167,1,
4,f4.op0,2,16937,1,7838,9099,16190,12516,1,
11,f11.op2,2,16937,8,5426,11511,16339,9184,1,
13,f13.op1,4,16937,11,34,16903,12767,10102,1,
16,f16.op0,4,16937,9,4838,12099,1477,3268,1,
7,f7.op1,2,16943,3,10484,6459,13425,14020,1,
7,f7.op1,2,16943,3,14814,2129,9632,1376,1,
15,f15.op0,2,16943,8,6470,10473,7654,8417,1,
19,f19.op4,2,16943,14,7066,9877,13847,3404,1,
20,f20.op0,2,16943,3,14068,2875,16787,10158,1,
7,f7.op2,6,16963,2,3268,13695,2196,2737,1,
8,f8.op0,2,16963,3,404,16559,2664,333,1,
9,f9.op0,6,16963,7,3152,13811,11957,14522,1,
19,f19.op4,2,16963,15,2870,14093,15869,1728,1,
19,f19.op4,2,16963,15,13386,3577,14410,2544,1,
19,f19.op7,6,16963,15,16534,429,16942,8034,1,
4,f4.op0,2,16979,3,16064,915,13044,3261,1,
20,f20.op0,2,16979,19,1102,15877,15589,8420,1,
7,f7.op0,6,16981,6,3752,13229,3071,12568,1,
8,f8.op0,2,16981,5,6512,10469,11770,14207,1,
9,f9.op1,6,16981,7,14534,2447,9488,2941,1,
11,f11.op2,2,16981,8,12344,4637,9774,3976,1,
11,f11.op3,10,16981,8,4304,12677,4799,1980,1,
11,f11.op3,10,16981,8,7840,9141,14221,5924,1,
11,f11.op3,10,16981,8,11086,5895,13003,7357,1,
11,f11.op4,10,16981,8,7936,9045,1488,1679,1,
13,f13.op1,4,16981,3,3792,13189,9443,9870,1,
13,f13.op3,12,16981,3,7222,9759,11830,910,1,
13,f13.op5,12,16981,3,9738,7243,4609,2967,1,
15,f15.op0,2,16981,1,13898,3083,15066,11193,1,
15,f15.op0,2,16981,1,16368,613,12932,15579,1,
20,f20.op0,2,16981,1,14866,2115,7376,3765,1,
4,f4.op0,2,16987,3,6900,10087,2746,9180,1,
4,f4.op0,2,16987,3,12496,4491,4583,13886,1,
9,f9.op0,6,16987,4,16018,969,6479,13932,1,
9,f9.op1,6,16987,4,3250,13737,3182,2241,1,
9,f9.op1,6,16987,4,8138,8849,645,5734,1,
20,f20.op0,2,16987,7,3310,13677,12230,9105,1,
7,f7.op0,6,16993,4,258,16735,15259,7035,1,
7,f7.op2,6,16993,4,310,16683,10540,11216,1,
7,f7.op2,6,16993,4,16858,135,4499,10353,1,
11,f11.op2,2,16993,9,4422,12571,14478,2861,1,
13,f13.op4,4,16993,2,8360,8633,4436,6877,1,
13,f13.op4,4,16993,2,16288,705,4507,2961,1,
15,f15.op0,2,16993,13,16356,637,6135,409,1,
16,f16.op1,4,16993,1,1962,15031,6644,13160,1,
17,f17.op3,16,16993,10,482,16511,808,11043,1,
17,f17.op3,16,16993,10,15018,1975,15528,1913,1,
17,f17.op5,16,16993,10,2344,14649,7240,7423,1,
17,f17.op5,16,16993,10,5922,11071,4712,15271,1,
17,f17.op6,16,16993,10,11836,5157,13208,12772,1,
19,f19.op1,6,16993,7,7342,9651,14952,10625,1,
20,f20.op0,2,16993,13,1440,15553,2446,15416,1,
4,f4.op0,2,17011,3,24,16987,4739,13943,1,
7,f7.op0,6,17011,1,1148,15863,14094,11734,1,
7,f7.op1,2,17011,1,2484,14527,347,7340,1,
7,f7.op1,2,17011,1,3924,13087,12814,9121,1,
11,f11.op0,10,17011,5,354,16657,2071,9467,1,
11,f11.op0,10,17011,5,9786,7225,12102,7286,1,
11,f11.op1,10,17011,5,15554,1457,13679,2790,1,
11,f11.op2,2,17011,5,10732,6279,8112,16202,1,
11,f11.op3,10,17011,5,278,16733,14078,12105,1,
19,f19.op0,18,17011,6,5068,11943,590,2717,1,
19,f19.op3,18,17011,6,9976,7035,1294,5440,1,
19,f19.op3,18,17011,6,15392,1619,8164,1325,1,
19,f19.op6,18,17011,6,13910,3101,15188,2590,1,
19,f19.op8,18,17011,6,4188,12823,4059,15434,1,
19,f19.op8,18,17011,6,5164,11847,12501,14983,1,
19,f19.op8,18,17011,6,9528,7483,8343,5811,1,
19,f19.op8,18,17011,6,14722,2289,3438,14506,1,
20,f20.op0,2,17011,11,3792,13219,5130,8762,1,
4,f4.op0,2,17021,1,14322,2699,16181,16811,1,
11,f11.op0,10,17021,4,16746,275,8662,11619,1,
11,f11.op3,10,17021,4,6218,10803,1745,1706,1,
11,f11.op3,10,17021,4,11568,5453,8171,10027,1,
15,f15.op0,2,17021,11,3098,13923,8208,14164,1,
16,f16.op0,4,17021,13,6124,10897,12003,1814,1,
16,f16.op0,4,17021,13,10236,6785,16342,3149,1,y
16,f16.op1,4,17021,13,12428,4593,4354,6655,1,
16,f16.op1,4,17021,13,13084,3937,13733,8305,1,
19,f19.op4,2,17027,3,1294,15733,11667,5991,1,
19,f19.op4,2,17027,3,16358,669,3178,10025,1,
20,f20.op0,2,17027,7,2690,14337,5519,2830,1,
8,f8.op0,2,17029,5,5318,11711,16836,10619,1,
9,f9.op1,6,17029,1,3032,13997,13796,3425,1,
11,f11.op2,2,17029,1,15128,1901,8307,14688,1,
13,f13.op0,12,17029,12,4698,12331,1906,10626,1,
13,f13.op1,4,17029,12,2318,14711,11191,15270,1,
13,f13.op1,4,17029,12,8162,8867,16995,6547,1,
13,f13.op2,12,17029,12,510,16519,3904,5540,1,
13,f13.op2,12,17029,12,5074,11955,9441,4656,1,
13,f13.op4,4,17029,12,14788,2241,3324,12045,1,
15,f15.op0,2,17029,4,8168,8861,4690,5989,1,
19,f19.op2,18,17029,5,13682,3347,11676,15851,1,
19,f19.op7,6,17029,5,5474,11555,7215,1276,1,
19,f19.op8,18,17029,5,15452,1577,16988,10753,1,
7,f7.op1,2,17033,2,7236,9797,11530,8947,1,
13,f13.op1,4,17033,3,15200,1833,12497,4892,1,
13,f13.op4,4,17033,3,12766,4267,16931,10474,1,
15,f15.op0,2,17033,8,8602,8431,16911,4534,1,
16,f16.op1,4,17033,9,652,16381,5140,13096,1,
19,f19.op4,2,17033,9,8076,8957,14694,13324,1,
4,f4.op0,2,17041,1,6324,10717,6923,5991,1,
7,f7.op0,6,17041,3,11034,6007,9220,6186,1,
7,f7.op0,6,17041,3,14974,2067,4671,10405,1,
8,f8.op0,2,17041,1,5826,11215,11178,14178,1,
8,f8.op0,2,17041,1,15784,1257,10481,16221,1,
8,f8.op0,2,17041,1,16502,539,1579,10848,1,
9,f9.op1,6,17041,4,4606,12435,8471,8515,1,
11,f11.op1,10,17041,2,1564,15477,1855,3267,1,
11,f11.op1,10,17041,2,8058,8983,5936,3638,1,
11,f11.op4,10,17041,2,15216,1825,1328,10965,1,
13,f13.op2,12,17041,11,2684,14357,10469,3427,1,
13,f13.op2,12,17041,11,13860,3181,11472,4815,1,
15,f15.op0,2,17041,1,13584,3457,9539,1772,1,
17,f17.op2,16,17041,7,1584,15457,8260,10510,1,
17,f17.op5,16,17041,7,8592,8449,9113,12565,1,
19,f19.op7,6,17041,17,16836,205,9227,5867,1,
4,f4.op0,2,17047,3,4726,12321,12135,15819,1,
4,f4.op0,2,17047,3,16568,479,5881,5732,1,
9,f9.op0,6,17047,1,5302,11745,1913,7789,1,
11,f11.op2,2,17047,8,3954,13093,9886,16396,1,
15,f15.op0,2,17047,7,5922,11125,14696,8935,1,
19,f19.op2,18,17047,4,4954,12093,2509,12693,1,
19,f19.op2,18,17047,4,12702,4345,9453,6778,1,
19,f19.op5,18,17047,4,11842,5205,1672,88,1,
19,f19.op5,18,17047,4,14044,3003,1649,984,1,
19,f19.op5,18,17047,4,16648,399,15813,12496,1,
19,f19.op6,18,17047,4,1586,15461,5115,16419,1,
7,f7.op0,6,17053,1,4082,12971,4973,10455,1,
7,f7.op0,6,17053,1,7816,9237,7280,1040,1,
9,f9.op0,6,17053,7,1572,15481,3021,6020,1,
15,f15.op0,2,17053,13,15674,1379,14132,2079,1,
16,f16.op0,4,17053,13,428,16625,12216,9290,1,
16,f16.op0,4,17053,13,4094,12959,3689,3428,1,
16,f16.op1,4,17053,13,16484,569,504,8558,1,
19,f19.op7,6,17053,10,3932,13121,1698,4577,1,
19,f19.op7,6,17053,10,16102,951,3156,13629,1,
20,f20.op0,2,17053,13,5636,11417,15421,3329,1,
20,f20.op0,2,17053,13,10512,6541,15355,5031,1,
7,f7.op0,6,17077,4,2704,14373,17038,2434,1,
7,f7.op0,6,17077,4,13120,3957,1652,236,1,
7,f7.op1,2,17077,4,2022,15055,926,7451,1,
7,f7.op2,6,17077,4,12028,5049,7520,8393,1,
8,f8.op0,2,17077,5,13928,3149,7501,15880,1,
9,f9.op1,6,17077,4,926,16151,15288,7391,1,
9,f9.op1,6,17077,4,2226,14851,10233,1137,1,y
9,f9.op1,6,17077,4,11202,5875,12937,16617,1,
13,f13.op3,12,17077,8,1492,15585,10121,6033,1,
15,f15.op0,2,17077,7,10532,6545,5634,3791,1,
15,f15.op0,2,17077,7,14728,2349,1084,9180,1,
16,f16.op0,4,17077,5,10010,7067,15481,12708,1,
16,f16.op1,4,17077,5,5734,11343,11150,11370,1,
19,f19.op4,2,17077,15,2024,15053,7377,5781,1,
19,f19.op7,6,17077,15,1546,15531,7589,2197,1,
19,f19.op7,6,17077,15,2032,15045,12308,16826,1,y
20,f20.op0,2,17077,17,16340,737,8345,13225,1,
7,f7.op1,2,17093,6,534,16559,5720,3259,1,
8,f8.op0,2,17093,5,3448,13645,4825,7013,1,
15,f15.op0,2,17099,14,11808,5291,10411,1834,1,
20,f20.op0,2,17099,19,6050,11049,379,16263,1,
4,f4.op0,2,17107,3,3974,13133,14125,7808,1,
7,f7.op2,6,17107,6,7746,9361,8366,3639,1,
9,f9.op1,6,17107,7,872,16235,439,15255,1,
9,f9.op1,6,17107,7,1880,15227,2783,2210,1,
9,f9.op1,6,17107,7,16208,899,2548,9787,1,
13,f13.op1,4,17117,9,12022,5095,5061,1706,1,
15,f15.op0,2,17117,2,4206,12911,7963,1672,1,
15,f15.op0,2,17117,2,13964,3153,11099,9869,1,
16,f16.op1,4,17117,13,7778,9339,12165,8249,1,
19,f19.op4,2,17117,17,3336,13781,10967,2379,1,
19,f19.op4,2,17117,17,14554,2563,2289,12733,1,
20,f20.op0,2,17117,17,9240,7877,7494,15780,1,
4,f4.op0,2,17123,3,6906,10217,13315,16171,1,
4,f4.op0,2,17123,3,11634,5489,15964,3991,1,
7,f7.op1,2,17123,1,6926,10197,7716,13333,1,
11,f11.op2,2,17123,7,12246,4877,13337,7439,1,
15,f15.op0,2,17123,8,6446,10677,2497,1308,1,
7,f7.op2,6,17137,1,2416,14721,3325,475,1,
7,f7.op2,6,17137,1,5190,11947,4491,7986,1,
9,f9.op0,6,17137,1,6456,10681,6395,8327,1,
9,f9.op0,6,17137,1,10360,6777,9777,12511,1,
11,f11.op2,2,17137,10,4546,12591,6223,13029,1,
13,f13.op5,12,17137,3,9182,7955,11856,912,1,
16,f16.op0,4,17137,1,9098,8039,10291,14567,1,
17,f17.op2,16,17137,1,11226,5911,8817,6567,1,
17,f17.op4,16,17137,1,1424,15713,5568,8392,1,
17,f17.op6,16,17137,1,3620,13517,9137,9610,1,
17,f17.op6,16,17137,1,10840,6297,14499,2869,1,
17,f17.op7,16,17137,1,9082,8055,7256,3451,1,
19,f19.op3,18,17137,18,12690,4447,6071,9339,1,
19,f19.op4,2,17137,18,6376,10761,1943,4612,1,
4,f4.op0,2,17159,3,584,16575,8864,2216,1,
7,f7.op1,2,17159,2,8326,8833,5608,8155,1,
8,f8.op0,2,17159,7,7826,9333,13936,1742,1,
11,f11.op2,2,17159,10,1054,16105,13465,2784,1,
8,f8.op0,2,17167,7,15174,1993,12366,14421,1,
9,f9.op1,6,17167,4,26,17141,686,7706,1,
9,f9.op1,6,17167,4,3512,13655,7647,6572,1,
11,f11.op2,2,17167,7,5254,11913,7054,14687,1,
19,f19.op1,6,17167,10,10592,6575,369,2730,1,
19,f19.op1,6,17167,10,13082,4085,7542,2204,1,
19,f19.op4,2,17167,10,12730,4437,15245,5320,1,
19,f19.op7,6,17167,10,12120,5047,13139,16955,1,
8,f8.op0,2,17183,7,10154,7029,5427,7122,1,
15,f15.op0,2,17183,8,5780,11403,3038,16240,1,
4,f4.op0,2,17189,1,7484,9705,7044,1761,1,
7,f7.op1,2,17189,4,5366,11823,14636,7002,1,
7,f7.op1,2,17189,4,17162,27,6932,8357,1,
8,f8.op0,2,17189,5,8120,9069,6706,13730,1,
15,f15.op0,2,17189,14,10526,6663,8780,6315,1,
20,f20.op0,2,17189,9,2326,14863,3232,10475,1,
4,f4.op0,2,17191,3,11732,5459,6547,14530,1,
7,f7.op1,2,17191,6,11782,5409,10963,4022,1,
7,f7.op2,6,17191,6,3020,14171,14611,6999,1,
11,f11.op0,10,17191,9,2572,14619,8756,796,1,
11,f11.op0,10,17191,9,12994,4197,9846,10272,1,
11,f11.op2,2,17191,9,2426,14765,9436,16486,1,
15,f15.op0,2,17191,1,16742,449,9351,10938,1,
19,f19.op0,18,17191,15,12982,4209,4777,2061,1,
19,f19.op1,6,17191,15,16864,327,11879,1530,1,
19,f19.op3,18,17191,15,878,16313,1469,10030,1,
19,f19.op4,2,17191,15,4802,12389,15108,14367,1,
19,f19.op6,18,17191,15,4300,12891,1151,15442,1,
19,f19.op7,6,17191,15,3850,13341,7125,375,1,
20,f20.op0,2,17191,11,214,16977,7355,13261,1,
7,f7.op1,2,17203,4,7090,10113,1684,14986,1,
7,f7.op2,6,17203,4,10482,6721,14290,4499,1,
9,f9.op1,6,17203,4,1636,15567,11539,5105,1,
19,f19.op1,6,17203,8,8782,8421,5204,4801,1,
19,f19.op7,6,17203,8,5458,11745,8809,7707,1,
19,f19.op7,6,17203,8,9400,7803,6051,5751,1,
20,f20.op0,2,17203,3,2274,14929,1521,11258,1,
15,f15.op0,2,17207,2,16700,507,8265,551,1,
8,f8.op0,2,17209,1,3054,14155,4164,9125,1,
8,f8.op0,2,17209,1,15258,1951,4895,2763,1,
13,f13.op1,4,17209,10,11460,5749,16353,6553,1,
13,f13.op4,4,17209,10,5766,11443,9980,4739,1,
15,f15.op0,2,17209,4,11812,5397,5443,9541,1,
19,f19.op3,18,17209,14,15770,1439,10904,10537,1,
19,f19.op7,6,17209,14,6710,10499,5450,6627,1,
19,f19.op7,6,17209,14,7786,9423,4595,6582,1,
19,f19.op7,6,17209,14,8008,9201,12554,16964,1,
19,f19.op7,6,17209,14,10798,6411,5716,6641,1,
19,f19.op8,18,17209,14,4598,12611,6711,14845,1,
19,f19.op8,18,17209,14,7082,10127,14279,2563,1,
4,f4.op0,2,17231,3,11782,5449,10422,11221,1,
11,f11.op0,10,17231,5,12272,4959,8842,11769,1,
11,f11.op0,10,17231,5,13244,3987,5394,13022,1,
11,f11.op2,2,17231,5,5644,11587,9979,7173,1,
7,f7.op0,6,17239,5,1678,15561,16210,17092,1,
7,f7.op1,2,17239,5,3142,14097,4896,13013,1,
8,f8.op0,2,17239,7,15520,1719,8573,11846,1,
9,f9.op0,6,17239,4,5584,11655,15933,13263,1,
9,f9.op0,6,17239,4,7938,9301,2185,9820,1,
11,f11.op2,2,17239,2,14350,2889,8566,11749,1,
15,f15.op0,2,17239,4,1656,15583,1681,12754,1,
15,f15.op0,2,17239,4,5158,12081,9553,9831,1,
15,f15.op0,2,17239,4,14860,2379,7882,2824,1,
19,f19.op4,2,17239,6,14028,3211,12632,9738,1,
20,f20.op0,2,17239,19,8318,8921,3267,6197,1,
7,f7.op0,6,17257,2,14892,2365,15666,2238,1,
7,f7.op1,2,17257,2,13302,3955,2767,15187,1,
11,f11.op2,2,17257,9,14978,2279,7419,13225,1,
13,f13.op1,4,17257,6,4598,12659,1723,1460,1,
13,f13.op4,4,17257,6,3768,13489,1563,8085,1,
19,f19.op7,6,17257,5,2956,14301,5964,7580,1,
4,f4.op0,2,17291,3,12672,4619,16224,4056,1,
8,f8.op0,2,17291,3,3468,13823,798,13068,1,
11,f11.op3,10,17291,10,2718,14573,16633,3084,1,
11,f11.op3,10,17291,10,7836,9455,2141,11198,1,
11,f11.op4,10,17291,10,11238,6053,15385,12402,1,
7,f7.op0,6,17293,3,1832,15461,10051,13788,1,
13,f13.op0,12,17293,3,16488,805,14524,17080,1,
13,f13.op1,4,17293,3,4314,12979,17107,13288,1,
13,f13.op2,12,17293,3,9186,8107,1423,14742,1,
13,f13.op5,12,17293,3,5372,11921,10757,15460,1,
16,f16.op1,4,17293,13,10020,7273,6312,9041,1,
19,f19.op1,6,17293,3,4164,13129,7648,3133,1,
19,f19.op1,6,17293,3,7924,9369,2063,8300,1,
19,f19.op1,6,17293,3,15208,2085,2574,14698,1,
7,f7.op1,2,17299,2,15928,1371,5296,13113,1,
9,f9.op1,6,17299,1,5192,12107,14089,11176,1,
9,f9.op1,6,17299,1,6100,11199,2207,13700,1,
9,f9.op1,6,17299,1,6544,10755,1492,4010,1,
15,f15.op0,2,17299,4,3770,13529,111,6927,1,
19,f19.op1,6,17299,9,16544,755,10444,6923,1,
19,f19.op3,18,17299,9,16174,1125,14842,6244,1,
19,f19.op4,2,17299,9,4210,13089,15505,2637,1,
19,f19.op4,2,17299,9,14550,2749,17279,15477,1,
19,f19.op6,18,17299,9,4848,12451,967,13708,1,
7,f7.op1,2,17317,6,636,16681,712,12471,1,
7,f7.op1,2,17317,6,6026,11291,5470,8203,1,
8,f8.op0,2,17317,5,13914,3403,5741,15870,1,
13,f13.op1,4,17317,1,2676,14641,12263,12932,1,
13,f13.op2,12,17317,1,650,16667,6277,3147,1,
15,f15.op0,2,17317,7,2988,14329,3944,15271,1,
16,f16.op0,4,17317,5,10418,6899,13961,12778,1,
19,f19.op1,6,17317,8,13398,3919,3057,4718,1,
19,f19.op1,6,17317,8,14048,3269,285,15,1,
19,f19.op3,18,17317,8,524,16793,14948,3521,1,
19,f19.op3,18,17317,8,7386,9931,4231,13894,1,
19,f19.op5,18,17317,8,12890,4427,11602,7902,1,
20,f20.op0,2,17317,17,6364,10953,15465,13761,1,
11,f11.op0,10,17321,7,4372,12949,2842,1833,1,
11,f11.op2,2,17321,7,13456,3865,12778,16908,1,
11,f11.op4,10,17321,7,2238,15083,3230,16040,1,
11,f11.op4,10,17321,7,11390,5931,8961,16561,1,
13,f13.op1,4,17321,5,1514,15807,3374,12251,1,
13,f13.op4,4,17321,5,494,16827,8236,12625,1,
16,f16.op1,4,17321,9,7754,9567,4817,7879,1,
4,f4.op0,2,17327,3,1284,16043,3399,13845,1,
4,f4.op0,2,17327,3,7946,9381,15576,3894,1,
19,f19.op4,2,17327,18,10692,6635,4416,7528,1,
13,f13.op4,4,17333,4,13788,3545,16145,14575,1,
16,f16.op0,4,17333,5,13220,4113,10635,1748,1,
7,f7.op0,6,17341,2,4674,12667,13128,6830,1,
7,f7.op1,2,17341,2,7940,9401,3538,5460,1,
7,f7.op2,6,17341,2,6784,10557,6316,15766,1,
8,f8.op0,2,17341,5,720,16621,14373,16970,1,
8,f8.op0,2,17341,5,2384,14957,9394,14180,1,
9,f9.op0,6,17341,7,3778,13563,9697,4931,1,
11,f11.op0,10,17341,5,16980,361,8950,5543,1,
11,f11.op2,2,17341,5,10180,7161,1705,155,1,
11,f11.op4,10,17341,5,380,16961,6587,11634,1,
13,f13.op2,12,17341,12,14162,3179,11490,15557,1,
13,f13.op2,12,17341,12,16322,1019,16298,13259,1,
13,f13.op3,12,17341,12,4298,13043,11521,4888,1,
13,f13.op4,4,17341,12,11704,5637,16173,2578,1,
13,f13.op5,12,17341,12,6516,10825,1170,90,1,
15,f15.op0,2,17341,1,8942,8399,11313,14627,1,
16,f16.op1,4,17341,13,9572,7769,10536,9329,1,
19,f19.op1,6,17341,13,17120,221,16106,17276,1,
19,f19.op4,2,17341,13,7572,9769,16717,9094,1,
19,f19.op7,6,17341,13,8862,8479,13828,11680,1,
11,f11.op0,10,17351,4,3498,13853,1669,14348,1,
11,f11.op2,2,17351,4,8714,8637,14009,7583,1,
11,f11.op2,2,17351,4,10288,7063,6374,11621,1,
11,f11.op2,2,17351,4,14314,3037,4395,6709,1,
11,f11.op4,10,17351,4,326,17025,9553,11910,1,
11,f11.op4,10,17351,4,8972,8379,14271,17071,1,
11,f11.op4,10,17351,4,15028,2323,380,6344,1,
20,f20.op0,2,17351,11,218,17133,11592,7520,1,
20,f20.op0,2,17351,11,13626,3725,7437,11650,1,
20,f20.op0,2,17351,11,13852,3499,4426,12367,1,
7,f7.op0,6,17359,6,72,17287,2873,7850,1,
8,f8.op0,2,17359,7,5476,11883,3558,13464,1,
15,f15.op0,2,17359,4,4670,12689,9636,7586,1,
19,f19.op7,6,17359,12,2240,15119,9459,5066,1,
19,f19.op7,6,17359,12,14866,2493,1084,10107,1,
20,f20.op0,2,17359,19,16612,747,12235,13631,1,
7,f7.op0,6,17377,3,16246,1131,1088,15050,1,
8,f8.op0,2,17377,1,6684,10693,14053,8273,1,
8,f8.op0,2,17377,1,13358,4019,3448,431,1,
9,f9.op0,6,17377,7,5534,11843,16455,13413,1,
9,f9.op1,6,17377,7,506,16871,16410,13408,1,
11,f11.op2,2,17377,8,7556,9821,14610,13966,1,
11,f11.op2,2,17377,8,9044,8333,16227,14113,1,
11,f11.op2,2,17377,8,10990,6387,11641,2638,1,
13,f13.op0,12,17377,9,10544,6833,6955,535,1,
13,f13.op0,12,17377,9,13722,3655,15366,1182,1,
13,f13.op1,4,17377,9,2574,14803,1330,1439,1,
13,f13.op1,4,17377,9,9298,8079,2530,2868,1,y
13,f13.op2,12,17377,9,4138,13239,1253,14800,1,
13,f13.op3,12,17377,9,10960,6417,326,13392,1,
13,f13.op3,12,17377,9,14404,2973,1428,8130,1,
13,f13.op5,12,17377,9,2582,14795,2169,8187,1,
15,f15.op0,2,17377,7,4154,13223,13748,2075,1,
16,f16.op0,4,17377,1,4220,13157,2334,2318,1,
16,f16.op0,4,17377,1,5230,12147,16080,1005,1,
16,f16.op1,4,17377,1,3818,13559,5610,6867,1,
17,f17.op5,16,17377,3,4260,13117,3182,16542,1,
17,f17.op6,16,17377,3,7620,9757,2037,1142,1,
17,f17.op6,16,17377,3,12068,5309,4021,14547,1,
17,f17.op6,16,17377,3,13022,4355,9272,9745,1,
17,f17.op7,16,17377,3,13694,3683,8144,11723,1,
19,f19.op1,6,17377,11,9738,7639,5472,288,1,
19,f19.op1,6,17377,11,16314,1063,909,1877,1,
19,f19.op7,6,17377,11,4282,13095,6258,7646,1,
19,f19.op7,6,17377,11,12158,5219,16262,13660,1,
4,f4.op0,2,17383,3,5504,11879,16744,4186,1,
7,f7.op1,2,17383,2,4758,12625,3081,7890,1,
9,f9.op0,6,17383,4,12864,4519,16749,1861,1,
11,f11.op2,2,17383,3,5824,11559,12758,13802,1,
19,f19.op7,6,17383,17,1006,16377,834,16512,1,
19,f19.op7,6,17383,17,8116,9267,10254,15178,1,
11,f11.op2,2,17387,7,1670,15717,16412,1492,1,
15,f15.op0,2,17387,2,1028,16359,9109,15676,1,
15,f15.op0,2,17387,2,14920,2467,11511,14677,1,
9,f9.op1,6,17389,1,4938,12451,6073,4539,1,
11,f11.op2,2,17389,9,3904,13485,209,19,1,
11,f11.op2,2,17389,9,7930,9459,2816,256,1,
13,f13.op4,4,17389,8,130,17259,1990,10854,1,
16,f16.op0,4,17389,13,6526,10863,14097,12836,1,
16,f16.op1,4,17389,13,4188,13201,7109,8052,1,
19,f19.op1,6,17389,4,10112,7277,15071,17267,1,
19,f19.op2,18,17389,4,4466,12923,8820,16938,1,
19,f19.op3,18,17389,4,2386,15003,8081,7747,1,
19,f19.op4,2,17389,4,3342,14047,16524,10937,1,
19,f19.op4,2,17389,4,4730,12659,15592,15464,1,
19,f19.op5,18,17389,4,7230,10159,7595,5891,1,
19,f19.op7,6,17389,4,918,16471,11777,14348,1,
19,f19.op7,6,17389,4,5988,11401,11112,14313,1,y
19,f19.op8,18,17389,4,504,16885,14582,11750,1,
4,f4.op0,2,17393,1,7406,9987,11612,2903,1,
8,f8.op0,2,17393,1,476,16917,2897,15581,1,
8,f8.op0,2,17393,1,12516,4877,7668,9655,1,
16,f16.op0,4,17393,1,3320,14073,462,2203,1,
16,f16.op0,4,17393,1,17060,333,792,8746,1,
17,f17.op2,16,17393,2,9554,7839,5368,2362,1,
17,f17.op6,16,17393,2,12378,5015,10860,10870,1,
20,f20.op0,2,17393,13,1480,15913,11860,593,1,
20,f20.op0,2,17393,13,2520,14873,17008,4329,1,
20,f20.op0,2,17393,13,10578,6815,12681,3243,1,
7,f7.op0,6,17401,6,3638,13763,7187,13456,1,
7,f7.op1,2,17401,6,15424,1977,10841,13978,1,
7,f7.op2,6,17401,6,11758,5643,10217,11403,1,
8,f8.op0,2,17401,1,5960,11441,10566,5671,1,
8,f8.op0,2,17401,1,15616,1785,1852,8932,1,
11,f11.op0,10,17401,10,13416,3985,6846,6950,1,
11,f11.op2,2,17401,10,14304,3097,11342,2613,1,
13,f13.op0,12,17401,7,2994,14407,3258,13636,1,
13,f13.op0,12,17401,7,13662,3739,5888,3130,1,
13,f13.op0,12,17401,7,17192,209,15562,15921,1,
13,f13.op3,12,17401,7,8426,8975,11069,2190,1,
19,f19.op1,6,17401,16,588,16813,16289,2689,1,
19,f19.op4,2,17401,16,698,16703,16675,4541,1,
19,f19.op4,2,17401,16,13486,3915,10752,11556,1,
20,f20.op0,2,17401,1,310,17091,6026,12482,1,
7,f7.op1,2,17417,1,15136,2281,13089,4358,1,
13,f13.op1,4,17417,10,16564,853,16328,1256,1,
13,f13.op4,4,17417,10,9664,7753,15084,14558,1,
15,f15.op0,2,17417,2,4258,13159,16078,2233,1,
15,f15.op0,2,17417,2,4454,12963,14280,952,1,
15,f15.op0,2,17417,2,5186,12231,8430,562,1,
15,f15.op0,2,17417,2,6780,10637,11049,4220,1,
16,f16.op0,4,17417,9,5678,11739,11631,10524,1,
4,f4.op0,2,17419,3,13270,4149,12416,3104,1,
7,f7.op2,6,17419,3,6498,10921,12929,1847,1,
8,f8.op0,2,17419,3,6472,10947,15359,8452,1,
11,f11.op2,2,17419,6,4616,12803,16551,14173,1,
11,f11.op2,2,17419,6,5676,11743,9161,7167,1,
19,f19.op4,2,17419,15,5456,11963,1728,12926,1,
20,f20.op0,2,17419,19,90,17329,14391,10300,1,
4,f4.op0,2,17431,3,9300,8131,8912,2228,1,
7,f7.op2,6,17431,1,15614,1817,17012,14881,1,
9,f9.op0,6,17431,7,11154,6277,3054,11960,1,
11,f11.op0,10,17431,7,6820,10611,13069,5942,1,
11,f11.op0,10,17431,7,15882,1549,12830,2751,1,
11,f11.op4,10,17431,7,730,16701,4231,16231,1,
11,f11.op4,10,17431,7,1200,16231,9933,903,1,
11,f11.op4,10,17431,7,10326,7105,8778,798,1,
11,f11.op4,10,17431,7,13618,3813,2648,3410,1,
15,f15.op0,2,17431,1,12168,5263,9549,7609,1,
19,f19.op7,6,17431,8,4380,13051,9213,5072,1,
20,f20.op0,2,17431,11,14856,2575,8251,16972,1,
7,f7.op0,6,17443,6,7116,10327,67,9977,1,
8,f8.op0,2,17443,3,8870,8573,10052,9978,1,
11,f11.op2,2,17443,8,9818,7625,8106,11837,1,
15,f15.op0,2,17443,13,9800,7643,13397,2056,1,
19,f19.op1,6,17443,1,8794,8649,7653,4075,1,
19,f19.op3,18,17443,1,1240,16203,16328,11876,1,
19,f19.op3,18,17443,1,6486,10957,12197,1560,1,
19,f19.op3,18,17443,1,8592,8851,14400,2594,1,
19,f19.op3,18,17443,1,8628,8815,11505,8868,1,
19,f19.op6,18,17443,1,6946,10497,10271,7885,1,
19,f19.op7,6,17443,1,11100,6343,4473,10334,1,
19,f19.op8,18,17443,1,16262,1181,4754,14021,1,
4,f4.op0,2,17449,1,6618,10831,12500,3125,1,
7,f7.op0,6,17449,5,3448,14001,13303,14364,1,
7,f7.op1,2,17449,5,2930,14519,15454,17164,1,
7,f7.op2,6,17449,5,5304,12145,8080,3647,1,
7,f7.op2,6,17449,5,17194,255,7750,11078,1,
9,f9.op0,6,17449,7,11136,6313,11248,16760,1,
13,f13.op1,4,17449,3,14726,2723,5357,5781,1,
13,f13.op3,12,17449,3,10536,6913,12244,7653,1,
13,f13.op4,4,17449,3,6110,11339,10470,10201,1,
13,f13.op5,12,17449,3,66,17383,15362,14604,1,
16,f16.op0,4,17449,9,15494,1955,1714,15375,1,
19,f19.op1,6,17449,7,3998,13451,14671,5364,1,
19,f19.op1,6,17449,7,15538,1911,1248,8331,1,
19,f19.op4,2,17449,7,13276,4173,15177,6309,1,
20,f20.op0,2,17449,9,14376,3073,5237,6369,1,
4,f4.op0,2,17467,3,11630,5837,5406,10085,1,
7,f7.op2,6,17467,2,9730,7737,14039,14482,1,
9,f9.op1,6,17467,7,7986,9481,14322,13236,1,
11,f11.op2,2,17467,10,1632,15835,5962,542,1,
11,f11.op2,2,17467,10,4260,13207,11685,5826,1,
19,f19.op7,6,17467,6,7860,9607,8145,1348,1,
4,f4.op0,2,17471,3,2274,15197,7645,6279,1,
4,f4.op0,2,17471,3,12286,5185,10434,11344,1,
7,f7.op1,2,17471,6,2198,15273,5742,5812,1,
11,f11.op1,10,17471,3,9868,7603,9788,13596,1,
11,f11.op3,10,17471,3,12600,4871,16327,17367,1,
11,f11.op3,10,17471,3,13928,3543,14458,10844,1,
19,f19.op4,2,17471,10,11696,5775,12986,1603,1,
19,f19.op4,2,17471,10,14148,3323,12372,12605,1,
20,f20.op0,2,17471,11,8208,9263,15263,6878,1,
13,f13.op1,4,17477,5,11758,5719,16942,3992,1,
15,f15.op0,2,17477,2,1384,16093,15310,12672,1,
16,f16.op1,4,17477,5,8292,9185,14055,6340,1,
20,f20.op0,2,17477,17,17374,103,13480,674,1,
7,f7.op1,2,17483,4,15072,2411,4426,8125,1,
7,f7.op1,2,17483,4,17316,167,3915,8052,1,
8,f8.op0,2,17483,3,2758,14725,11679,8016,1,
8,f8.op0,2,17483,3,13984,3499,1846,13343,1,
8,f8.op0,2,17483,3,14616,2867,3049,11308,1,
8,f8.op0,2,17483,3,16960,523,15965,4181,1,
15,f15.op0,2,17483,8,8038,9445,14290,12608,1,
11,f11.op2,2,17489,10,7576,9913,16796,17426,1,
15,f15.op0,2,17489,14,8858,8631,10814,17044,1,
15,f15.op0,2,17489,14,17012,477,11859,11284,1,
16,f16.op0,4,17489,1,6698,10791,2034,15430,1,
16,f16.op1,4,17489,1,17212,277,9665,17000,1,
17,f17.op2,16,17489,13,10372,7117,15742,926,1,
17,f17.op3,16,17489,13,12286,5203,15813,6074,1,
17,f17.op4,16,17489,13,4742,12747,8925,525,1,
17,f17.op6,16,17489,13,3198,14291,4554,8498,1,
17,f17.op7,16,17489,13,406,17083,14756,868,1,
19,f19.op4,2,17489,9,4966,12523,38,2,1,
7,f7.op0,6,17491,5,3034,14457,11613,1659,1,
7,f7.op1,2,17491,5,2370,15121,17035,7431,1,
8,f8.op0,2,17491,3,8204,9287,7600,950,1,
9,f9.op0,6,17491,4,8848,8643,14256,1584,1,
9,f9.op0,6,17491,4,9124,8367,10059,6948,1,
9,f9.op1,6,17491,4,11498,5993,4206,12128,1,
11,f11.op3,10,17491,1,7606,9885,16226,17376,1,
19,f19.op1,6,17491,11,13020,4471,3924,5730,1,
19,f19.op4,2,17491,11,2902,14589,3980,12177,1,
20,f20.op0,2,17491,11,13486,4005,15560,778,1,
7,f7.op1,2,17497,4,10534,6963,8659,1237,1,
8,f8.op0,2,17497,1,5672,11825,1853,6793,1,
9,f9.op0,6,17497,1,12574,4923,6888,12430,1,
13,f13.op0,12,17497,12,4832,12665,4567,5735,1,
13,f13.op1,4,17497,12,16948,549,9671,16895,1,
13,f13.op2,12,17497,12,13988,3509,8653,11433,1,
13,f13.op4,4,17497,12,12786,4711,12387,15758,1,
15,f15.op0,2,17497,7,6880,10617,7868,1691,1,
16,f16.op1,4,17497,9,6026,11471,6861,12458,1,
19,f19.op0,18,17497,17,15882,1615,17342,7359,1,
19,f19.op2,18,17497,17,4274,13223,8185,16086,1,
19,f19.op2,18,17497,17,8138,9359,15158,16453,1,
19,f19.op4,2,17497,17,16904,593,3565,5713,1,
20,f20.op0,2,17497,17,3582,13915,2525,13249,1,
4,f4.op0,2,17509,1,2112,15397,16899,8602,1,
4,f4.op0,2,17509,1,14728,2781,4060,1015,1,
13,f13.op1,4,17509,11,4452,13057,12115,9013,1,
13,f13.op1,4,17509,11,13066,4443,4325,15148,1,
13,f13.op1,4,17509,11,13976,3533,17148,10747,1,
13,f13.op4,4,17509,11,11432,6077,12846,2335,1,
15,f15.op0,2,17509,4,4834,12675,6290,12092,1,
11,f11.op2,2,17519,7,8320,9199,7196,10210,1,
11,f11.op2,2,17519,7,11136,6383,6769,2208,1,
15,f15.op0,2,17519,14,14386,3133,8373,4062,1,
4,f4.op0,2,17539,3,548,16991,16160,4040,1,
7,f7.op1,2,17539,4,2754,14785,4660,10688,1,
11,f11.op2,2,17539,5,4842,12697,7765,15056,1,
15,f15.op0,2,17539,4,770,16769,12128,16009,1,
19,f19.op4,2,17539,2,5460,12079,4654,9476,1,
19,f19.op4,2,17539,2,8050,9489,15925,8223,1,
7,f7.op0,6,17551,2,2928,14623,6256,3401,1,
7,f7.op2,6,17551,2,16544,1007,15806,2258,1,
8,f8.op0,2,17551,7,5374,12177,14146,6156,1,
11,f11.op0,10,17551,6,6578,10973,16642,4704,1,
11,f11.op0,10,17551,6,17394,157,3663,333,1,
7,f7.op0,6,17569,6,9010,8559,3265,7996,1,
11,f11.op2,2,17569,2,7512,10057,1522,14513,1,
13,f13.op3,12,17569,6,7900,9669,7748,596,1,
13,f13.op4,4,17569,6,232,17337,8105,16841,1,
13,f13.op5,12,17569,6,7006,10563,16625,13442,1,
13,f13.op5,12,17569,6,7056,10513,16784,3994,1,
16,f16.op1,4,17569,1,3328,14241,771,14323,1,
16,f16.op1,4,17569,1,13152,4417,9994,7213,1,
17,f17.op0,16,17569,8,7088,10481,7919,11834,1,
17,f17.op6,16,17569,8,6952,10617,3700,5385,1,
19,f19.op1,6,17569,13,10228,7341,15864,3609,1,
19,f19.op3,18,17569,13,15106,2463,8050,17068,1,
19,f19.op4,2,17569,13,12402,5167,2159,1963,1,
19,f19.op5,18,17569,13,11434,6135,15793,7304,1,y
19,f19.op5,18,17569,13,11550,6019,16517,1794,1,
19,f19.op7,6,17569,13,13118,4451,8383,6914,1,
7,f7.op1,2,17573,3,9434,8139,3335,15539,1,
7,f7.op1,2,17573,3,14176,3397,8283,11225,1,
13,f13.op1,4,17573,10,608,16965,7451,7332,1,
16,f16.op0,4,17573,5,9624,7949,12825,12883,1,
7,f7.op1,2,17581,4,5246,12335,8550,3733,1,
7,f7.op2,6,17581,4,7242,10339,15385,7221,1,
11,f11.op1,10,17581,3,2056,15525,4996,5249,1,
11,f11.op1,10,17581,3,6876,10705,292,14411,1,
11,f11.op2,2,17581,3,10026,7555,2716,6640,1,
11,f11.op2,2,17581,3,11176,6405,5471,10087,1,
11,f11.op2,2,17581,3,17334,247,6395,10171,1,
11,f11.op4,10,17581,3,9582,7999,8352,16742,1,
13,f13.op1,4,17581,5,4904,12677,12019,13096,1,
13,f13.op3,12,17581,5,11754,5827,16968,4010,1,
15,f15.op0,2,17581,1,8122,9459,6478,2776,1,
16,f16.op0,4,17581,13,17154,427,11592,9515,1,
4,f4.op0,2,17597,1,12108,5489,2452,613,1,
16,f16.op0,4,17597,13,1158,16439,14812,5325,1,
16,f16.op0,4,17597,13,1306,16291,12512,782,1,
16,f16.op0,4,17597,13,5420,12177,6093,16878,1,
16,f16.op1,4,17597,13,12912,4685,2483,1255,1,
19,f19.op4,2,17597,3,8834,8763,2175,14933,1,
20,f20.op0,2,17597,17,3506,14091,15558,6057,1,
7,f7.op0,6,17599,1,10488,7111,7852,6150,1,
7,f7.op1,2,17599,1,8746,8853,7594,3599,1,
8,f8.op0,2,17599,7,9382,8217,14258,6182,1,
8,f8.op0,2,17599,7,15836,1763,16548,10868,1,
9,f9.op1,6,17599,4,6496,11103,4549,16149,1,
15,f15.op0,2,17599,4,17224,375,2408,15413,1,y
19,f19.op4,2,17599,5,16540,1059,15280,3583,1,
13,f13.op1,4,17609,7,15876,1733,1850,6915,1,
15,f15.op0,2,17609,14,2880,14729,11014,5430,1,
19,f19.op4,2,17609,15,10942,6667,3426,10375,1,
4,f4.op0,2,17623,3,4732,12891,9412,2353,1,
4,f4.op0,2,17623,3,7860,9763,15136,3784,1,
7,f7.op1,2,17623,4,516,17107,334,10118,1,y
9,f9.op0,6,17623,1,10104,7519,16892,3835,1,
11,f11.op2,2,17623,1,1148,16475,16035,6264,1,
19,f19.op1,6,17623,10,5544,12079,6111,13307,1,
19,f19.op3,18,17623,10,13634,3989,7045,7791,1,
19,f19.op4,2,17623,10,16694,929,14295,5390,1,
19,f19.op6,18,17623,10,1558,16065,12979,14596,1,
19,f19.op6,18,17623,10,9206,8417,6727,16122,1,
19,f19.op8,18,17623,10,16446,1177,13161,11823,1,
4,f4.op0,2,17627,3,5706,11921,4420,1105,1,
4,f4.op0,2,17627,3,10202,7425,4530,9946,1,
7,f7.op1,2,17627,1,5338,12289,15692,7278,1,
8,f8.op0,2,17627,3,13060,4567,14675,17258,1,
20,f20.op0,2,17627,7,17054,573,10607,17276,1,
4,f4.op0,2,17657,1,6064,11593,3895,5388,1,
8,f8.op0,2,17657,1,14966,2691,5354,13912,1,
11,f11.op2,2,17657,2,12358,5299,3416,13152,1,
13,f13.op1,4,17657,3,2100,15557,17505,4063,1,
13,f13.op4,4,17657,3,12006,5651,3580,9783,1,
15,f15.op0,2,17657,2,17430,227,13840,12694,1,
16,f16.op0,4,17657,9,4218,13439,2339,5664,1,
16,f16.op0,4,17657,9,14650,3007,5777,8086,1,
16,f16.op1,4,17657,9,262,17395,10027,14973,1,
16,f16.op1,4,17657,9,782,16875,16270,3224,1,
16,f16.op1,4,17657,9,3942,13715,3394,15662,1,
19,f19.op4,2,17657,6,17196,461,8409,13453,1,
4,f4.op0,2,17659,3,10336,7323,3706,9756,1,
7,f7.op0,6,17659,5,5560,12099,15329,9758,1,
7,f7.op0,6,17659,5,16684,975,7023,3526,1,
9,f9.op0,6,17659,1,216,17443,8615,14692,1,
9,f9.op0,6,17659,1,424,17235,839,13828,1,
9,f9.op0,6,17659,1,8096,9563,13377,13259,1,
9,f9.op0,6,17659,1,9312,8347,10199,14868,1,
19,f19.op4,2,17659,8,3716,13943,5851,11461,1,
19,f19.op6,18,17659,8,9084,8575,10460,12633,1,
19,f19.op7,6,17659,8,6292,11367,16285,13869,1,
20,f20.op0,2,17659,19,6808,10851,13698,16578,1,
20,f20.op0,2,17659,19,7124,10535,5683,2933,1,
8,f8.op0,2,17669,5,3396,14273,15665,8584,1,
8,f8.op0,2,17669,5,3426,14243,7258,14159,1,
19,f19.op4,2,17669,18,236,17433,8837,2325,1,
19,f19.op4,2,17669,18,8548,9121,1751,2882,1,
4,f4.op0,2,17681,1,16702,979,15216,3804,1,
8,f8.op0,2,17681,1,4864,12817,2550,4739,1,
8,f8.op0,2,17681,1,11934,5747,4076,9350,1,
11,f11.op2,2,17681,4,1096,16585,8514,774,1,
13,f13.op4,4,17681,1,14280,3401,7770,6038,1,
15,f15.op0,2,17681,11,12040,5641,9144,7682,1,
16,f16.op0,4,17681,1,5980,11701,217,7749,1,
16,f16.op1,4,17681,1,7144,10537,16085,13161,1,
16,f16.op1,4,17681,1,7848,9833,13663,1959,1,
17,f17.op2,16,17681,1,5108,12573,2229,15732,1,
17,f17.op4,16,17681,1,392,17289,15513,9233,1,
17,f17.op6,16,17681,1,6246,11435,820,13569,1,
19,f19.op4,2,17681,11,1426,16255,14344,7269,1,
4,f4.op0,2,17683,3,10550,7133,16700,4175,1,
7,f7.op0,6,17683,1,8760,8923,8501,11319,1,
7,f7.op0,6,17683,1,17072,611,3549,507,1,
7,f7.op1,2,17683,1,5110,12573,3280,8047,1,
7,f7.op2,6,17683,1,10368,7315,12681,9390,1,
9,f9.op1,6,17683,7,7880,9803,5339,2558,1,
11,f11.op2,2,17683,6,2710,14973,1008,12952,1,
11,f11.op2,2,17683,6,4838,12845,2915,265,1,
19,f19.op1,6,17683,13,14594,3089,2678,2933,1,
19,f19.op7,6,17683,13,15826,1857,3740,8573,1,
20,f20.op0,2,17683,3,11854,5829,9657,1367,1,
9,f9.op0,6,17707,4,1606,16101,3092,2311,1,
9,f9.op1,6,17707,4,14250,3457,4398,6391,1,
19,f19.op1,6,17707,18,12296,5411,17155,16746,1,
7,f7.op1,2,17713,3,11294,6419,3257,10587,1,
7,f7.op1,2,17713,3,16572,1141,15164,12288,1,
7,f7.op2,6,17713,3,10560,7153,2072,296,1,
8,f8.op0,2,17713,1,11672,6041,4915,11685,1,
9,f9.op0,6,17713,1,14012,3701,13014,1446,1,
13,f13.op0,12,17713,7,8194,9519,973,5525,1,
13,f13.op1,4,17713,7,14056,3657,12875,5078,1,
13,f13.op3,12,17713,7,11776,5937,11332,11772,1,
13,f13.op4,4,17713,7,1344,16369,1245,8271,1,
15,f15.op0,2,17713,13,5048,12665,12021,4344,1,
17,f17.op0,16,17713,16,13780,3933,2229,2215,1,
17,f17.op1,16,17713,16,10062,7651,9135,6789,1,
17,f17.op2,16,17713,16,13562,4151,10636,12087,1,
17,f17.op4,16,17713,16,4048,13665,14443,11269,1,
19,f19.op4,2,17713,5,1060,16653,2887,3881,1,
19,f19.op4,2,17713,5,8480,9233,14239,6343,1,
19,f19.op4,2,17713,5,15624,2089,3438,3910,1,
19,f19.op4,2,17713,5,15880,1833,17289,4639,1,
19,f19.op4,2,17713,5,16968,745,9185,6077,1,
19,f19.op5,18,17713,5,10208,7505,14515,4493,1,
19,f19.op6,18,17713,5,8022,9691,10,15849,1,
19,f19.op8,18,17713,5,732,16981,15526,7343,1,
19,f19.op8,18,17713,5,7364,10349,6086,13372,1,
11,f11.op2,2,17729,8,2510,15219,9134,8889,1,
11,f11.op2,2,17729,8,7994,9735,1664,1763,1,
16,f16.op0,4,17729,1,15698,2031,4010,6899,1,
17,f17.op0,16,17729,15,2678,15051,7736,9841,1,
17,f17.op1,16,17729,15,1500,16229,6706,4566,1,
17,f17.op6,16,17729,15,17508,221,11240,11090,1,
4,f4.op0,2,17737,1,4740,12997,14512,3628,1,
7,f7.op2,6,17737,6,11394,6343,5543,15995,1,
7,f7.op2,6,17737,6,13482,4255,11452,1636,1,
9,f9.op1,6,17737,7,14214,3523,4345,16249,1,
11,f11.op2,2,17737,5,14858,2879,8417,7215,1,
11,f11.op2,2,17737,5,16040,1697,12125,10777,1,
11,f11.op2,2,17737,5,17560,177,5524,6952,1,
13,f13.op3,12,17737,5,16788,949,10601,6273,1,
19,f19.op1,6,17737,10,11318,6419,8282,4170,1,
19,f19.op1,6,17737,10,15250,2487,8921,17273,1,
20,f20.op0,2,17737,17,14264,3473,9508,14665,1,
4,f4.op0,2,17747,3,558,17189,13705,7863,1,
7,f7.op1,2,17747,2,12396,5351,17664,7594,1,
7,f7.op1,2,17747,2,16664,1083,7914,13807,1,
11,f11.op2,2,17747,4,3996,13751,15562,15935,1,
15,f15.op0,2,17747,2,7774,9973,11645,6692,1,
19,f19.op4,2,17747,1,7140,10607,9423,1430,1,
4,f4.op0,2,17749,1,14502,3247,14009,16814,1,
11,f11.op2,2,17749,6,13118,4631,9625,875,1,
13,f13.op1,4,17749,4,1610,16139,10899,3569,1,
13,f13.op5,12,17749,4,1352,16397,11972,14574,1,
15,f15.op0,2,17749,4,2982,14767,10761,7817,1,
16,f16.op0,4,17749,5,12500,5249,3876,13554,1,
19,f19.op0,18,17749,3,15128,2621,1102,58,1,
19,f19.op1,6,17749,3,15400,2349,12517,13737,1,
19,f19.op3,18,17749,3,8822,8927,8175,10706,1,
19,f19.op5,18,17749,3,8004,9745,9571,7977,1,
7,f7.op2,6,17761,2,4598,13163,2165,15533,1,
8,f8.op0,2,17761,1,6212,11549,7249,16447,1,
8,f8.op0,2,17761,1,10508,7253,12047,3726,1,
11,f11.op0,10,17761,7,3670,14091,10739,15508,1,
11,f11.op1,10,17761,7,10876,6885,8476,12073,1,
11,f11.op2,2,17761,7,13228,4533,14279,6142,1,
11,f11.op4,10,17761,7,3824,13937,2077,8262,1,
13,f13.op1,4,17761,3,4522,13239,4264,328,1,
13,f13.op2,12,17761,3,16198,1563,15398,16213,1,
13,f13.op3,12,17761,3,1156,16605,15147,12095,1,
13,f13.op5,12,17761,3,5298,12463,8568,6124,1,
13,f13.op5,12,17761,3,10686,7075,13741,1057,1,
16,f16.op1,4,17761,1,14596,3165,9329,17234,1,
16,f16.op1,4,17761,1,15668,2093,12164,14081,1,
17,f17.op0,16,17761,13,6902,10859,186,4190,1,
17,f17.op1,16,17761,13,424,17337,1999,11610,1,
17,f17.op2,16,17761,13,17192,569,1611,16811,1,
17,f17.op5,16,17761,13,3966,13795,5199,12843,1,
19,f19.op7,6,17761,15,12754,5007,13459,15665,1,
4,f4.op0,2,17783,3,9114,8669,3962,9882,1,
20,f20.op0,2,17783,3,902,16881,7413,8373,1,
20,f20.op0,2,17783,3,15684,2099,16662,6168,1,
15,f15.op0,2,17789,14,868,16921,708,3605,1,
16,f16.op0,4,17789,13,13012,4777,4896,306,1,
7,f7.op0,6,17791,4,7878,9913,17731,2533,1,
7,f7.op2,6,17791,4,10494,7297,1469,5293,1,
9,f9.op0,6,17791,7,4834,12957,14624,9532,1,
11,f11.op0,10,17791,4,1352,16439,1603,14702,1,
11,f11.op2,2,17791,4,5996,11795,12506,5989,1,
11,f11.op2,2,17791,4,9422,8369,4119,11696,1,
11,f11.op2,2,17791,4,14116,3675,2186,14755,1,
20,f20.op0,2,17791,11,4458,13333,2046,12556,1,
7,f7.op2,6,17827,5,16236,1591,11247,16887,1,
8,f8.op0,2,17827,3,14646,3181,2851,15955,1,
9,f9.op1,6,17827,7,10954,6873,5423,14468,1,
15,f15.op0,2,17827,7,7358,10469,15956,9383,1,
19,f19.op1,6,17827,5,12508,5319,11615,13747,1,
19,f19.op7,6,17827,5,1164,16663,4776,9634,1,
20,f20.op0,2,17827,7,1660,16167,3778,5537,1,
15,f15.op0,2,17837,2,4056,13781,12914,10374,1,
20,f20.op0,2,17837,17,3172,14665,14717,17681,1,
20,f20.op0,2,17837,17,5260,12577,1459,11667,1,
4,f4.op0,2,17839,3,2198,15641,7875,15348,1,
7,f7.op1,2,17839,3,9604,8235,4100,8231,1,
7,f7.op1,2,17839,3,12966,4873,5246,16040,1,
7,f7.op2,6,17839,3,15932,1907,6090,870,1,
9,f9.op1,6,17839,1,17528,311,12826,17282,1,
19,f19.op3,18,17839,17,13932,3907,13256,15720,1,
19,f19.op4,2,17839,17,14048,3791,16369,5556,1,
19,f19.op5,18,17839,17,7074,10765,4033,11479,1,
19,f19.op7,6,17839,17,11388,6451,15781,14914,1,
19,f19.op7,6,17839,17,12000,5839,13473,1648,1,
19,f19.op7,6,17839,17,15712,2127,3929,16168,1,
19,f19.op8,18,17839,17,17150,689,2235,5751,1,
7,f7.op0,6,17851,1,8024,9827,15738,14999,1,
11,f11.op3,10,17851,9,5576,12275,10070,13898,1,
11,f11.op4,10,17851,9,1776,16075,10173,17153,1,
11,f11.op4,10,17851,9,11102,6749,25,11362,1,
19,f19.op4,2,17851,10,10800,7051,13407,13859,1,
20,f20.op0,2,17851,11,11822,6029,4721,8269,1,
7,f7.op1,2,17863,6,5050,12813,14544,14837,1,
9,f9.op0,6,17863,7,12004,5859,6961,4743,1,
15,f15.op0,2,17863,13,1190,16673,16500,1100,1,
19,f19.op1,6,17863,3,15572,2291,17381,14077,1,
19,f19.op4,2,17863,3,8736,9127,14352,4516,1,
19,f19.op7,6,17863,3,6022,11841,10135,9935,1,
9,f9.op0,6,17881,7,9900,7981,2715,6262,1,
11,f11.op0,10,17881,6,15006,2875,13194,2825,1,
11,f11.op1,10,17881,6,842,17039,5393,8618,1,
11,f11.op3,10,17881,6,16690,1191,13850,15889,1,
13,f13.op3,12,17881,6,930,16951,1610,12503,1,
13,f13.op3,12,17881,6,9128,8753,11238,17370,1,
13,f13.op3,12,17881,6,9286,8595,15719,6711,1,
16,f16.op1,4,17881,9,3696,14185,5172,13734,1,
16,f16.op1,4,17881,9,16930,951,4647,1408,1,
19,f19.op4,2,17881,2,556,17325,10085,2413,1,
19,f19.op7,6,17881,2,10918,6963,14270,9221,1,
20,f20.op0,2,17881,1,2786,15095,6212,7463,1,
4,f4.op0,2,17891,3,12500,5391,858,9160,1,
11,f11.op2,2,17891,5,8888,9003,4178,11765,1,
11,f11.op2,2,17891,5,8974,8917,4505,2036,1,
11,f11.op2,2,17891,5,17252,639,10476,13964,1,
20,f20.op0,2,17891,11,4644,13247,10602,16632,1,
20,f20.op0,2,17891,11,13036,4855,5159,10098,1,
4,f4.op0,2,17903,3,6624,11279,3999,14427,1,
4,f4.op0,2,17903,3,12604,5299,10336,2584,1,
15,f15.op0,2,17903,8,5846,12057,16002,8228,1,
20,f20.op0,2,17903,3,8240,9663,2331,2802,1,
4,f4.op0,2,17909,1,16382,1527,13940,3485,1,
15,f15.op0,2,17909,14,966,16943,5980,12338,1,
15,f15.op0,2,17909,14,4810,13099,15745,12989,1,
15,f15.op0,2,17909,14,12884,5025,4407,14621,1,
20,f20.op0,2,17909,9,2364,15545,1006,5423,1,y
20,f20.op0,2,17909,9,13344,4565,8723,12077,1,
4,f4.op0,2,17911,3,14066,3845,13618,12360,1,
8,f8.op0,2,17911,7,6440,11471,270,13467,1,
8,f8.op0,2,17911,7,17092,819,5749,11913,1,
11,f11.op2,2,17911,3,1952,15959,17529,16248,1,
11,f11.op2,2,17911,3,7910,10001,871,4964,1,
11,f11.op3,10,17911,3,824,17087,4094,5257,1,
19,f19.op0,18,17911,13,6900,11011,2491,12386,1,
19,f19.op0,18,17911,13,17184,727,5716,8785,1,
19,f19.op1,6,17911,13,4240,13671,4236,3051,1,
19,f19.op2,18,17911,13,4290,13621,16847,17855,1,
19,f19.op4,2,17911,13,8704,9207,4047,213,1,
19,f19.op6,18,17911,13,8648,9263,6174,3153,1,
19,f19.op7,6,17911,13,11208,6703,12252,9129,1,
11,f11.op0,10,17921,2,11926,5995,4442,2033,1,
11,f11.op2,2,17921,2,4402,13519,4159,8524,1,
11,f11.op3,10,17921,2,14826,3095,11266,17316,1,
13,f13.op1,4,17921,7,7472,10449,16714,12314,1,
13,f13.op1,4,17921,7,14490,3431,6128,4607,1,
13,f13.op4,4,17921,7,16934,987,9599,4874,1,
15,f15.op0,2,17921,11,6088,11833,6946,5242,1,
16,f16.op1,4,17921,1,12112,5809,4292,13709,1,
17,f17.op1,16,17921,3,13584,4337,9404,17420,1,
17,f17.op3,16,17921,3,10462,7459,8713,15271,1,
17,f17.op3,16,17921,3,11538,6383,14546,2964,1,
17,f17.op3,16,17921,3,16834,1087,9493,10046,1,
17,f17.op7,16,17921,3,82,17839,12864,14461,1,
20,f20.op0,2,17921,1,3020,14901,629,9888,1,
4,f4.op0,2,17923,3,13016,4907,6564,1641,1,
7,f7.op2,6,17923,3,134,17789,5413,11015,1,
7,f7.op2,6,17923,3,1154,16769,6871,3542,1,
19,f19.op1,6,17923,6,12750,5173,1751,8582,1,
4,f4.op0,2,17929,1,15728,2201,8443,6593,1,
7,f7.op0,6,17929,2,624,17305,865,12930,1,
9,f9.op0,6,17929,1,1554,16375,13818,13488,1,
13,f13.op2,12,17929,2,12722,5207,7716,4731,1,
13,f13.op3,12,17929,2,3220,14709,8295,8913,1,
13,f13.op3,12,17929,2,13778,4151,7226,1935,1,
13,f13.op4,4,17929,2,11334,6595,4330,8608,1,
13,f13.op5,12,17929,2,996,16933,13146,7907,1,
13,f13.op5,12,17929,2,17744,185,16201,8142,1,
19,f19.op0,18,17929,12,386,17543,12025,15731,1,
19,f19.op2,18,17929,12,3634,14295,3500,5846,1,
19,f19.op4,2,17929,12,2096,15833,3621,6796,1,
19,f19.op4,2,17929,12,10370,7559,1111,3833,1,
19,f19.op5,18,17929,12,8512,9417,11549,5326,1,
19,f19.op5,18,17929,12,11872,6057,3277,3947,1,
19,f19.op5,18,17929,12,12700,5229,16786,4658,1,
19,f19.op7,6,17929,12,10628,7301,5631,1240,1,
20,f20.op0,2,17929,9,8988,8941,1193,2749,1,
4,f4.op0,2,17957,1,14658,3299,11060,2765,1,
7,f7.op1,2,17957,2,10884,7073,10114,11706,1,
7,f7.op1,2,17957,2,12540,5417,8501,6345,1,
8,f8.op0,2,17957,5,4842,13115,17648,2206,1,
13,f13.op4,4,17957,4,1626,16331,3905,3063,1,
15,f15.op0,2,17957,2,846,17111,8784,4177,1,
15,f15.op0,2,17957,2,16346,1611,17826,15554,1,
19,f19.op4,2,17957,2,9232,8725,11851,11965,1,
7,f7.op0,6,17959,4,13052,4907,11317,11879,1,
7,f7.op2,6,17959,4,2096,15863,5360,11028,1,
8,f8.op0,2,17959,7,12982,4977,2699,7072,1,
9,f9.op1,6,17959,4,5648,12311,11208,13218,1,
19,f19.op1,6,17959,4,16036,1923,1044,4781,1,
19,f19.op1,6,17959,4,16840,1119,16684,9385,1,
19,f19.op4,2,17959,4,14356,3603,10729,10962,1,
19,f19.op7,6,17959,4,14034,3925,9844,9025,1,
4,f4.op0,2,17971,3,17526,445,4283,14549,1,
7,f7.op0,6,17971,2,8246,9725,6883,16387,1,
7,f7.op1,2,17971,2,2264,15707,13031,14698,1,
7,f7.op1,2,17971,2,11516,6455,4500,10912,1,
7,f7.op1,2,17971,2,15718,2253,8073,16557,1,
8,f8.op0,2,17971,3,15996,1975,2033,11486,1,
9,f9.op0,6,17971,7,12732,5239,3989,2440,1,
9,f9.op0,6,17971,7,13070,4901,13458,13476,1,
15,f15.op0,2,17971,1,7424,10547,6233,8802,1,
19,f19.op1,6,17971,16,762,17209,10940,5305,1,
19,f19.op1,6,17971,16,13454,4517,8185,5160,1,
19,f19.op1,6,17971,16,17092,879,14895,6459,1,
19,f19.op7,6,17971,16,6418,11553,12967,3520,1,
20,f20.op0,2,17971,11,14436,3535,14408,11503,1,
7,f7.op0,6,17977,1,17892,85,5369,767,1,
7,f7.op1,2,17977,1,6630,11347,5196,13583,1,
11,f11.op0,10,17981,7,1746,16235,2667,6781,1,
11,f11.op0,10,17981,7,6086,11895,5622,5415,1,
11,f11.op0,10,17981,7,11188,6793,2881,13339,1,
11,f11.op0,10,17981,7,15774,2207,17739,17959,1,
11,f11.op1,10,17981,7,292,17689,4702,6966,1,
11,f11.op1,10,17981,7,1736,16245,15104,6277,1,
11,f11.op1,10,17981,7,8694,9287,1374,13202,1,y
11,f11.op4,10,17981,7,16544,1437,16048,14536,1,
13,f13.op1,4,17981,2,14374,3607,6029,11529,1,
15,f15.op0,2,17981,11,776,17205,14757,4580,1,
16,f16.op0,4,17981,13,7878,10103,7485,17325,1,
16,f16.op0,4,17981,13,10624,7357,5844,13851,1,
16,f16.op1,4,17981,13,14452,3529,907,10171,1,
4,f4.op0,2,17987,3,6528,11459,11680,2920,1,
4,f4.op0,2,17987,3,11936,6051,228,57,1,
7,f7.op1,2,17987,4,13410,4577,10677,9234,1,
11,f11.op2,2,17987,2,7414,10573,14862,9527,1,
7,f7.op0,6,17989,6,2170,15819,17626,2518,1,
7,f7.op0,6,17989,6,6170,11819,2963,5563,1,
9,f9.op0,6,17989,7,8730,9259,12620,3401,1,
9,f9.op0,6,17989,7,11090,6899,2872,10313,1,
11,f11.op2,2,17989,4,8696,9293,4670,6966,1,
13,f13.op0,12,17989,10,4184,13805,13324,6560,1,
13,f13.op1,4,17989,10,6480,11509,2559,11267,1,
13,f13.op3,12,17989,10,9490,8499,12165,17541,1,
13,f13.op4,4,17989,10,3060,14929,7593,13038,1,y
13,f13.op4,4,17989,10,4002,13987,16882,10985,1,
16,f16.op0,4,17989,5,5196,12793,7554,7218,1,
16,f16.op0,4,17989,5,17476,513,20,13493,1,
16,f16.op1,4,17989,5,12138,5851,226,6760,1,
19,f19.op1,6,17989,15,8020,9969,6963,6994,1,
7,f7.op0,6,18013,2,13510,4503,11748,17118,1,
11,f11.op2,2,18013,6,8524,9489,10015,2548,1,
13,f13.op0,12,18013,8,12556,5457,8276,17264,1,
13,f13.op2,12,18013,8,14940,3073,14534,1118,1,
13,f13.op4,4,18013,8,14294,3719,16585,4047,1,
15,f15.op0,2,18013,13,1824,16189,10966,10338,1,
19,f19.op1,6,18013,1,2926,15087,17227,6595,1,
19,f19.op4,2,18013,1,7204,10809,3816,3045,1,
19,f19.op4,2,18013,1,13134,4879,16854,17952,1,
19,f19.op4,2,18013,1,13558,4455,312,10445,1,
8,f8.op0,2,18041,1,3590,14451,3277,7175,1,y
11,f11.op0,10,18041,1,12624,5417,16385,9690,1,
13,f13.op1,4,18041,10,4164,13877,14747,9461,1,
16,f16.op1,4,18041,9,9556,8485,11794,16523,1,
20,f20.op0,2,18041,1,8714,9327,5051,8371,1,
4,f4.op0,2,18043,3,4936,13107,10773,7204,1,
4,f4.op0,2,18043,3,17308,735,5133,5794,1,
7,f7.op0,6,18043,4,9974,8069,11849,12003,1,
7,f7.op1,2,18043,4,10532,7511,16119,12613,1,
7,f7.op2,6,18043,4,3896,14147,3166,8185,1,
9,f9.op1,6,18043,7,1048,16995,17728,18008,1,
9,f9.op1,6,18043,7,12434,5609,14549,15650,1,
15,f15.op0,2,18043,13,4768,13275,7631,16146,1,
19,f19.op4,2,18043,12,4054,13989,14883,9330,1,
19,f19.op7,6,18043,12,8896,9147,16774,5631,1,
4,f4.op0,2,18047,3,2456,15591,8812,2203,1,
7,f7.op1,2,18047,1,8506,9541,5660,8543,1,
20,f20.op0,2,18047,7,15176,2871,2175,13644,1,
7,f7.op2,6,18049,3,16860,1189,5864,8573,1,
9,f9.op1,6,18049,4,14382,3667,4960,4562,1,
13,f13.op0,12,18049,5,14186,3863,870,11174,1,
13,f13.op0,12,18049,5,15972,2077,17451,18003,1,
13,f13.op2,12,18049,5,4556,13493,13282,9352,1,
13,f13.op3,12,18049,5,10604,7445,12780,7925,1,
13,f13.op5,12,18049,5,9804,8245,13804,5227,1,
15,f15.op0,2,18049,4,5450,12599,6937,2869,1,
16,f16.op1,4,18049,1,334,17715,168,9035,1,
16,f16.op1,4,18049,1,6134,11915,13353,8731,1,
17,f17.op1,16,18049,12,13146,4903,7005,7844,1,
17,f17.op7,16,18049,12,16594,1455,967,3242,1,
19,f19.op1,6,18049,18,3474,14575,1912,11500,1,
19,f19.op4,2,18049,18,10188,7861,7976,14669,1,
20,f20.op0,2,18049,9,17850,199,17276,15303,1,
11,f11.op2,2,18059,8,7618,10441,7634,694,1,
11,f11.op2,2,18059,8,9148,8911,14332,12795,1,
8,f8.op0,2,18061,5,3192,14869,2434,13850,1,
8,f8.op0,2,18061,5,15724,2337,12552,1569,1,
11,f11.op0,10,18061,10,7072,10989,1641,3433,1,
11,f11.op1,10,18061,10,7146,10915,5503,5426,1,
13,f13.op1,4,18061,4,11502,6559,1893,15428,1,
13,f13.op2,12,18061,4,6910,11151,4142,15601,1,
13,f13.op3,12,18061,4,2070,15991,856,9791,1,
15,f15.op0,2,18061,1,3734,14327,14422,10594,1,
15,f15.op0,2,18061,1,16996,1065,16248,15532,1,
16,f16.op0,4,18061,13,16222,1839,8199,15187,1,
19,f19.op1,6,18061,11,11492,6569,8772,4264,1,
7,f7.op1,2,18077,3,8378,9699,10087,1441,1,
7,f7.op1,2,18077,3,12472,5605,7907,3712,1,
11,f11.op2,2,18077,4,12058,6019,8839,7377,1,
13,f13.op1,4,18077,7,828,17249,6681,3295,1,
15,f15.op0,2,18077,2,508,17569,1142,16948,1,
20,f20.op0,2,18077,17,12718,5359,6313,10258,1,
7,f7.op1,2,18089,1,10328,7761,16711,15308,1,
13,f13.op1,4,18089,6,150,17939,2193,7126,1,
13,f13.op1,4,18089,6,1474,16615,7944,3394,1,
13,f13.op1,4,18089,6,12930,5159,2885,15528,1,
13,f13.op4,4,18089,6,8744,9345,7392,4743,1,
16,f16.op0,4,18089,9,18064,25,9369,17544,1,
16,f16.op1,4,18089,9,11634,6455,628,13606,1,
20,f20.op0,2,18089,9,12146,5943,3444,3790,1,
7,f7.op0,6,18097,2,2836,15261,12486,4369,1,
7,f7.op2,6,18097,2,992,17105,13020,1860,1,
8,f8.op0,2,18097,1,9032,9065,3186,13971,1,
8,f8.op0,2,18097,1,17904,193,4173,7308,1,
9,f9.op1,6,18097,7,3732,14365,14143,5593,1,
9,f9.op1,6,18097,7,16662,1435,13453,17581,1,
13,f13.op0,12,18097,1,17216,881,14006,12214,1,
13,f13.op1,4,18097,1,5006,13091,2850,14140,1,
13,f13.op2,12,18097,1,13802,4295,3910,4477,1,
13,f13.op3,12,18097,1,3690,14407,5081,3175,1,
13,f13.op3,12,18097,1,4364,13733,17074,12450,1,
13,f13.op4,4,18097,1,5912,12185,15058,13687,1,
15,f15.op0,2,18097,7,4926,13171,8473,13836,1,
16,f16.op1,4,18097,1,8794,9303,10496,656,1,
17,f17.op2,16,18097,9,11948,6149,1203,8587,1,
17,f17.op3,16,18097,9,13528,4569,17715,17010,1,
17,f17.op6,16,18097,9,1730,16367,5906,3541,1,
17,f17.op6,16,18097,9,12308,5789,10792,7022,1,
17,f17.op7,16,18097,9,8770,9327,17029,11647,1,
19,f19.op1,6,18097,9,12016,6081,3723,16388,1,
19,f19.op1,6,18097,9,15348,2749,15785,11308,1,
19,f19.op4,2,18097,9,13322,4775,6386,4146,1,
11,f11.op2,2,18119,2,1478,16641,15010,14542,1,
11,f11.op2,2,18119,2,7654,10465,5629,12042,1,
11,f11.op2,2,18119,2,13582,4537,14819,17819,1,
15,f15.op0,2,18119,14,9620,8499,43,15706,1,
19,f19.op4,2,18119,12,11640,6479,14546,7441,1,
4,f4.op0,2,18121,1,9030,9091,15780,3945,1,
7,f7.op1,2,18121,5,14908,3213,14434,2062,1,
7,f7.op2,6,18121,5,5512,12609,16724,12744,1,
9,f9.op0,6,18121,4,2974,15147,13362,7525,1,
9,f9.op0,6,18121,4,15408,2713,9279,1031,1,
11,f11.op2,2,18121,4,1682,16439,11690,15889,1,
11,f11.op3,10,18121,4,10646,7475,2596,236,1,
11,f11.op3,10,18121,4,11744,6377,13102,14370,1,
11,f11.op3,10,18121,4,17032,1089,1797,16637,1,
13,f13.op1,4,18121,12,120,18001,17939,18107,1,
13,f13.op4,4,18121,12,2280,15841,7999,6191,1,
16,f16.op0,4,18121,9,15342,2779,2738,16027,1,
16,f16.op0,4,18121,9,17046,1075,12819,6464,1,
7,f7.op0,6,18127,4,2164,15963,12600,1800,1,
7,f7.op0,6,18127,4,16540,1587,17684,10295,1,
9,f9.op1,6,18127,1,12526,5601,7404,6865,1,
15,f15.op0,2,18127,7,7342,10785,9821,9114,1,
19,f19.op0,18,18127,1,3842,14285,137,14318,1,
19,f19.op1,6,18127,1,11608,6519,3575,15453,1,
19,f19.op2,18,18127,1,8024,10103,5354,4098,1,
4,f4.op0,2,18131,3,5702,12429,10909,7260,1,
4,f4.op0,2,18131,3,17384,747,13410,12418,1,
11,f11.op0,10,18131,3,6134,11997,11841,4373,1,
11,f11.op3,10,18131,3,7980,10151,2528,13416,1,
19,f19.op4,2,18131,5,1882,16249,4408,232,1,
19,f19.op4,2,18131,5,3320,14811,14271,11248,1,
19,f19.op4,2,18131,5,9208,8923,17416,9505,1,
4,f4.op0,2,18133,1,3852,14281,489,13722,1,
7,f7.op0,6,18133,3,752,17381,14283,17583,1,
9,f9.op1,6,18133,7,4542,13591,14918,15761,1,
13,f13.op2,12,18133,11,6272,11861,6623,4694,1,
13,f13.op4,4,18133,11,3928,14205,7282,1955,1,
15,f15.op0,2,18133,13,16112,2021,14672,2187,1,
16,f16.op1,4,18133,5,5800,12333,3198,11533,1,
16,f16.op1,4,18133,5,10496,7637,7662,11812,1,
19,f19.op1,6,18133,7,190,17943,3110,8753,1,
19,f19.op1,6,18133,7,11176,6957,2907,153,1,
4,f4.op0,2,18143,3,10064,8079,18118,13601,1,
8,f8.op0,2,18143,7,3828,14315,3294,14019,1,
8,f8.op0,2,18143,7,14070,4073,6364,9867,1,
11,f11.op2,2,18143,4,3398,14745,5805,15372,1,
11,f11.op2,2,18143,4,11668,6475,869,79,1,
19,f19.op4,2,18143,17,7670,10473,430,5752,1,
20,f20.op0,2,18143,3,13808,4335,9335,14074,1,
20,f20.op0,2,18143,3,15406,2737,2936,7404,1,
8,f8.op0,2,18149,5,5998,12151,8391,12392,1,
11,f11.op2,2,18149,10,10200,7949,513,11596,1,
11,f11.op2,2,18149,10,10460,7689,3604,11877,1,
15,f15.op0,2,18149,14,12352,5797,8630,6625,1,
15,f15.op0,2,18149,14,15986,2163,13859,17863,1,
20,f20.op0,2,18149,9,10300,7849,13029,17893,1,
8,f8.op0,2,18169,1,9600,8569,1777,16120,1,
9,f9.op1,6,18169,7,1206,16963,4445,8569,1,
9,f9.op1,6,18169,7,11818,6351,482,14185,1,
13,f13.op1,4,18169,8,1490,16679,5748,4635,1,
13,f13.op2,12,18169,8,13398,4771,5255,15778,1,
13,f13.op4,4,18169,8,12436,5733,15225,5364,1,
16,f16.op0,4,18169,9,3874,14295,16471,2165,1,
16,f16.op0,4,18169,9,4656,13513,17654,12459,1,
16,f16.op1,4,18169,9,2958,15211,9591,1735,1,
20,f20.op0,2,18169,9,12202,5967,8008,7668,1,
7,f7.op0,6,18181,2,6912,11269,1557,5417,1,
7,f7.op2,6,18181,2,2490,15691,8383,14184,1,
7,f7.op2,6,18181,2,5016,13165,10904,4155,1,
7,f7.op2,6,18181,2,7014,11167,6183,16467,1,
11,f11.op0,10,18181,9,17676,505,7777,707,1,
11,f11.op2,2,18181,9,870,17311,6666,606,1,
11,f11.op4,10,18181,9,2122,16059,5890,13758,1,
13,f13.op0,12,18181,7,570,17611,7111,547,1,
13,f13.op4,4,18181,7,15716,2465,120,9799,1,
15,f15.op0,2,18181,1,14892,3289,15682,10742,1,
19,f19.op3,18,18181,17,10656,7525,16588,10442,1,
19,f19.op3,18,18181,17,12952,5229,13469,17933,1,
19,f19.op6,18,18181,17,10882,7299,13341,11228,1,
19,f19.op8,18,18181,17,3710,14471,5843,5092,1,
20,f20.op0,2,18181,1,15432,2749,2489,10124,1,
7,f7.op1,2,18191,5,820,17371,6142,13871,1,
8,f8.op0,2,18191,7,5652,12539,5189,12018,1,
8,f8.op0,2,18191,7,17268,923,16723,8912,1,
11,f11.op0,10,18191,8,2536,15655,3259,1950,1,
11,f11.op3,10,18191,8,2972,15219,9894,15783,1,
7,f7.op1,2,18199,6,398,17801,6225,6089,1,
7,f7.op1,2,18199,6,494,17705,9447,11749,1,
7,f7.op2,6,18199,6,7604,10595,4224,8403,1,
9,f9.op1,6,18199,1,4106,14093,15189,7754,1,
9,f9.op1,6,18199,1,5190,13009,9510,7123,1,
11,f11.op2,2,18199,5,13984,4215,5675,15406,1,
19,f19.op2,18,18199,16,3548,14651,10452,7255,1,
19,f19.op2,18,18199,16,4052,14147,5041,2181,1,
19,f19.op5,18,18199,16,10586,7613,2306,14489,1,
19,f19.op7,6,18199,16,10826,7373,3405,13589,1,
19,f19.op8,18,18199,16,4938,13261,9076,16761,1,
7,f7.op1,2,18211,4,8706,9505,1837,2864,1,
9,f9.op1,6,18211,4,5178,13033,13534,11621,1,
11,f11.op0,10,18211,6,14118,4093,2007,1838,1,
11,f11.op1,10,18211,6,17346,865,10833,7607,1,
11,f11.op2,2,18211,6,4644,13567,5777,12114,1,
19,f19.op1,6,18211,9,8100,10111,13172,10278,1,
19,f19.op1,6,18211,9,12714,5497,10786,7277,1,
20,f20.op0,2,18211,11,5738,12473,15338,2588,1,
20,f20.op0,2,18211,11,10450,7761,2932,7431,1,
7,f7.op2,6,18217,3,14710,3507,13374,4513,1,
8,f8.op0,2,18217,1,11038,7179,7111,3166,1,
11,f11.op2,2,18217,1,10850,7367,7129,17209,1,
13,f13.op2,12,18217,4,3346,14871,10328,7801,1,
13,f13.op3,12,18217,4,1658,16559,3688,1685,1,
13,f13.op4,4,18217,4,8974,9243,6268,8890,1,
15,f15.op0,2,18217,7,5256,12961,13516,3330,1,
16,f16.op0,4,18217,9,11898,6319,844,4607,1,
16,f16.op0,4,18217,9,14764,3453,10937,17762,1,
16,f16.op1,4,18217,9,14776,3441,11089,8663,1,
19,f19.op0,18,18217,15,1734,16483,12482,14080,1,
19,f19.op3,18,18217,15,7878,10339,7039,7082,1,
19,f19.op5,18,18217,15,9242,8975,13516,16052,1,
19,f19.op6,18,18217,15,4106,14111,2101,16410,1,
19,f19.op6,18,18217,15,11766,6451,3653,5945,1,
19,f19.op6,18,18217,15,12476,5741,15095,7506,1,
19,f19.op6,18,18217,15,12882,5335,4732,5043,1,
19,f19.op8,18,18217,15,11164,7053,5799,1264,1,
20,f20.op0,2,18217,17,5006,13211,13488,15248,1,
20,f20.op0,2,18217,17,10872,7345,16124,8093,1,
20,f20.op0,2,18217,17,17356,861,13423,1582,1,
7,f7.op0,6,18223,2,11470,6753,13707,9768,1,
7,f7.op2,6,18223,2,14720,3503,15957,15296,1,
15,f15.op0,2,18223,13,14852,3371,5778,11319,1,
19,f19.op4,2,18223,2,10116,8107,4491,5991,1,
19,f19.op7,6,18223,2,7274,10949,13277,2617,1,
20,f20.op0,2,18223,3,3278,14945,16026,17202,1,
9,f9.op0,6,18229,4,13994,4235,9696,13230,1,
9,f9.op1,6,18229,4,1224,17005,15240,13846,1,
11,f11.op2,2,18229,2,16926,1303,12246,7742,1,
13,f13.op1,4,18229,3,13738,4491,10874,16261,1,
13,f13.op2,12,18229,3,16688,1541,9967,14789,1,
13,f13.op5,12,18229,3,5536,12693,12428,956,1,y
16,f16.op0,4,18229,5,9376,8853,16779,2188,1,
16,f16.op0,4,18229,5,13660,4569,4224,264,1,
16,f16.op1,4,18229,5,2292,15937,14635,2054,1,
19,f19.op4,2,18229,8,14120,4109,8342,7155,1,
19,f19.op4,2,18229,8,15254,2975,15665,6581,1,
19,f19.op7,6,18229,8,1958,16271,17071,6655,1,
19,f19.op7,6,18229,8,8326,9903,90,2883,1,
4,f4.op0,2,18233,1,11248,6985,17024,4256,1,
7,f7.op1,2,18233,5,8682,9551,6972,996,1,
7,f7.op1,2,18233,5,8780,9453,7691,16727,1,
8,f8.op0,2,18233,1,11180,7053,9629,8041,1,
11,f11.op2,2,18233,6,7596,10637,17048,8180,1,
11,f11.op2,2,18233,6,15134,3099,9881,9186,1,
16,f16.op0,4,18233,9,13200,5033,17355,15899,1,
16,f16.op0,4,18233,9,14486,3747,9431,1729,1,
16,f16.op1,4,18233,9,11102,7131,3227,15016,1,
4,f4.op0,2,18251,3,3002,15249,14100,3525,1,
11,f11.op2,2,18251,2,17812,439,3197,3609,1,
11,f11.op3,10,18251,2,5656,12595,13131,12808,1,
11,f11.op4,10,18251,2,3930,14321,17607,4919,1,
19,f19.op4,2,18251,11,626,17625,13142,4534,1,
20,f20.op0,2,18251,11,1962,16289,9756,4138,1,
8,f8.op0,2,18253,5,10726,7527,16567,13479,1,
11,f11.op2,2,18253,4,8218,10035,10116,2579,1,
13,f13.op0,12,18253,1,3678,14575,12753,981,1,
13,f13.op0,12,18253,1,14720,3533,13422,10861,1,
13,f13.op1,4,18253,1,2436,15817,10831,16278,1,
13,f13.op3,12,18253,1,7448,10805,1160,14130,1,
13,f13.op3,12,18253,1,14972,3281,9891,3569,1,
15,f15.op0,2,18253,13,12142,6111,357,7325,1,
16,f16.op1,4,18253,13,3106,15147,18182,3418,1,
19,f19.op0,18,18253,13,17890,363,5615,7981,1,
19,f19.op1,6,18253,13,4232,14021,8366,1401,1,
19,f19.op2,18,18253,13,2432,15821,18059,11518,1,
19,f19.op2,18,18253,13,6168,12085,10515,14003,1,
19,f19.op6,18,18253,13,15642,2611,10608,1519,1,
19,f19.op6,18,18253,13,17268,985,4948,13710,1,
19,f19.op8,18,18253,13,7056,11197,16795,3766,1,
19,f19.op8,18,18253,13,12708,5545,16909,3772,1,
13,f13.op4,4,18257,5,13656,4601,7057,4756,1,y
16,f16.op1,4,18257,1,680,17577,17205,13627,1,
17,f17.op1,16,18257,16,1138,17119,10298,14567,1,
17,f17.op1,16,18257,16,13098,5159,15782,7372,1,
17,f17.op1,16,18257,16,14762,3495,2629,11968,1,
17,f17.op1,16,18257,16,15716,2541,16010,14903,1,
17,f17.op3,16,18257,16,3300,14957,15695,5219,1,
17,f17.op7,16,18257,16,6544,11713,4849,4581,1,
7,f7.op1,2,18269,6,9884,8385,10444,1492,1,
19,f19.op4,2,18269,10,644,17625,8700,4304,1,
19,f19.op4,2,18269,10,4400,13869,2908,16499,1,
20,f20.op0,2,18269,9,16804,1465,15686,6265,1,
7,f7.op1,2,18287,3,8754,9533,8883,1269,1,
7,f7.op1,2,18287,3,8940,9347,8979,9120,1,
7,f7.op1,2,18287,3,11498,6789,12378,12218,1,
8,f8.op0,2,18287,7,9634,8653,16959,18121,1,
11,f11.op2,2,18287,5,8738,9549,14639,12968,1,
20,f20.op0,2,18287,7,7684,10603,15610,9924,1,
7,f7.op0,6,18289,5,14552,3737,7393,11507,1,
7,f7.op0,6,18289,5,18278,11,9082,14361,1,
8,f8.op0,2,18289,1,5246,13043,10287,3572,1,
9,f9.op0,6,18289,1,13216,5073,3861,429,1,
9,f9.op0,6,18289,1,15082,3207,17405,3966,1,
13,f13.op3,12,18289,11,12440,5849,14843,8176,1,
13,f13.op4,4,18289,11,9638,8651,17248,8361,1,
13,f13.op5,12,18289,11,4464,13825,2552,3010,1,
13,f13.op5,12,18289,11,15296,2993,6245,13142,1,
16,f16.op0,4,18289,1,2742,15547,16314,7878,1,
17,f17.op1,16,18289,14,12548,5741,12436,3959,1,
17,f17.op4,16,18289,14,15362,2927,4304,1329,1,
17,f17.op6,16,18289,14,8112,10177,2003,17331,1,
17,f17.op6,16,18289,14,10200,8089,4329,16392,1,
19,f19.op7,6,18289,11,1442,16847,7683,8105,1,
20,f20.op0,2,18289,9,5282,13007,17978,17359,1,y
8,f8.op0,2,18301,5,8952,9349,7679,12398,1,
8,f8.op0,2,18301,5,13850,4451,5733,16730,1,
9,f9.op1,6,18301,4,5256,13045,9605,9201,1,
11,f11.op0,10,18301,8,14038,4263,161,9997,1,
11,f11.op0,10,18301,8,17654,647,15850,13087,1,
11,f11.op1,10,18301,8,4218,14083,6329,8894,1,
11,f11.op1,10,18301,8,8958,9343,8007,12374,1,
11,f11.op4,10,18301,8,7022,11279,9669,879,1,
13,f13.op3,12,18301,10,7456,10845,5075,8837,1,
13,f13.op3,12,18301,10,14226,4075,17822,7002,1,
13,f13.op3,12,18301,10,17354,947,13620,5271,1,
13,f13.op4,4,18301,10,16666,1635,11181,13530,1,
15,f15.op0,2,18301,1,10060,8241,1997,15994,1,
15,f15.op0,2,18301,1,11188,7113,4810,6421,1,
19,f19.op4,2,18301,4,12408,5893,4299,12748,1,
4,f4.op0,2,18307,3,5240,13067,3638,10063,1,
7,f7.op0,6,18307,2,2154,16153,17289,12931,1,
7,f7.op1,2,18307,2,1546,16761,2110,5532,1,
7,f7.op1,2,18307,2,3998,14309,3355,16171,1,
7,f7.op1,2,18307,2,9246,9061,9952,4037,1,
8,f8.op0,2,18307,3,11238,7069,15101,4176,1,
15,f15.op0,2,18307,7,2760,15547,15934,10826,1,
15,f15.op0,2,18307,7,14758,3549,4485,299,1,
19,f19.op0,18,18307,10,1730,16577,11950,2556,1,
19,f19.op0,18,18307,10,3438,14869,2211,4934,1,
19,f19.op2,18,18307,10,11864,6443,1552,11644,1,
19,f19.op3,18,18307,10,9032,9275,8347,7184,1,
19,f19.op4,2,18307,10,7548,10759,11187,8297,1,
19,f19.op5,18,18307,10,14764,3543,6784,16737,1,
19,f19.op7,6,18307,10,14416,3891,17791,5754,1,
19,f19.op7,6,18307,10,16562,1745,3470,13672,1,
20,f20.op0,2,18307,7,7850,10457,9568,15124,1,
20,f20.op0,2,18307,7,13736,4571,14479,3470,1,
11,f11.op1,10,18311,7,14884,3427,15073,16352,1,
11,f11.op3,10,18311,7,8194,10117,1746,3488,1,
11,f11.op4,10,18311,7,11566,6745,8134,7398,1,
20,f20.op0,2,18311,11,6216,12095,7583,6788,1,
4,f4.op0,2,18313,1,8178,10135,15358,12996,1,
7,f7.op1,2,18313,1,13074,5239,2682,16080,1,
7,f7.op2,6,18313,1,952,17361,8644,3851,1,
8,f8.op0,2,18313,1,17658,655,17674,15944,1,
13,f13.op0,12,18313,9,5780,12533,13679,6687,1,
13,f13.op3,12,18313,9,16402,1911,10279,17695,1,
15,f15.op0,2,18313,13,3558,14755,5874,15042,1,
16,f16.op0,4,18313,9,892,17421,1256,9235,1,
19,f19.op4,2,18313,16,5778,12535,18031,949,1,
19,f19.op7,6,18313,16,16940,1373,14646,18120,1,
16,f16.op0,4,18329,9,14140,4189,14079,11190,1,
16,f16.op1,4,18329,9,2072,16257,16380,5606,1,
16,f16.op1,4,18329,9,17976,353,11567,11033,1,
11,f11.op0,10,18341,4,7282,11059,14067,11283,1,
11,f11.op0,10,18341,4,14648,3693,4553,5416,1,
11,f11.op1,10,18341,4,12572,5769,10411,12618,1,
13,f13.op1,4,18341,11,16598,1743,8581,10536,1,
13,f13.op1,4,18341,11,17778,563,6853,1938,1,
15,f15.op0,2,18341,11,2442,15899,5270,6465,1,
16,f16.op1,4,18341,5,5056,13285,7079,6174,1,
11,f11.op2,2,18353,5,1708,16645,17939,13310,1,
17,f17.op1,16,18353,10,13174,5179,15503,13867,1,
17,f17.op6,16,18353,10,9174,9179,13511,15909,1,
20,f20.op0,2,18353,13,5760,12593,15515,5364,1,
7,f7.op1,2,18367,6,13104,5263,16003,4910,1,
7,f7.op2,6,18367,6,9450,8917,16269,4948,1,
9,f9.op1,6,18367,7,13614,4753,16003,11982,1,
19,f19.op1,6,18367,13,16896,1471,17978,7713,1,
20,f20.op0,2,18367,7,7604,10763,4123,10308,1,
20,f20.op0,2,18367,7,16396,1971,13437,8937,1,
4,f4.op0,2,18371,3,870,17501,4371,14871,1,
7,f7.op1,2,18371,3,13314,5057,1624,232,1,
8,f8.op0,2,18371,3,3960,14411,16747,18168,1,
11,f11.op4,10,18371,1,2230,16141,560,1721,1,
15,f15.op0,2,18371,11,10990,7381,2784,7534,1,
19,f19.op4,2,18371,17,15618,2753,16135,2783,1,
7,f7.op0,6,18379,4,9132,9247,10720,4157,1,
9,f9.op1,6,18379,1,10536,7843,4215,12721,1,
15,f15.op0,2,18379,4,3238,15141,5955,397,1,
15,f15.op0,2,18379,4,11690,6689,14872,3442,1,
19,f19.op0,18,18379,6,4360,14019,6205,13869,1,
19,f19.op3,18,18379,6,4688,13691,1966,7842,1,
19,f19.op3,18,18379,6,7046,11333,2772,12721,1,
19,f19.op4,2,18379,6,12304,6075,2006,13648,1,
19,f19.op6,18,18379,6,15046,3333,3664,9866,1,
19,f19.op8,18,18379,6,6620,11759,8200,13974,1,
19,f19.op8,18,18379,6,13768,4611,15530,2752,1,
4,f4.op0,2,18397,1,3990,14407,15765,17739,1,
7,f7.op0,6,18397,1,14552,3845,4522,646,1,
7,f7.op2,6,18397,1,5104,13293,4770,11194,1,
7,f7.op2,6,18397,1,13634,4763,11779,6939,1,
9,f9.op1,6,18397,1,15254,3143,9036,1004,1,
13,f13.op5,12,18397,2,4054,14343,8321,9131,1,
13,f13.op5,12,18397,2,7086,11311,13553,5288,1,
16,f16.op1,4,18397,13,1998,16399,9017,4013,1,
19,f19.op1,6,18397,5,1542,16855,11148,1555,1,
19,f19.op1,6,18397,5,15508,2889,17189,5746,1,
19,f19.op2,18,18397,5,17892,505,15567,14375,1,
19,f19.op4,2,18397,5,17294,1103,8242,15926,1,
19,f19.op5,18,18397,5,15782,2615,5608,7073,1,
19,f19.op6,18,18397,5,14552,3845,10778,17996,1,
19,f19.op7,6,18397,5,2788,15609,3977,13765,1,
4,f4.op0,2,18401,1,17116,1285,13753,17239,1,
17,f17.op0,16,18401,7,1940,16461,4050,15392,1,
17,f17.op1,16,18401,7,10710,7691,9777,8152,1,
17,f17.op4,16,18401,7,10800,7601,9278,3793,1,
17,f17.op5,16,18401,7,3654,14747,15990,2023,1,
17,f17.op6,16,18401,7,11746,6655,16316,4207,1,
4,f4.op0,2,18413,1,7156,11257,12388,3097,1,
11,f11.op2,2,18413,10,16132,2281,12082,7794,1,
13,f13.op1,4,18413,5,3622,14791,14422,18106,1,
16,f16.op1,4,18413,13,780,17633,12722,7700,1,
19,f19.op4,2,18413,2,7444,10969,8411,3350,1,
7,f7.op0,6,18427,3,716,17711,1615,8128,1,
7,f7.op0,6,18427,3,8624,9803,627,2722,1,
7,f7.op1,2,18427,3,9138,9289,706,13263,1,
7,f7.op2,6,18427,3,11332,7095,13517,1931,1,
9,f9.op0,6,18427,4,4386,14041,5734,4732,1,
9,f9.op0,6,18427,4,6802,11625,2732,2351,1,
11,f11.op2,2,18427,2,3532,14895,17315,9950,1,
15,f15.op0,2,18427,7,14568,3859,3352,17422,1,
20,f20.op0,2,18427,7,14100,4327,7699,3149,1,
20,f20.op0,2,18427,7,14696,3731,6783,10474,1,
7,f7.op1,2,18433,2,3986,14447,14460,4699,1,
7,f7.op2,6,18433,2,7492,10941,14209,12563,1,
13,f13.op3,12,18433,12,17566,867,6528,3338,1,
16,f16.op0,4,18433,1,7846,10587,12401,18056,1,
16,f16.op1,4,18433,1,7302,11131,6102,11902,1,
17,f17.op2,16,18433,5,11956,6477,6358,374,1,
17,f17.op4,16,18433,5,13012,5421,3413,12128,1,
17,f17.op5,16,18433,5,14386,4047,4289,17601,1,
19,f19.op0,18,18433,3,18038,395,6296,4212,1,
19,f19.op1,6,18433,3,16900,1533,14138,12386,1,
19,f19.op2,18,18433,3,17958,475,5307,16772,1,
19,f19.op5,18,18433,3,9654,8779,8280,14018,1,
4,f4.op0,2,18439,3,18024,415,1263,14145,1,
7,f7.op0,6,18439,1,11744,6695,11110,17392,1,
7,f7.op1,2,18439,1,18150,289,1805,2892,1,
7,f7.op2,6,18439,1,5890,12549,6967,14166,1,
8,f8.op0,2,18439,7,8158,10281,7495,17071,1,
19,f19.op4,2,18439,9,2692,15747,9219,8249,1,
19,f19.op7,6,18439,9,15018,3421,11980,1601,1,
20,f20.op0,2,18443,3,6300,12143,12075,14436,1,
7,f7.op2,6,18451,6,8696,9755,10268,17282,1,
8,f8.op0,2,18451,3,6848,11603,11052,10607,1,
9,f9.op1,6,18451,1,16164,2287,16780,12115,1,
11,f11.op2,2,18451,4,15208,3243,4469,3761,1,y
11,f11.op3,10,18451,4,1872,16579,11642,17832,1,
19,f19.op5,18,18451,2,17230,1221,5149,271,1,
19,f19.op8,18,18451,2,894,17557,6144,6150,1,
4,f4.op0,2,18457,1,340,18117,6444,1611,1,
4,f4.op0,2,18457,1,11002,7455,14245,17404,1,
7,f7.op0,6,18457,5,11756,6701,4035,13760,1,
8,f8.op0,2,18457,1,1652,16805,6359,3102,1,
8,f8.op0,2,18457,1,2886,15571,11119,3697,1,
9,f9.op1,6,18457,7,7742,10715,12431,3432,1,
9,f9.op1,6,18457,7,13384,5073,17038,12147,1,
16,f16.op0,4,18457,9,8194,10263,10091,15627,1,
16,f16.op0,4,18457,9,15054,3403,14305,8969,1,
19,f19.op7,6,18457,8,10740,7717,15267,13432,1,y
4,f4.op0,2,18461,1,14076,4385,3969,14838,1,
7,f7.op1,2,18461,2,16028,2433,5256,11300,1,
11,f11.op3,10,18461,3,3060,15401,13160,11266,1,
11,f11.op4,10,18461,3,3920,14541,3666,17116,1,
15,f15.op0,2,18461,11,7610,10851,18181,6135,1,
15,f15.op0,2,18461,11,17776,685,7112,10320,1,
20,f20.op0,2,18461,1,13560,4901,2792,7524,1,
11,f11.op1,10,18481,1,13936,4545,785,11832,1,
11,f11.op2,2,18481,1,17014,1467,17898,18428,1,
11,f11.op4,10,18481,1,1582,16899,17398,8302,1,
13,f13.op4,4,18481,8,2560,15921,13907,3913,1,
13,f13.op4,4,18481,8,17658,823,16778,18350,1,
15,f15.op0,2,18481,1,15026,3455,15557,17054,1,
16,f16.op0,4,18481,1,260,18221,8063,1659,1,
16,f16.op0,4,18481,1,13790,4691,6230,11940,1,
17,f17.op0,16,18481,2,14580,3901,13399,8398,1,
17,f17.op2,16,18481,2,13720,4761,6757,14530,1,
17,f17.op3,16,18481,2,10698,7783,6431,6901,1,
17,f17.op3,16,18481,2,11016,7465,9893,10366,1,
17,f17.op6,16,18481,2,2360,16121,4001,15455,1,
17,f17.op6,16,18481,2,10616,7865,4833,6807,1,
17,f17.op7,16,18481,2,8212,10269,5140,15522,1,
17,f17.op7,16,18481,2,11636,6845,11164,12615,1,
19,f19.op1,6,18481,13,16388,2093,15492,17351,1,
19,f19.op7,6,18481,13,8786,9695,9298,17025,1,
4,f4.op0,2,18493,1,1948,16545,11473,16738,1,
7,f7.op1,2,18493,6,7354,11139,5166,738,1,
11,f11.op2,2,18493,2,15262,3231,6109,15686,1,
13,f13.op2,12,18493,7,17668,825,6240,480,1,
19,f19.op4,2,18493,6,8506,9987,2368,16671,1,
19,f19.op4,2,18493,6,12200,6293,16244,16428,1,
19,f19.op7,6,18493,6,12974,5519,1391,11753,1,
20,f20.op0,2,18493,13,9358,9135,4243,8534,1,
8,f8.op0,2,18503,7,10028,8475,10668,10585,1,
15,f15.op0,2,18503,8,11662,6841,15174,15814,1,
19,f19.op4,2,18503,16,1242,17261,7876,15996,1,
20,f20.op0,2,18503,3,8918,9585,3850,9444,1,
7,f7.op0,6,18517,2,11782,6735,4200,600,1,
7,f7.op0,6,18517,2,18322,195,8831,14488,1,
8,f8.op0,2,18517,5,11352,7165,521,7009,1,
13,f13.op1,4,18517,5,14474,4043,15332,18272,1,
15,f15.op0,2,18517,7,5482,13035,4747,17599,1,
15,f15.op0,2,18517,7,8384,10133,14854,10866,1,
16,f16.op1,4,18517,5,12276,6241,12393,13505,1,
7,f7.op1,2,18521,6,504,18017,2333,5625,1,
8,f8.op0,2,18521,1,6300,12221,6696,837,1,
11,f11.op0,10,18521,8,1118,17403,5656,13984,1,
11,f11.op1,10,18521,8,52,18469,4103,373,1,
11,f11.op2,2,18521,8,7064,11457,3117,8702,1,
11,f11.op3,10,18521,8,15302,3219,14574,13111,1,
11,f11.op4,10,18521,8,11640,6881,8168,4110,1,
13,f13.op1,4,18521,9,4750,13771,193,8563,1,
13,f13.op1,4,18521,9,13820,4701,773,11457,1,
13,f13.op4,4,18521,9,2308,16213,5363,7536,1,
13,f13.op4,4,18521,9,14364,4157,9656,13565,1,
15,f15.op0,2,18521,11,15364,3157,16598,3576,1,
4,f4.op0,2,18523,3,2968,15555,2007,14394,1,
7,f7.op2,6,18523,1,3064,15459,4632,5954,1,
7,f7.op2,6,18523,1,3154,15369,11723,6967,1,
7,f7.op2,6,18523,1,14334,4189,14357,2051,1,
8,f8.op0,2,18523,3,532,17991,12316,10801,1,
15,f15.op0,2,18523,13,624,17899,497,1268,1,
19,f19.op0,18,18523,17,5430,13093,13574,4614,1,
19,f19.op2,18,18523,17,418,18105,5246,1251,1,
19,f19.op3,18,18523,17,10642,7881,16667,2827,1,
19,f19.op3,18,18523,17,16520,2003,11884,14274,1,
19,f19.op8,18,18523,17,3306,15217,11019,9354,1,
19,f19.op8,18,18523,17,3976,14547,7085,17921,1,
7,f7.op1,2,18539,3,8134,10405,13827,12569,1,
7,f7.op1,2,18539,3,9566,8973,12972,7150,1,
7,f7.op1,2,18539,3,16710,1829,4567,16543,1,
8,f8.op0,2,18539,3,16034,2505,10349,3611,1,
20,f20.op0,2,18539,19,13072,5467,8569,8771,1,
7,f7.op2,6,18541,5,15176,3365,17039,13029,1,
13,f13.op1,4,18541,3,478,18063,16364,2685,1,
13,f13.op2,12,18541,3,7666,10875,10563,3665,1,
13,f13.op2,12,18541,3,10812,7729,10034,7903,1,
13,f13.op5,12,18541,3,1394,17147,12644,9530,1,
13,f13.op5,12,18541,3,17360,1181,12150,9492,1,
16,f16.op0,4,18541,13,9562,8979,8832,552,1,
19,f19.op0,18,18541,16,4390,14151,15274,12514,1,
19,f19.op0,18,18541,16,11378,7163,15441,17402,1,
7,f7.op2,6,18553,3,6610,11943,1463,209,1,
8,f8.op0,2,18553,1,3602,14951,14600,1825,1,
9,f9.op1,6,18553,4,298,18255,4853,8785,1,
9,f9.op1,6,18553,4,6572,11981,4610,8758,1,
9,f9.op1,6,18553,4,12834,5719,4835,8783,1,
20,f20.op0,2,18553,13,8450,10103,8383,8768,1,
7,f7.op0,6,18583,5,14588,3995,3439,3146,1,
8,f8.op0,2,18583,7,6994,11589,17492,11478,1,
9,f9.op1,6,18583,7,10132,8451,1199,2198,1,
20,f20.op0,2,18583,3,14534,4049,5376,7702,1,
4,f4.op0,2,18587,3,14888,3699,593,4795,1,
8,f8.op0,2,18587,3,10920,7667,4198,14465,1,
11,f11.op2,2,18587,8,16880,1707,15722,3119,1,
19,f19.op4,2,18587,5,13434,5153,9954,8350,1,
20,f20.op0,2,18587,7,1998,16589,10213,1440,1,
20,f20.op0,2,18587,7,14988,3599,7918,5972,1,
4,f4.op0,2,18593,1,14068,4525,11059,7413,1,
11,f11.op2,2,18593,3,17064,1529,4765,5504,1,
15,f15.op0,2,18593,8,5616,12977,15139,9686,1,
16,f16.op0,4,18593,1,9410,9183,7178,7421,1,
17,f17.op0,16,18593,12,3796,14797,4001,8985,1,
17,f17.op2,16,18593,12,6664,11929,4743,279,1,
17,f17.op3,16,18593,12,792,17801,10148,11534,1,
17,f17.op3,16,18593,12,5152,13441,12061,6178,1,
17,f17.op3,16,18593,12,15670,2923,7437,5906,1,
19,f19.op4,2,18593,11,2324,16269,17955,945,1,
4,f4.op0,2,18617,1,5834,12783,8566,11450,1,
8,f8.op0,2,18617,1,1820,16797,16672,2084,1,
13,f13.op1,4,18617,1,8362,10255,11542,3752,1,
13,f13.op1,4,18617,1,9304,9313,9824,6484,1,
15,f15.op0,2,18617,2,12606,6011,13452,12067,1,
15,f15.op0,2,18617,2,15232,3385,1431,14989,1,
7,f7.op2,6,18637,3,10150,8487,9000,9273,1,
7,f7.op2,6,18637,3,18102,535,9545,4026,1,
8,f8.op0,2,18637,5,9234,9403,15767,13619,1,
9,f9.op1,6,18637,7,4692,13945,2680,16864,1,
13,f13.op1,4,18637,8,6274,12363,12081,9531,1,
13,f13.op3,12,18637,8,15830,2807,13388,15366,1,
15,f15.op0,2,18637,7,13286,5351,1216,2566,1,
15,f15.op0,2,18637,7,13648,4989,12716,9545,1,
16,f16.op1,4,18637,13,10778,7859,952,9378,1,
16,f16.op1,4,18637,13,17932,705,16322,8009,1,y
19,f19.op1,6,18637,17,8932,9705,12107,2599,1,
19,f19.op7,6,18637,17,11666,6971,7346,6272,1,
20,f20.op0,2,18637,17,3788,14849,7014,17124,1,
20,f20.op0,2,18637,17,9866,8771,14396,11902,1,
8,f8.op0,2,18661,5,2912,15749,7578,14943,1,
11,f11.op0,10,18661,5,1792,16869,13389,8003,1,
11,f11.op1,10,18661,5,6896,11765,8120,7524,1,
13,f13.op0,12,18661,6,880,17781,16459,4137,1,
13,f13.op0,12,18661,6,10552,8109,16259,8428,1,
13,f13.op1,4,18661,6,7414,11247,4019,6051,1,
13,f13.op1,4,18661,6,13162,5499,14945,5456,1,
13,f13.op3,12,18661,6,11410,7251,2081,3031,1,
13,f13.op4,4,18661,6,2234,16427,2991,3101,1,
13,f13.op5,12,18661,6,10840,7821,13961,16864,1,
16,f16.op1,4,18661,5,1314,17347,1027,10561,1,
20,f20.op0,2,18661,1,11660,7001,15571,9176,1,
20,f20.op0,2,18661,1,17702,959,13577,3478,1,
11,f11.op0,10,18671,4,2936,15735,4763,433,1,
11,f11.op1,10,18671,4,4278,14393,4360,17370,1,
11,f11.op2,2,18671,4,5276,13395,8627,4179,1,
19,f19.op4,2,18671,13,11302,7369,15760,11639,1,y
7,f7.op1,2,18679,3,622,18057,1899,10945,1,
8,f8.op0,2,18679,7,17740,939,5520,690,1,
9,f9.op0,6,18679,4,10996,7683,12690,1410,1,
9,f9.op0,6,18679,4,16266,2413,16839,1871,1,
9,f9.op1,6,18679,4,4798,13881,5309,15118,1,
9,f9.op1,6,18679,4,9056,9623,12907,5585,1,
11,f11.op2,2,18679,1,13796,4883,2758,5345,1,
19,f19.op1,6,18679,2,4478,14201,11135,9434,1,
19,f19.op4,2,18679,2,6132,12547,12688,2634,1,
19,f19.op7,6,18679,2,1598,17081,1010,7918,1,
19,f19.op7,6,18679,2,2706,15973,17238,7789,1,
19,f19.op7,6,18679,2,7526,11153,8721,459,1,
19,f19.op7,6,18679,2,7762,10917,2431,9959,1,
4,f4.op0,2,18691,3,620,18071,1482,9716,1,
4,f4.op0,2,18691,3,7772,10919,11268,2817,1,
7,f7.op2,6,18691,1,14802,3889,3879,16575,1,
8,f8.op0,2,18691,3,1166,17525,12902,15631,1,
9,f9.op1,6,18691,7,2114,16577,10583,9483,1,
9,f9.op1,6,18691,7,8264,10427,13151,3538,1,
11,f11.op1,10,18691,2,7788,10903,17391,1581,1,
11,f11.op3,10,18691,2,11312,7379,11680,2761,1,
11,f11.op3,10,18691,2,16354,2337,1126,15395,1,
11,f11.op3,10,18691,2,18008,683,10353,17933,1,
11,f11.op4,10,18691,2,17086,1605,11169,16308,1,
15,f15.op0,2,18691,1,14612,4079,15489,8509,1,
19,f19.op1,6,18691,14,9988,8703,3235,1154,1,
19,f19.op1,6,18691,14,10226,8465,2292,9958,1,
19,f19.op1,6,18691,14,17356,1335,2047,17815,1,
7,f7.op1,2,18701,4,13134,5567,14732,18134,1,
8,f8.op0,2,18701,5,11108,7593,5699,3050,1,
11,f11.op1,10,18701,1,12224,6477,10168,12825,1,
11,f11.op2,2,18701,1,4710,13991,4755,14033,1,
13,f13.op1,4,18701,7,17588,1113,140,8642,1,
13,f13.op4,4,18701,7,16686,2015,9237,17973,1,
16,f16.op0,4,18701,13,4946,13755,17971,2292,1,
16,f16.op1,4,18701,13,9354,9347,701,17576,1,
20,f20.op0,2,18701,1,5404,13297,1146,13148,1,
11,f11.op2,2,18713,2,6824,11889,8553,14387,1,
11,f11.op2,2,18713,2,7752,10961,4232,12293,1,
16,f16.op1,4,18713,9,9302,9411,16879,11581,1,
20,f20.op0,2,18713,13,15204,3509,16505,14860,1,
8,f8.op0,2,18719,7,14360,4359,17304,2163,1,
15,f15.op0,2,18719,14,6098,12621,14405,7200,1,
7,f7.op1,2,18731,6,5226,13505,13403,15294,1,
7,f7.op1,2,18731,6,6498,12233,7548,6430,1,
11,f11.op2,2,18731,9,10972,7759,519,1750,1,
11,f11.op3,10,18731,9,5210,13521,17986,11852,1,
15,f15.op0,2,18731,11,544,18187,16982,11122,1,
15,f15.op0,2,18731,11,6542,12189,2293,8894,1,
19,f19.op4,2,18731,16,16070,2661,9008,7375,1,
19,f19.op4,2,18731,16,16484,2247,5122,10128,1,
19,f19.op4,2,18731,16,18434,297,5461,9160,1,
4,f4.op0,2,18743,3,5200,13543,6910,11099,1,
8,f8.op0,2,18743,7,12530,6213,14261,13497,1,
20,f20.op0,2,18743,3,4134,14609,13410,10042,1,
20,f20.op0,2,18743,3,11490,7253,4587,10538,1,
13,f13.op1,4,18749,3,15338,3411,4302,13311,1,
16,f16.op1,4,18749,13,4092,14657,2267,10688,1,
20,f20.op0,2,18749,9,6828,11921,8434,13546,1,
20,f20.op0,2,18749,9,14284,4465,6407,16257,1,
4,f4.op0,2,18757,1,1086,17671,62,9394,1,
7,f7.op0,6,18757,4,9348,9409,330,13445,1,
7,f7.op2,6,18757,4,14386,4371,6598,17020,1,
7,f7.op2,6,18757,4,18014,743,7803,11833,1,
8,f8.op0,2,18757,5,7510,11247,1637,16617,1,
9,f9.op0,6,18757,1,1430,17327,2827,16987,1,
16,f16.op0,4,18757,5,3420,15337,6220,5078,1,
16,f16.op0,4,18757,5,4270,14487,11731,11284,1,
19,f19.op0,18,18757,4,8496,10261,16848,6810,1,
19,f19.op2,18,18757,4,17406,1351,7553,7308,1,
19,f19.op4,2,18757,4,12950,5807,1402,1061,1,
19,f19.op5,18,18757,4,4262,14495,8328,8336,1,
19,f19.op7,6,18757,4,8970,9787,1198,13884,1,
20,f20.op0,2,18757,17,10464,8293,3423,1109,1,
7,f7.op1,2,18773,6,6214,12559,10093,17533,1,
19,f19.op4,2,18773,1,6242,12531,5879,11178,1,
19,f19.op4,2,18773,1,17432,1341,8477,16255,1,
20,f20.op0,2,18773,13,12228,6545,13414,2548,1,
20,f20.op0,2,18773,13,14718,4055,11493,18409,1,
7,f7.op2,6,18787,6,6412,12375,4222,3287,1,
9,f9.op0,6,18787,4,1826,16961,3774,12944,1,
19,f19.op1,6,18787,15,6128,12659,13127,9590,1,
19,f19.op7,6,18787,15,14702,4085,443,10900,1,
19,f19.op7,6,18787,15,16738,2049,18451,10859,1,
11,f11.op2,2,18793,5,516,18277,15187,6506,1,
11,f11.op2,2,18793,5,7600,11193,13596,1236,1,
13,f13.op3,12,18793,8,912,17881,7463,12139,1,
19,f19.op1,6,18793,2,14782,4011,5526,11171,1,
19,f19.op4,2,18793,2,7310,11483,6474,12210,1,
19,f19.op5,18,18793,2,11982,6811,5232,6210,1,
19,f19.op7,6,18793,2,8500,10293,18083,12821,1,
19,f19.op7,6,18793,2,15150,3643,14011,15574,1,
20,f20.op0,2,18793,13,12510,6283,16113,18659,1,
11,f11.op2,2,18797,9,11330,7467,3843,3767,1,
13,f13.op4,4,18797,12,8292,10505,105,1454,1,
15,f15.op0,2,18797,2,3342,15455,17434,17453,1,
15,f15.op0,2,18797,2,10784,8013,8639,10601,1,
20,f20.op0,2,18797,17,3802,14995,17918,6535,1,
19,f19.op4,2,18803,12,2060,16743,1088,16881,1,
19,f19.op4,2,18803,12,18178,625,16303,11744,1,
4,f4.op0,2,18839,3,17510,1329,89,4732,1,
7,f7.op1,2,18839,2,2940,15899,536,13533,1,
7,f7.op1,2,18839,2,5508,13331,8240,9251,1,y
20,f20.op0,2,18839,19,3698,15141,6203,3136,1,
4,f4.op0,2,18859,3,14410,4449,4274,10498,1,
7,f7.op2,6,18859,1,862,17997,245,35,1,
19,f19.op1,6,18859,11,3792,15067,4188,1213,1,
11,f11.op2,2,18869,4,12632,6237,8611,11075,1,
16,f16.op0,4,18869,5,18260,609,12843,1982,1,
16,f16.op1,4,18869,5,8372,10497,12208,763,1,
20,f20.op0,2,18869,9,2206,16663,18664,4707,1,
11,f11.op2,2,18899,1,10504,8395,12845,6322,1,
15,f15.op0,2,18899,14,3034,15865,11640,776,1,
4,f4.op0,2,18911,3,1134,17777,8600,2150,1,
4,f4.op0,2,18911,3,18034,877,16115,18212,1,
11,f11.op2,2,18911,2,12112,6799,8926,5969,1,
15,f15.op0,2,18911,11,6884,12027,16102,17463,1,
15,f15.op0,2,18911,11,10236,8675,5980,13006,1,
19,f19.op4,2,18911,6,8132,10779,152,8,1,
19,f19.op4,2,18911,6,10616,8295,8963,4453,1,
19,f19.op4,2,18911,6,11380,7531,2624,6110,1,
7,f7.op0,6,18913,6,11924,6989,16942,7824,1,
7,f7.op2,6,18913,6,5618,13295,7036,3707,1,
7,f7.op2,6,18913,6,12680,6233,15122,7564,1,
8,f8.op0,2,18913,1,10618,8295,16501,9155,1,
9,f9.op0,6,18913,4,14828,4085,8726,3071,1,
11,f11.op2,2,18913,4,17470,1443,18765,6864,1,
13,f13.op1,4,18913,11,17072,1841,12143,11118,1,
13,f13.op3,12,18913,11,4346,14567,2794,8944,1,
13,f13.op3,12,18913,11,16266,2647,6941,9263,1,
13,f13.op4,4,18913,11,11766,7147,1332,4467,1,
17,f17.op0,16,18913,9,4462,14451,1161,7856,1,
17,f17.op0,16,18913,9,17788,1125,813,6723,1,
17,f17.op0,16,18913,9,18416,497,16311,2072,1,
17,f17.op1,16,18913,9,18910,3,4669,13625,1,
17,f17.op3,16,18913,9,6432,12481,9524,10573,1,
17,f17.op5,16,18913,9,9374,9539,6294,10383,1,
17,f17.op6,16,18913,9,16616,2297,1747,9003,1,
19,f19.op4,2,18913,8,7272,11641,3190,5145,1,
19,f19.op7,6,18913,8,12624,6289,3403,14115,1,
19,f19.op7,6,18913,8,16014,2899,10971,18495,1,
19,f19.op7,6,18913,8,16464,2449,1022,10008,1,
8,f8.op0,2,18917,5,9932,8985,14947,4233,1,
8,f8.op0,2,18917,5,16048,2869,16722,16278,1,
11,f11.op2,2,18917,8,8184,10733,1999,17379,1,
13,f13.op1,4,18917,2,8778,10139,16614,1278,1,
15,f15.op0,2,18917,2,13714,5203,8863,1852,1,
20,f20.op0,2,18917,17,16432,2485,8268,15547,1,
7,f7.op1,2,18919,5,1746,17173,10115,1445,1,
7,f7.op1,2,18919,5,12100,6819,9219,1317,1,
7,f7.op1,2,18919,5,14176,4743,1787,2958,1,
11,f11.op2,2,18919,10,17142,1777,15434,3123,1,
19,f19.op2,18,18919,14,15428,3491,993,1048,1,
19,f19.op3,18,18919,14,3216,15703,18857,17920,1,
19,f19.op4,2,18919,14,17140,1779,10189,1532,1,
19,f19.op5,18,18919,14,14680,4239,2009,18029,1,
19,f19.op6,18,18919,14,4844,14075,15718,1823,1,
19,f19.op6,18,18919,14,11718,7201,3147,10123,1,
11,f11.op2,2,18947,5,3640,15307,11756,9681,1,
11,f11.op2,2,18947,5,7012,11935,7321,2388,1,
19,f19.op4,2,18947,4,10988,7959,2229,8095,1,
4,f4.op0,2,18959,3,15358,3601,2690,10152,1,
11,f11.op2,2,18959,6,1814,17145,1990,3628,1,
15,f15.op0,2,18959,14,3734,15225,9109,5663,1,
4,f4.op0,2,18973,1,1586,17387,16557,18369,1,
4,f4.op0,2,18973,1,9038,9935,5154,10775,1,
4,f4.op0,2,18973,1,12768,6205,14826,13193,1,
7,f7.op0,6,18973,3,9972,9001,11763,17943,1,
7,f7.op1,2,18973,3,11234,7739,12587,7219,1,
8,f8.op0,2,18973,5,11398,7575,14920,1865,1,
19,f19.op1,6,18973,11,3612,15361,4749,7240,1,
19,f19.op1,6,18973,11,5312,13661,7660,17379,1,
19,f19.op2,18,18973,11,13444,5529,13916,1731,1,
19,f19.op3,18,18973,11,230,18743,9510,6492,1,
19,f19.op6,18,18973,11,12446,6527,9273,12471,1,
8,f8.op0,2,18979,3,6770,12209,17290,6906,1,
19,f19.op4,2,18979,17,126,18853,18868,10982,1,
19,f19.op4,2,18979,17,17466,1513,2462,15113,1,
20,f20.op0,2,18979,19,16966,2013,4500,225,1,
7,f7.op0,6,19009,4,18422,587,12537,1791,1,
8,f8.op0,2,19009,1,7540,11469,15976,1997,1,
9,f9.op0,6,19009,1,6258,12751,2974,10891,1,
11,f11.op2,2,19009,1,4250,14759,9280,7756,1,
13,f13.op3,12,19009,3,802,18207,17268,5715,1,
16,f16.op0,4,19009,1,5176,13833,5953,18193,1,
17,f17.op4,16,19009,3,1326,17683,7759,10520,1,
19,f19.op2,18,19009,9,5870,13139,17745,17942,1,
19,f19.op6,18,19009,9,15660,3349,17232,17915,1,
19,f19.op7,6,19009,9,4466,14543,5953,12319,1,
19,f19.op7,6,19009,9,18156,853,14982,1789,1,
19,f19.op8,18,19009,9,17578,1431,11363,2599,1,
13,f13.op1,4,19013,7,17368,1645,16596,15902,1,
13,f13.op4,4,19013,7,6688,12325,75,8781,1,
16,f16.op0,4,19013,5,7568,11445,15367,6902,1,
16,f16.op1,4,19013,5,7368,11645,15027,11634,1,
7,f7.op1,2,19031,5,3890,15141,1480,13805,1,
8,f8.op0,2,19031,7,11694,7337,15222,16176,1,
11,f11.op1,10,19031,1,17898,1133,8424,4226,1,
11,f11.op4,10,19031,1,8060,10971,12114,14942,1,
15,f15.op0,2,19031,11,7758,11273,9584,14595,1,
20,f20.op0,2,19031,11,780,18251,3523,6837,1,
4,f4.op0,2,19037,1,7644,11393,1461,14643,1,
8,f8.op0,2,19037,5,738,18299,18036,11773,1,
13,f13.op1,4,19037,5,9342,9695,16391,5654,1,
13,f13.op4,4,19037,5,14510,4527,13793,1061,1,
13,f13.op4,4,19037,5,16332,2705,4588,12068,1,
16,f16.op1,4,19037,13,17614,1423,11941,9075,1,
19,f19.op4,2,19037,18,16216,2821,11642,14640,1,
4,f4.op0,2,19051,3,18258,793,6034,11034,1,
8,f8.op0,2,19051,3,4952,14099,15188,11424,1,
8,f8.op0,2,19051,3,5224,13827,9807,8370,1,
9,f9.op1,6,19051,7,18604,447,5196,13278,1,
11,f11.op4,10,19051,10,448,18603,16464,15352,1,
19,f19.op1,6,19051,13,7442,11609,3878,13239,1,
19,f19.op7,6,19051,13,3740,15311,4254,6240,1,
19,f19.op7,6,19051,13,3996,15055,10293,15582,1,
20,f20.op0,2,19051,11,800,18251,10062,17649,1,
4,f4.op0,2,19069,1,5026,14043,9791,7215,1,
9,f9.op0,6,19069,7,5224,13845,6047,9147,1,
13,f13.op2,12,19069,11,4106,14963,18273,7273,1,
13,f13.op4,4,19069,11,2872,16197,14459,12847,1,
13,f13.op4,4,19069,11,13964,5105,571,8845,1,
19,f19.op4,2,19069,12,1800,17269,18050,950,1,
7,f7.op1,2,19073,5,14584,4489,6273,11795,1,
7,f7.op1,2,19073,5,15684,3389,4930,3429,1,
8,f8.op0,2,19073,1,1736,17337,6017,17441,1,
13,f13.op4,4,19073,2,8104,10969,6375,6359,1,
15,f15.op0,2,19073,8,18010,1063,1049,2613,1,
17,f17.op1,16,19073,16,18108,965,2511,13611,1,
17,f17.op2,16,19073,16,6246,12827,17380,7754,1,
17,f17.op5,16,19073,16,16414,2659,13348,4151,1,
7,f7.op0,6,19081,6,16378,2703,8027,14776,1,
9,f9.op1,6,19081,1,7620,11461,6140,15523,1,
11,f11.op0,10,19081,7,10086,8995,9492,14740,1,
13,f13.op0,12,19081,10,9646,9435,3186,13455,1,
13,f13.op0,12,19081,10,13674,5407,503,4442,1,
13,f13.op1,4,19081,10,10280,8801,14702,7002,1,
13,f13.op2,12,19081,10,16684,2397,13537,15719,1,
13,f13.op3,12,19081,10,1350,17731,14996,17299,1,
13,f13.op3,12,19081,10,10486,8595,12105,8270,1,
13,f13.op3,12,19081,10,10992,8089,6133,18085,1,
13,f13.op4,4,19081,10,6406,12675,8777,8014,1,
13,f13.op5,12,19081,10,18342,739,12795,2452,1,
16,f16.op0,4,19081,9,14396,4685,10389,4227,1,
16,f16.op0,4,19081,9,16280,2801,1072,67,1,
19,f19.op0,18,19081,5,7888,11193,598,2040,1,
19,f19.op5,18,19081,5,6806,12275,1235,65,1,
19,f19.op5,18,19081,5,10444,8637,11532,4624,1,
19,f19.op5,18,19081,5,15914,3167,8956,10514,1,
19,f19.op6,18,19081,5,5948,13133,12774,14732,1,
19,f19.op6,18,19081,5,12242,6839,5310,2288,1,
4,f4.op0,2,19087,3,15758,3329,10931,17048,1,
7,f7.op2,6,19087,5,16586,2501,5949,9030,1,
9,f9.op1,6,19087,7,5306,13781,8336,3047,1,
19,f19.op1,6,19087,11,3686,15401,13437,10753,1,
19,f19.op7,6,19087,11,3634,15453,4061,16287,1,
20,f20.op0,2,19087,7,2414,16673,1145,4829,1,
20,f20.op0,2,19087,7,3712,15375,2802,13501,1,
11,f11.op3,10,19121,3,9222,9899,15928,1448,1,
16,f16.op0,4,19121,1,2246,16875,16409,9391,1,
16,f16.op0,4,19121,1,3628,15493,12893,4391,1,
17,f17.op2,16,19121,13,6780,12341,4062,4738,1,
7,f7.op1,2,19139,1,4156,14983,10127,6915,1,
7,f7.op1,2,19139,1,18076,1063,11986,15383,1,
8,f8.op0,2,19139,3,14210,4929,16573,4464,1,
11,f11.op2,2,19139,10,7920,11219,13380,8176,1,
19,f19.op4,2,19139,6,3986,15153,1971,4133,1,
7,f7.op0,6,19141,3,8832,10309,11481,7109,1,
9,f9.op1,6,19141,7,11166,7975,9785,3214,1,
11,f11.op0,10,19141,1,10778,8363,8034,12911,1,
11,f11.op1,10,19141,1,19018,123,816,15735,1,
11,f11.op3,10,19141,1,6896,12245,3632,15991,1,
11,f11.op4,10,19141,1,17532,1609,14421,1311,1,
13,f13.op4,4,19141,5,4118,15023,748,13309,1,
15,f15.op0,2,19141,1,8102,11039,2805,187,1,
16,f16.op1,4,19141,5,18446,695,12034,7930,1,
19,f19.op4,2,19141,8,10676,8465,2216,8176,1,
19,f19.op4,2,19141,8,10756,8385,2988,16276,1,
19,f19.op7,6,19141,8,1634,17507,2802,6192,1,
7,f7.op1,2,19157,5,9088,10069,10317,9684,1,
7,f7.op1,2,19157,5,13234,5923,2,2737,1,
8,f8.op0,2,19157,5,8562,10595,9467,3578,1,
13,f13.op1,4,19157,8,12342,6815,16884,4246,1,
13,f13.op4,4,19157,8,892,18265,15529,7089,1,
19,f19.op4,2,19157,5,15358,3799,9423,4529,1,
11,f11.op2,2,19163,1,8572,10591,8544,6003,1,
11,f11.op2,2,19163,1,17500,1663,2766,10704,1,
4,f4.op0,2,19181,1,17020,2161,148,37,1,
7,f7.op1,2,19181,1,15484,3697,14693,2099,1,
11,f11.op2,2,19181,8,6408,12773,10929,4481,1,
13,f13.op4,4,19181,6,17658,1523,10963,12647,1,
16,f16.op0,4,19181,13,280,18901,6617,4010,1,
16,f16.op0,4,19181,13,16162,3019,14002,8068,1,
16,f16.op1,4,19181,13,8580,10601,18758,3570,1,
16,f16.op1,4,19181,13,10880,8301,6508,5202,1,
7,f7.op2,6,19183,3,9740,9443,11291,1613,1,
8,f8.op0,2,19183,7,11222,7961,2777,2745,1,
19,f19.op4,2,19183,12,10866,8317,10677,8639,1,
20,f20.op0,2,19183,3,3552,15631,12879,7358,1,
4,f4.op0,2,19207,3,318,18889,13919,17885,1,
7,f7.op0,6,19207,6,15138,4069,14536,13052,1,
7,f7.op0,6,19207,6,15752,3455,7624,3833,1,
7,f7.op2,6,19207,6,11028,8179,17964,8054,1,
9,f9.op0,6,19207,1,17170,2037,12370,12045,1,
9,f9.op1,6,19207,1,6132,13075,10712,16129,1,
19,f19.op1,6,19207,17,3144,16063,15010,790,1,
19,f19.op1,6,19207,17,10222,8985,12852,4720,1,
19,f19.op6,18,19207,17,6206,13001,1009,1064,1,
19,f19.op6,18,19207,17,10328,8879,1521,10189,1,
8,f8.op0,2,19211,3,18488,723,8297,13044,1,
11,f11.op0,10,19211,5,17078,2133,10069,14887,1,
11,f11.op1,10,19211,5,18756,455,10921,13218,1,
19,f19.op4,2,19211,2,4720,14491,16635,15031,1,
20,f20.op0,2,19211,11,18548,663,17909,1856,1,
7,f7.op1,2,19213,5,4222,14991,15679,10474,1,
9,f9.op0,6,19213,7,17756,1457,16109,10329,1,
13,f13.op0,12,19213,12,6320,12893,14725,14434,1,
13,f13.op2,12,19213,12,10874,8339,16879,8688,1,
13,f13.op5,12,19213,12,15298,3915,17001,16087,1,
15,f15.op0,2,19213,13,502,18711,6709,3009,1,
19,f19.op4,2,19213,4,13014,6199,16492,868,1,
8,f8.op0,2,19219,3,2078,17141,2000,250,1,
9,f9.op1,6,19219,4,1486,17733,16116,8197,1,
11,f11.op2,2,19219,2,8136,11083,16803,15505,1,
20,f20.op0,2,19219,19,6586,12633,13797,17026,1,
4,f4.op0,2,19231,3,14744,4487,9883,16894,1,
7,f7.op2,6,19231,2,6608,12623,9848,12396,1,
8,f8.op0,2,19231,7,1474,17757,5186,5456,1,
11,f11.op0,10,19231,3,16672,2559,18175,19135,1,
11,f11.op1,10,19231,3,1068,18163,17763,15601,1,
11,f11.op2,2,19231,3,16002,3229,6133,16292,1,
11,f11.op3,10,19231,3,950,18281,18676,15684,1,
15,f15.op0,2,19231,1,19096,135,8031,12074,1,
19,f19.op7,6,19231,3,5812,13419,4363,15412,1,
20,f20.op0,2,19231,11,6836,12395,15051,19022,1,
20,f20.op0,2,19231,11,7976,11255,14956,4594,1,
7,f7.op2,6,19237,1,11060,8177,1086,16644,1,
7,f7.op2,6,19237,1,16088,3149,2064,3043,1,
8,f8.op0,2,19237,5,4088,15149,7749,17801,1,
8,f8.op0,2,19237,5,12850,6387,6160,770,1,
8,f8.op0,2,19237,5,17646,1591,5413,17509,1,
11,f11.op2,2,19237,9,15990,3247,11389,4533,1,
13,f13.op2,12,19237,10,15850,3387,925,7470,1,
13,f13.op3,12,19237,10,2090,17147,1441,11949,1,
13,f13.op3,12,19237,10,13846,5391,18525,1425,1,
16,f16.op0,4,19237,5,12256,6981,15049,14166,1,
16,f16.op1,4,19237,5,5268,13969,12663,6803,1,
19,f19.op1,6,19237,9,4308,14929,11765,8719,1,
19,f19.op4,2,19237,9,5596,13641,16481,17067,1,
19,f19.op4,2,19237,9,11512,7725,3978,14384,1,y
19,f19.op7,6,19237,9,18228,1009,1119,15246,1,
4,f4.op0,2,19249,1,2774,16475,6093,15960,1,
7,f7.op1,2,19249,6,12388,6861,4615,6159,1,
7,f7.op2,6,19249,6,312,18937,711,11101,1,
9,f9.op1,6,19249,7,2780,16469,12300,7783,1,
9,f9.op1,6,19249,7,4348,14901,8720,9524,1,
13,f13.op1,4,19249,9,16838,2411,399,17799,1,
13,f13.op2,12,19249,9,9388,9861,12315,2428,1,
13,f13.op2,12,19249,9,12550,6699,4011,7712,1,
17,f17.op1,16,19249,5,480,18769,3632,9272,1,
17,f17.op2,16,19249,5,3870,15379,12427,731,1,
17,f17.op4,16,19249,5,6060,13189,14708,15585,1,
17,f17.op4,16,19249,5,11380,7869,969,57,1,
17,f17.op7,16,19249,5,10296,8953,7925,15186,1,
17,f17.op7,16,19249,5,14538,4711,1053,7988,1,
19,f19.op4,2,19249,2,4446,14803,14586,3807,1,
20,f20.op0,2,19249,9,1936,17313,18421,11508,1,
8,f8.op0,2,19259,3,5126,14133,11905,13525,1,
11,f11.op2,2,19259,9,1738,17521,7331,14673,1,
4,f4.op0,2,19267,3,3168,16099,16473,8935,1,
7,f7.op0,6,19267,3,3734,15533,15837,18777,1,
7,f7.op2,6,19267,3,12290,6977,265,13800,1,
15,f15.op0,2,19267,7,12946,6321,8248,14679,1,
19,f19.op1,6,19267,1,14504,4763,8073,2453,1,
19,f19.op1,6,19267,1,15100,4167,16218,8966,1,
19,f19.op4,2,19267,1,9354,9913,259,7112,1,
19,f19.op7,6,19267,1,460,18807,12762,6756,1,
20,f20.op0,2,19267,7,6736,12531,7154,17698,1,
7,f7.op1,2,19273,2,17308,1965,2279,14092,1,
7,f7.op2,6,19273,2,10556,8717,11993,18233,1,
9,f9.op1,6,19273,4,9904,9369,10481,3306,1,
13,f13.op1,4,19273,7,11184,8089,4860,6304,1,
13,f13.op1,4,19273,7,17770,1503,4291,16638,1,
13,f13.op3,12,19273,7,6870,12403,10351,11174,1,
13,f13.op3,12,19273,7,10242,9031,15,13344,1,
15,f15.op0,2,19273,13,11592,7681,10672,14845,1,
7,f7.op1,2,19289,4,17350,1939,4618,11682,1,
8,f8.op0,2,19289,1,10894,8395,8764,10740,1,
11,f11.op2,2,19289,6,18396,893,17864,1624,1,
13,f13.op4,4,19289,10,14650,4639,12671,5426,1,
7,f7.op1,2,19301,2,530,18771,2001,11315,1,
8,f8.op0,2,19301,5,2252,17049,16254,6857,1,
8,f8.op0,2,19301,5,6332,12969,14689,9074,1,
8,f8.op0,2,19301,5,18446,855,1951,12307,1,
11,f11.op2,2,19301,7,6672,12629,13110,9965,1,
11,f11.op2,2,19301,7,9714,9587,13956,4778,1,
13,f13.op4,4,19301,9,13770,5531,7526,5033,1,
16,f16.op0,4,19301,5,1138,18163,15818,17877,1,
4,f4.op0,2,19309,1,13016,6293,16487,8949,1,
7,f7.op2,6,19309,3,2938,16371,15667,7755,1,
8,f8.op0,2,19309,5,2092,17217,5241,7896,1,
8,f8.op0,2,19309,5,11182,8127,14306,16270,1,
8,f8.op0,2,19309,5,19208,101,12923,4029,1,
9,f9.op0,6,19309,4,4202,15107,5717,9217,1,
9,f9.op0,6,19309,4,15448,3861,13135,18623,1,
9,f9.op0,6,19309,4,16864,2445,16072,12513,1,
9,f9.op1,6,19309,4,7138,12171,15459,8154,1,
9,f9.op1,6,19309,4,15496,3813,17223,8350,1,
13,f13.op2,12,19309,4,2358,16951,7035,9453,1,
13,f13.op2,12,19309,4,12078,7231,89,10404,1,
13,f13.op2,12,19309,4,12770,6539,18987,13343,1,
16,f16.op0,4,19309,13,15012,4297,12719,6829,1,
16,f16.op1,4,19309,13,4540,14769,9903,6653,1,
19,f19.op1,6,19309,5,19076,233,7449,15636,1,
19,f19.op7,6,19309,5,3784,15525,8187,8561,1,
19,f19.op7,6,19309,5,12192,7117,18110,8067,1,
20,f20.op0,2,19309,9,9346,9963,17100,855,1,
20,f20.op0,2,19309,9,12732,6577,15250,10417,1,
20,f20.op0,2,19309,9,14752,4557,8095,5232,1,
4,f4.op0,2,19319,3,432,18887,3094,10433,1,
4,f4.op0,2,19319,3,17824,1495,12582,12805,1,
8,f8.op0,2,19319,7,13288,6031,7293,12986,1,
15,f15.op0,2,19319,14,16106,3213,2566,1459,1,
20,f20.op0,2,19319,19,6696,12623,9259,18816,1,
20,f20.op0,2,19319,19,17518,1801,4868,7971,1,
7,f7.op1,2,19333,6,12578,6755,3978,6092,1,
9,f9.op0,6,19333,1,17848,1485,4628,15551,1,
11,f11.op2,2,19333,6,3106,16227,19309,7028,1,
11,f11.op2,2,19333,6,12794,6539,15773,4949,1,
13,f13.op1,4,19333,2,2366,16967,18696,19284,1,
15,f15.op0,2,19333,13,12112,7221,11924,9817,1,
19,f19.op0,18,19333,10,16954,2379,11310,9753,1,
19,f19.op2,18,19333,10,10710,8623,5024,3317,1,
19,f19.op5,18,19333,10,13404,5929,11218,3643,1,
19,f19.op6,18,19333,10,3402,15931,8061,9582,1,
19,f19.op8,18,19333,10,40,19293,6378,12546,1,
20,f20.op0,2,19333,13,1188,18145,11564,12178,1,
4,f4.op0,2,19373,1,248,19125,5847,6305,1,
13,f13.op1,4,19373,3,18402,971,6150,6434,1,
15,f15.op0,2,19373,8,12924,6449,8966,10930,1,
16,f16.op0,4,19373,13,5556,13817,17906,8384,1,y
16,f16.op1,4,19373,13,12430,6943,9510,3016,1,
4,f4.op0,2,19379,3,15848,3531,4701,6020,1,
4,f4.op0,2,19379,3,16112,3267,17577,9239,1,
7,f7.op1,2,19379,3,11940,7439,7409,17669,1,
11,f11.op2,2,19379,8,11748,7631,4960,12783,1,
19,f19.op4,2,19379,18,10686,8693,15991,13081,1,
19,f19.op4,2,19379,18,15998,3381,12955,17001,1,
4,f4.op0,2,19381,1,15924,3457,7083,6616,1,
7,f7.op0,6,19381,5,7106,12275,3147,5987,1,
8,f8.op0,2,19381,5,3886,15495,4934,5462,1,
13,f13.op1,4,19381,11,10598,8783,13617,5520,1,
13,f13.op1,4,19381,11,12744,6637,5208,6364,1,
13,f13.op1,4,19381,11,13670,5711,17652,19248,1,
13,f13.op3,12,19381,11,7438,11943,11117,2346,1,
13,f13.op4,4,19381,11,12692,6689,8368,17043,1,
13,f13.op5,12,19381,11,5802,13579,8493,3635,1,
16,f16.op1,4,19381,5,1294,18087,2301,8623,1,
19,f19.op1,6,19381,1,7752,11629,14515,1784,1,
19,f19.op4,2,19381,1,17642,1739,11634,13873,1,
7,f7.op0,6,19387,4,14960,4427,14262,4807,1,
9,f9.op0,6,19387,1,520,18867,18217,19257,1,
15,f15.op0,2,19387,7,17590,1797,9947,5833,1,
19,f19.op2,18,19387,7,3958,15429,6572,3407,1,
19,f19.op2,18,19387,7,11338,8049,5015,11488,1,
19,f19.op3,18,19387,7,654,18733,11193,16915,1,
19,f19.op4,2,19387,7,5418,13969,10291,1562,1,
19,f19.op4,2,19387,7,6424,12963,764,13305,1,
19,f19.op4,2,19387,7,12406,6981,16527,15155,1,
20,f20.op0,2,19387,7,9394,9993,15691,7570,1,
7,f7.op1,2,19391,1,130,19261,16044,2292,1,
11,f11.op0,10,19391,9,8732,10659,3216,3818,1,
15,f15.op0,2,19391,11,15994,3397,11033,3321,1,
15,f15.op0,2,19391,11,18950,441,16071,12706,1,
4,f4.op0,2,19403,3,16260,3143,13098,12976,1,
4,f4.op0,2,19403,3,18628,775,3328,832,1,
8,f8.op0,2,19403,3,4628,14775,1857,12359,1,
4,f4.op0,2,19417,1,1488,17929,17087,9126,1,
7,f7.op2,6,19417,6,15618,3799,8350,17836,1,
7,f7.op2,6,19417,6,17366,2051,10015,15300,1,
8,f8.op0,2,19417,1,3760,15657,3095,2814,1,
9,f9.op0,6,19417,4,1668,17749,1000,4426,1,
9,f9.op0,6,19417,4,11480,7937,9906,7573,1,
11,f11.op2,2,19417,2,18332,1085,18931,1721,1,
16,f16.op0,4,19417,9,536,18881,18096,1131,1,
16,f16.op0,4,19417,9,16982,2435,104,9715,1,
16,f16.op1,4,19417,9,6128,13289,15015,2152,1,
19,f19.op7,6,19417,18,6328,13089,15797,9007,1,
8,f8.op0,2,19421,5,17896,1525,395,2477,1,
11,f11.op0,10,19421,6,18054,1367,11329,4561,1,
11,f11.op4,10,19421,6,7356,12065,18524,1684,1,
11,f11.op4,10,19421,6,10678,8743,19081,15859,1,
13,f13.op4,4,19421,12,980,18441,8151,627,1,
13,f13.op4,4,19421,12,15724,3697,10275,8260,1,
19,f19.op4,2,19421,3,4416,15005,3113,1186,1,
7,f7.op0,6,19423,5,2592,16831,10354,12578,1,
9,f9.op0,6,19423,1,1964,17459,9396,1044,1,
9,f9.op0,6,19423,1,18764,659,183,12969,1,
9,f9.op1,6,19423,1,13798,5625,10687,11978,1,
15,f15.op0,2,19423,13,10848,8575,7866,4409,1,
15,f15.op0,2,19423,13,13642,5781,11311,11113,1,
19,f19.op0,18,19423,5,2072,17351,10467,8729,1,
19,f19.op1,6,19423,5,14230,5193,16428,10065,1,
19,f19.op1,6,19423,5,19398,25,10488,552,1,
19,f19.op2,18,19423,5,13084,6339,4038,17591,1,
19,f19.op4,2,19423,5,16494,2929,16768,18261,1,
19,f19.op8,18,19423,5,1086,18337,15472,15126,1,
19,f19.op8,18,19423,5,10066,9357,18625,19381,1,
7,f7.op1,2,19427,2,228,19199,12115,4506,1,
8,f8.op0,2,19427,3,1676,17751,9773,3650,1,
8,f8.op0,2,19427,3,14964,4463,867,17107,1,
15,f15.op0,2,19427,2,18052,1375,7159,17314,1,
7,f7.op0,6,19429,4,12992,6437,10942,15441,1,
7,f7.op1,2,19429,4,16880,2549,13660,4727,1,
7,f7.op2,6,19429,4,5498,13931,6565,6489,1,
9,f9.op1,6,19429,7,13800,5629,13317,7956,1,
11,f11.op2,2,19429,3,4254,15175,18440,12274,1,
13,f13.op2,12,19429,7,17556,1873,7733,6573,1,
13,f13.op3,12,19429,7,19180,249,16297,16199,1,
13,f13.op4,4,19429,7,5634,13795,15503,19127,1,
16,f16.op0,4,19429,5,4930,14499,8133,18723,1,
16,f16.op0,4,19429,5,17630,1799,18146,8420,1,
19,f19.op4,2,19429,11,13622,5807,18720,4053,1,
11,f11.op2,2,19433,7,14982,4451,18291,10496,1,
13,f13.op4,4,19433,11,14320,5113,15556,7176,1,
16,f16.op0,4,19433,9,2730,16703,1591,1314,1,
16,f16.op0,4,19433,9,16416,3017,6161,8887,1,
16,f16.op1,4,19433,9,10182,9251,12503,1996,1,
7,f7.op1,2,19441,2,12978,6463,13175,10214,1,
7,f7.op2,6,19441,2,14062,5379,15041,4926,1,
9,f9.op1,6,19441,1,11722,7719,7932,13842,1,
11,f11.op2,2,19441,4,2432,17009,16751,12127,1,
11,f11.op3,10,19441,4,5138,14303,13177,6500,1,
11,f11.op3,10,19441,4,6826,12615,7280,11266,1,
13,f13.op3,12,19441,6,11658,7783,6886,8007,1,
15,f15.op0,2,19441,1,3386,16055,13425,895,1,
16,f16.op0,4,19441,1,2270,17171,2540,5019,1,
16,f16.op0,4,19441,1,7168,12273,7896,10214,1,
16,f16.op0,4,19441,1,17236,2205,1056,66,1,
17,f17.op0,16,19441,10,12470,6971,4097,241,1,
17,f17.op1,16,19441,10,16258,3183,18364,4511,1,
17,f17.op3,16,19441,10,19296,145,18249,7935,1,
17,f17.op7,16,19441,10,4540,14901,637,6899,1,
17,f17.op7,16,19441,10,12664,6777,16550,13553,1,
19,f19.op5,18,19441,4,1724,17717,14039,10971,1,
19,f19.op5,18,19441,4,19128,313,2129,14437,1,
19,f19.op7,6,19441,4,2290,17151,4951,2307,1,
20,f20.op0,2,19441,1,7658,11783,8287,13051,1,
7,f7.op2,6,19447,1,17582,1865,13333,7461,1,
11,f11.op2,2,19447,10,8160,11287,15730,1430,1,
19,f19.op4,2,19447,10,15956,3491,19155,14314,1,
19,f19.op7,6,19447,10,13368,6079,16533,14176,1,
20,f20.op0,2,19447,7,12606,6841,2790,9863,1,
7,f7.op1,2,19457,4,9542,9915,10855,12669,1,
11,f11.op2,2,19457,9,7698,11759,18737,5241,1,
17,f17.op0,16,19457,9,1498,17959,18135,10223,1,
17,f17.op2,16,19457,9,12134,7323,17886,15931,1,
17,f17.op2,16,19457,9,13718,5739,9836,16602,1,
17,f17.op3,16,19457,9,14468,4989,5754,1483,1,
19,f19.op4,2,19457,1,3610,15847,4077,8407,1,
20,f20.op0,2,19457,17,14362,5095,6349,3236,1,
7,f7.op1,2,19463,3,2806,16657,5297,9098,1,
8,f8.op0,2,19463,7,17298,2165,5777,3155,1,
8,f8.op0,2,19463,7,19412,51,1354,5035,1,
15,f15.op0,2,19463,8,8296,11167,14521,17836,1,
7,f7.op1,2,19469,2,16122,3347,3595,14420,1,
8,f8.op0,2,19469,5,7914,11555,9688,1211,1,
13,f13.op1,4,19469,8,2202,17267,17491,14824,1,
13,f13.op4,4,19469,8,2756,16713,18541,17900,1,
13,f13.op4,4,19469,8,4162,15307,18341,16387,1,
4,f4.op0,2,19471,3,1610,17861,14563,18244,1,
9,f9.op0,6,19471,4,7714,11757,18863,17240,1,
11,f11.op4,10,19471,1,5856,13615,13086,8270,1,
19,f19.op7,6,19471,15,5174,14297,3113,4263,1,
7,f7.op1,2,19477,3,10858,8619,4767,681,1,
7,f7.op2,6,19477,3,12106,7371,8319,17883,1,
7,f7.op2,6,19477,3,17130,2347,2942,11550,1,
8,f8.op0,2,19477,5,15402,4075,3239,12578,1,
13,f13.op3,12,19477,3,18134,1343,6816,5019,1,
13,f13.op5,12,19477,3,2530,16947,6192,4971,1,
19,f19.op4,2,19477,2,15948,3529,7939,11694,1,
19,f19.op6,18,19477,2,16748,2729,17757,5035,1,
19,f19.op8,18,19477,2,8534,10943,3681,12495,1,
19,f19.op8,18,19477,2,16396,3081,14418,12035,1,
7,f7.op2,6,19483,2,16518,2965,14309,10394,1,
9,f9.op0,6,19483,7,9652,9831,12568,5726,1,
19,f19.op4,2,19483,8,15660,3823,19434,18455,1,
19,f19.op7,6,19483,8,16002,3481,7353,387,1,
8,f8.op0,2,19489,1,882,18607,7816,977,1,
8,f8.op0,2,19489,1,8372,11117,10780,11092,1,
9,f9.op1,6,19489,4,2446,17043,10083,14113,1,
11,f11.op2,2,19489,8,4760,14729,14355,1305,1,
11,f11.op2,2,19489,8,9116,10373,9937,9762,1,
13,f13.op0,12,19489,2,6880,12609,18583,16421,1,
13,f13.op0,12,19489,2,19466,23,4098,7811,1,
15,f15.op0,2,19489,4,8714,10775,11917,3393,1,
16,f16.op1,4,19489,1,8786,10703,11857,19012,1,
17,f17.op3,16,19489,7,5210,14279,6094,12969,1,
17,f17.op4,16,19489,7,10114,9375,1071,63,1,
17,f17.op5,16,19489,7,8982,10507,3083,4767,1,
4,f4.op0,2,19501,1,3606,15895,10647,7537,1,
7,f7.op2,6,19501,6,9964,9537,6090,870,1,
8,f8.op0,2,19501,5,6968,12533,14059,4195,1,
9,f9.op0,6,19501,7,10870,8631,4149,461,1,
11,f11.op0,10,19501,9,7494,12007,14090,10145,1,
11,f11.op0,10,19501,9,11658,7843,13659,8333,1,
11,f11.op4,10,19501,9,13320,6181,10110,11556,1,
13,f13.op0,12,19501,1,9466,10035,728,56,1,
13,f13.op3,12,19501,1,1596,17905,12368,12952,1,
13,f13.op4,4,19501,1,7906,11595,10775,3829,1,
13,f13.op5,12,19501,1,12012,7489,8911,11186,1,
16,f16.op1,4,19501,13,6374,13127,10139,11603,1,
19,f19.op4,2,19501,7,15756,3745,2792,11437,1,
20,f20.op0,2,19501,1,10268,9233,13714,6536,1,
20,f20.op0,2,19501,1,11950,7551,3011,8926,1,
11,f11.op2,2,19507,4,2770,16737,5689,9384,1,
19,f19.op1,6,19507,13,14560,4947,8081,1452,1,
19,f19.op4,2,19507,13,10686,8821,5811,9546,1,
19,f19.op4,2,19507,13,12328,7179,7722,14780,1,
19,f19.op7,6,19507,13,18766,741,17098,7060,1,
4,f4.op0,2,19531,3,8722,10809,17079,18918,1,
7,f7.op1,2,19531,1,3778,15753,18775,19423,1,
7,f7.op2,6,19531,1,10364,9167,2672,5962,1,
11,f11.op0,10,19531,6,4578,14953,14766,6669,1,
11,f11.op1,10,19531,6,2902,16629,19041,1731,1,
11,f11.op2,2,19531,6,16494,3037,12831,2942,1,
11,f11.op3,10,19531,6,594,18937,15221,12037,1,
15,f15.op0,2,19531,1,13432,6099,394,14349,1,
15,f15.op0,2,19531,1,14882,4649,19450,7807,1,
15,f15.op0,2,19531,1,18100,1431,464,1333,1,
19,f19.op3,18,19531,18,11664,7867,15616,18297,1,
19,f19.op6,18,19531,18,5972,13559,14474,16181,1,
19,f19.op6,18,19531,18,13774,5757,15659,3908,1,
19,f19.op8,18,19531,18,4904,14627,15536,14181,1,
19,f19.op8,18,19531,18,7662,11869,4179,18723,1,
7,f7.op1,2,19541,4,1790,17751,8372,1196,1,
7,f7.op1,2,19541,4,16526,3015,8108,9533,1,
8,f8.op0,2,19541,5,15782,3759,17654,7092,1,
11,f11.op0,10,19541,5,12590,6951,14972,4914,1,
11,f11.op4,10,19541,5,9252,10289,11924,1084,1,
13,f13.op1,4,19541,2,1662,17879,18125,8910,1,
16,f16.op0,4,19541,5,1274,18267,8873,13989,1,
16,f16.op1,4,19541,5,5036,14505,12957,9359,1,
16,f16.op1,4,19541,5,15382,4159,8123,1729,1,
4,f4.op0,2,19543,3,4660,14883,1307,14984,1,
7,f7.op1,2,19543,6,5694,13849,9947,1421,1,
7,f7.op2,6,19543,6,7486,12057,6865,14940,1,
8,f8.op0,2,19543,7,14700,4843,19356,12191,1,
9,f9.op0,6,19543,4,7126,12417,15576,8245,1,
11,f11.op2,2,19543,7,17924,1619,14392,3085,1,
19,f19.op1,6,19543,11,6714,12829,1940,5245,1,
19,f19.op1,6,19543,11,15338,4205,5880,13681,1,
19,f19.op4,2,19543,11,13400,6143,11578,8838,1,
19,f19.op7,6,19543,11,1050,18493,4416,1261,1,
20,f20.op0,2,19543,3,17096,2447,1862,5956,1,
11,f11.op2,2,19553,6,16682,2871,127,17787,1,
13,f13.op1,4,19553,1,4656,14897,3597,6293,1,
13,f13.op4,4,19553,1,1650,17903,744,15098,1,
13,f13.op4,4,19553,1,17776,1777,5478,12454,1,
16,f16.op0,4,19553,1,1846,17707,12912,807,1,
16,f16.op1,4,19553,1,14272,5281,13870,3311,1,
17,f17.op0,16,19553,3,4268,15285,5899,347,1,
17,f17.op5,16,19553,3,4070,15483,10642,626,1,
7,f7.op1,2,19559,1,17042,2517,4837,691,1,
20,f20.op0,2,19559,19,9380,10179,7322,2322,1,
20,f20.op0,2,19559,19,18124,1435,4770,10018,1,
11,f11.op2,2,19571,2,4618,14953,9325,13302,1,
15,f15.op0,2,19571,11,11582,7989,8806,5806,1,
19,f19.op4,2,19571,1,5234,14337,13214,10996,1,
4,f4.op0,2,19577,1,386,19191,7139,6679,1,
8,f8.op0,2,19577,1,13922,5655,19049,19511,1,
11,f11.op2,2,19577,8,3500,16077,9240,840,1,
13,f13.op4,4,19577,12,8068,11509,2300,18248,1,y
11,f11.op2,2,19583,3,824,18759,1740,5499,1,
11,f11.op2,2,19583,3,5506,14077,18087,19447,1,
15,f15.op0,2,19583,8,9692,9891,10843,5945,1,
7,f7.op1,2,19597,4,14544,5053,14714,2102,1,
7,f7.op2,6,19597,4,6518,13079,8762,12450,1,
7,f7.op2,6,19597,4,10766,8831,4161,3394,1,
9,f9.op0,6,19597,4,6914,12683,1787,2376,1,
11,f11.op2,2,19597,6,10980,8617,17223,12255,1,
13,f13.op0,12,19597,6,19588,9,12757,13041,1,
13,f13.op2,12,19597,6,15902,3695,13610,17629,1,
13,f13.op3,12,19597,6,5116,14481,5920,15530,1,
13,f13.op3,12,19597,6,11418,8179,14887,7175,1,
7,f7.op2,6,19603,3,9540,10063,3258,17268,1,
8,f8.op0,2,19603,3,7288,12315,11737,13719,1,
11,f11.op2,2,19603,1,19522,81,5926,5885,1,
15,f15.op0,2,19603,13,13112,6491,10841,17712,1,
19,f19.op0,18,19603,14,4586,15017,8080,1457,1,
19,f19.op2,18,19603,14,5656,13947,8845,2529,1,
19,f19.op2,18,19603,14,7752,11851,3288,4300,1,
19,f19.op3,18,19603,14,2054,17549,326,12398,1,
19,f19.op3,18,19603,14,2400,17203,5013,7486,1,
19,f19.op4,2,19603,14,5676,13927,2308,17661,1,
19,f19.op4,2,19603,14,10624,8979,17272,5036,1,
19,f19.op6,18,19603,14,4430,15173,17489,18460,1,
19,f19.op6,18,19603,14,11914,7689,7601,4527,1,
20,f20.op0,2,19603,3,5850,13753,15852,16475,1,
7,f7.op2,6,19609,2,6540,13069,7508,15079,1,
11,f11.op2,2,19609,7,2892,16717,731,7197,1,
11,f11.op2,2,19609,7,5402,14207,8090,7866,1,
11,f11.op2,2,19609,7,16994,2615,9115,18655,1,
13,f13.op1,4,19609,5,10702,8907,208,16,1,
13,f13.op1,4,19609,5,13058,6551,5860,17043,1,
13,f13.op2,12,19609,5,9134,10475,7783,9649,1,
13,f13.op4,4,19609,5,2682,16927,9296,8257,1,
20,f20.op0,2,19609,9,8590,11019,18594,14656,1,
20,f20.op0,2,19609,9,15838,3771,9074,14180,1,
11,f11.op1,10,19661,4,18028,1633,683,14361,1,
11,f11.op3,10,19661,4,17052,2609,12257,4689,1,
15,f15.op0,2,19661,11,3454,16207,4664,14729,1,
7,f7.op1,2,19681,4,6214,13467,13263,13141,1,
7,f7.op2,6,19681,4,19492,189,7992,12388,1,
11,f11.op2,2,19681,2,12110,7571,3694,2125,1,
11,f11.op4,10,19681,2,11116,8565,489,5412,1,
13,f13.op2,12,19681,12,646,19035,12576,8537,1,
13,f13.op4,4,19681,12,1734,17947,5428,11015,1,
13,f13.op5,12,19681,12,19314,367,1856,15282,1,
15,f15.op0,2,19681,1,5844,13837,8065,7098,1,
16,f16.op0,4,19681,1,12526,7155,8627,16530,1,
17,f17.op0,16,19681,12,4286,15395,5155,13038,1,
19,f19.op1,6,19681,16,12430,7251,12481,13087,1,
19,f19.op7,6,19681,16,18944,737,16613,16412,1,
4,f4.op0,2,19687,3,9146,10541,19154,14632,1,
7,f7.op1,2,19687,3,18658,1029,16973,10862,1,
8,f8.op0,2,19687,7,1020,18667,10488,1311,1,
9,f9.op1,6,19687,4,9092,10595,7720,11795,1,
9,f9.op1,6,19687,4,16648,3039,16826,4057,1,
19,f19.op7,6,19687,3,7248,12439,11584,2682,1,
8,f8.op0,2,19697,1,11480,8217,11175,3859,1,
11,f11.op2,2,19697,7,14546,5151,10476,2743,1,
16,f16.op0,4,19697,1,8414,11283,9628,5526,1,
17,f17.op2,16,19697,11,5224,14473,1383,1240,1,
17,f17.op2,16,19697,11,9572,10125,7967,19007,1,
17,f17.op3,16,19697,11,13256,6441,17716,7994,1,
17,f17.op6,16,19697,11,19388,309,19601,1153,1,
19,f19.op4,2,19697,13,4166,15531,18150,5102,1,
19,f19.op4,2,19697,13,15886,3811,16499,18492,1,
20,f20.op0,2,19697,17,5704,13993,2022,13889,1,
7,f7.op1,2,19699,1,1846,17853,18759,5494,1,
7,f7.op1,2,19699,1,9662,10037,17036,8062,1,
8,f8.op0,2,19699,3,9756,9943,5895,8124,1,
9,f9.op0,6,19699,7,16768,2931,17752,6350,1,
9,f9.op1,6,19699,7,670,19029,1436,15481,1,
9,f9.op1,6,19699,7,16554,3145,19194,8699,1,
15,f15.op0,2,19699,4,14696,5003,4126,14721,1,
15,f15.op0,2,19699,4,18240,1459,9295,7186,1,
19,f19.op1,6,19699,15,1442,18257,8415,9774,1,
19,f19.op4,2,19699,15,14130,5569,12217,643,1,
19,f19.op7,6,19699,15,14944,4755,5320,280,1,
11,f11.op2,2,19709,8,4356,15353,11182,4600,1,
13,f13.op4,4,19709,1,7294,12415,1552,12248,1,
19,f19.op4,2,19709,6,5946,13763,12435,8953,1,
20,f20.op0,2,19709,9,13412,6297,18571,1914,1,
4,f4.op0,2,19717,1,3598,16119,11488,2872,1,
9,f9.op1,6,19717,7,5316,14401,7937,9645,1,
11,f11.op2,2,19717,5,11036,8681,2044,12733,1,
13,f13.op0,12,19717,9,2450,17267,3979,15473,1,
13,f13.op1,4,19717,9,2074,17643,9630,14391,1,
13,f13.op2,12,19717,9,638,19079,19444,19696,1,
13,f13.op2,12,19717,9,740,18977,6884,8113,1,
19,f19.op7,6,19717,14,6546,13171,15922,838,1,
19,f19.op7,6,19717,14,8298,11419,11152,16153,1,
4,f4.op0,2,19727,3,8554,11173,1525,5313,1,
7,f7.op1,2,19727,1,15014,4713,11217,12875,1,
11,f11.op2,2,19727,4,260,19467,3003,273,1,
11,f11.op2,2,19727,4,3078,16649,18835,5299,1,
20,f20.op0,2,19727,7,6490,13237,12295,15410,1,
20,f20.op0,2,19727,7,14456,5271,13700,685,1,
4,f4.op0,2,19739,3,16076,3663,14155,18343,1,
19,f19.op4,2,19739,17,10370,9369,19338,18679,1,
20,f20.op0,2,19739,19,19218,521,11622,2555,1,
4,f4.op0,2,19751,3,11816,7935,5884,1471,1,
7,f7.op1,2,19751,4,9192,10559,14984,19070,1,
11,f11.op1,10,19751,6,152,19599,13563,1233,1,
11,f11.op4,10,19751,6,7072,12679,10265,13502,1,
15,f15.op0,2,19751,11,19354,397,1182,4029,1,
8,f8.op0,2,19753,1,14030,5723,7893,8394,1,
8,f8.op0,2,19753,1,16750,3003,7954,15809,1,
11,f11.op2,2,19753,8,262,19491,11283,18983,1,
11,f11.op2,2,19753,8,1984,17769,142,12583,1,
13,f13.op0,12,19753,6,15816,3937,4286,7927,1,
13,f13.op4,4,19753,6,1428,18325,5994,3500,1,
13,f13.op4,4,19753,6,4446,15307,652,6128,1,
16,f16.op0,4,19753,9,15588,4165,5726,2827,1,
16,f16.op1,4,19753,9,11768,7985,17021,14644,1,
19,f19.op1,6,19753,12,9100,10653,12353,15205,1,
19,f19.op4,2,19753,12,3920,15833,19167,14524,1,
7,f7.op0,6,19759,5,414,19345,2678,6028,1,
7,f7.op1,2,19759,5,3260,16499,5906,17780,1,
7,f7.op2,6,19759,5,342,19417,14898,4951,1,
11,f11.op2,2,19759,3,12578,7181,3053,16444,1,
19,f19.op1,6,19759,18,4484,15275,5506,15889,1,
19,f19.op1,6,19759,18,9424,10335,7449,1432,1,
19,f19.op1,6,19759,18,19696,63,9475,14018,1,
19,f19.op7,6,19759,18,7434,12325,10944,576,1,
20,f20.op0,2,19759,19,6886,12873,8113,13249,1,
4,f4.op0,2,19763,3,7346,12417,2248,562,1,
4,f4.op0,2,19763,3,16722,3041,3657,5855,1,
15,f15.op0,2,19763,8,18866,897,8756,11124,1,
19,f19.op4,2,19763,3,16724,3039,3648,192,1,
4,f4.op0,2,19777,1,16458,3319,1864,466,1,
7,f7.op0,6,19777,2,814,18963,2781,17349,1,
7,f7.op0,6,19777,2,6148,13629,16445,19301,1,
7,f7.op2,6,19777,2,9200,10577,11437,12935,1,
7,f7.op2,6,19777,2,13580,6197,600,2911,1,
9,f9.op0,6,19777,4,922,18855,4059,451,1,
9,f9.op0,6,19777,4,13800,5977,14252,3781,1,
9,f9.op0,6,19777,4,13874,5903,5053,18141,1,
13,f13.op0,12,19777,4,14554,5223,19504,19756,1,
13,f13.op1,4,19777,4,6498,13279,2125,7770,1,
15,f15.op0,2,19777,7,11492,8285,18952,19722,1,
16,f16.op0,4,19777,1,506,19271,19481,9870,1,
17,f17.op0,16,19777,6,10244,9533,6763,10868,1,
17,f17.op1,16,19777,6,11944,7833,14255,8982,1,
17,f17.op2,16,19777,6,1250,18527,3484,3695,1,
17,f17.op2,16,19777,6,12058,7719,4725,3768,1,
17,f17.op4,16,19777,6,7772,12005,11352,14628,1,
17,f17.op4,16,19777,6,15938,3839,4734,11912,1,
17,f17.op7,16,19777,6,13906,5871,4845,285,1,
7,f7.op1,2,19793,4,7446,12347,16914,10899,1,
8,f8.op0,2,19793,1,16620,3173,2970,15216,1,
13,f13.op1,4,19793,7,16236,3557,9595,17486,1,
17,f17.op2,16,19793,5,18272,1521,7024,15549,1,
17,f17.op2,16,19793,5,19556,237,8181,7467,1,
17,f17.op3,16,19793,5,13730,6063,11658,13493,1,
17,f17.op5,16,19793,5,8716,11077,17660,5696,1,
17,f17.op6,16,19793,5,14158,5635,9362,1715,1,
19,f19.op4,2,19793,14,11618,8175,2908,4320,1,
4,f4.op0,2,19801,1,14866,4935,327,5032,1,
7,f7.op0,6,19801,5,2656,17145,11845,13007,1,
7,f7.op0,6,19801,5,3942,15859,7200,6686,1,
7,f7.op0,6,19801,5,18658,1143,1201,5829,1,
7,f7.op0,6,19801,5,19398,403,14195,10514,1,
11,f11.op2,2,19801,1,408,19393,6246,4168,1,
11,f11.op3,10,19801,1,2832,16969,10504,2755,1,
11,f11.op3,10,19801,1,6166,13635,14113,1283,1,
11,f11.op3,10,19801,1,11760,8041,10373,943,1,
11,f11.op3,10,19801,1,19156,645,10908,8192,1,
11,f11.op4,10,19801,1,7708,12093,2518,2029,1,
11,f11.op4,10,19801,1,18880,921,10193,8127,1,
13,f13.op1,4,19801,2,14840,4961,4208,3370,1,
13,f13.op1,4,19801,2,16158,3643,9050,18974,1,
13,f13.op2,12,19801,2,2078,17723,18297,16639,1,
13,f13.op2,12,19801,2,7308,12493,14335,4149,1,
13,f13.op2,12,19801,2,16996,2805,5666,1959,1,
13,f13.op4,4,19801,2,13074,6727,7977,14322,1,
13,f13.op5,12,19801,2,13328,6473,4711,6455,1,
15,f15.op0,2,19801,1,7500,12301,16969,15652,1,
16,f16.op1,4,19801,9,1146,18655,10828,5627,1,
19,f19.op0,18,19801,3,16800,3001,6529,15976,1,
19,f19.op1,6,19801,3,648,19153,2347,3250,1,
19,f19.op1,6,19801,3,11916,7885,14866,11204,1,
19,f19.op4,2,19801,3,9838,9963,9661,17183,1,
19,f19.op6,18,19801,3,9104,10697,8266,6688,1,
19,f19.op8,18,19801,3,3256,16545,16712,10259,1,
4,f4.op0,2,19813,1,2294,17519,4536,1134,1,
7,f7.op2,6,19813,3,16776,3037,19582,19780,1,
7,f7.op2,6,19813,3,18998,815,5900,14995,1,
9,f9.op0,6,19813,4,4884,14929,3621,13611,1,
9,f9.op1,6,19813,4,6048,13765,15369,8312,1,
9,f9.op1,6,19813,4,18292,1521,16044,8387,1,
13,f13.op0,12,19813,1,10426,9387,8333,641,1,
13,f13.op0,12,19813,1,15138,4675,11649,19185,1,
13,f13.op2,12,19813,1,4478,15335,8933,17452,1,
13,f13.op2,12,19813,1,12848,6965,10953,9987,1,
13,f13.op3,12,19813,1,16646,3167,8901,6781,1,
13,f13.op4,4,19813,1,2148,17665,1219,4666,1,
19,f19.op1,6,19813,15,12944,6869,1974,9489,1,
4,f4.op0,2,19819,3,5612,14207,14114,13438,1,
7,f7.op1,2,19819,2,10520,9299,10467,18483,1,
7,f7.op1,2,19819,2,18934,885,8792,1256,1,
19,f19.op2,18,19819,2,14606,5213,12473,5872,1,
19,f19.op3,18,19819,2,4364,15455,13223,11127,1,
19,f19.op4,2,19819,2,8482,11337,7785,12927,1,
19,f19.op5,18,19819,2,12446,7373,11532,11038,1,
19,f19.op5,18,19819,2,12852,6967,2025,4279,1,
20,f20.op0,2,19819,19,440,19379,13058,18490,1,
7,f7.op1,2,19841,3,4674,15167,3338,14649,1,
8,f8.op0,2,19841,1,16352,3489,18050,17137,1,
11,f11.op1,10,19841,8,70,19771,1673,7367,1,
11,f11.op2,2,19841,8,1158,18683,3857,11173,1,
11,f11.op3,10,19841,8,3604,16237,9103,4435,1,
11,f11.op4,10,19841,8,6346,13495,13351,19251,1,
11,f11.op4,10,19841,8,16172,3669,13173,4805,1,
13,f13.op1,4,19841,3,12454,7387,19717,16779,1,
13,f13.op1,4,19841,3,12630,7211,10021,8402,1,
13,f13.op1,4,19841,3,15822,4019,7139,12759,1,
16,f16.op0,4,19841,1,11506,8335,6276,15273,1,
16,f16.op1,4,19841,1,568,19273,12724,15676,1,
16,f16.op1,4,19841,1,9838,10003,17604,15981,1,
17,f17.op3,16,19841,2,17574,2267,6902,406,1,
17,f17.op4,16,19841,2,6224,13617,16363,5631,1,
17,f17.op5,16,19841,2,530,19311,4807,2617,1,
19,f19.op4,2,19841,5,6684,13157,12450,19452,1,
20,f20.op0,2,19841,1,11856,7985,10971,9477,1,
7,f7.op2,6,19843,5,14894,4949,1989,11623,1,
8,f8.op0,2,19843,3,13868,5975,8205,3506,1,
9,f9.op1,6,19843,7,5684,14159,3013,17973,1,
15,f15.op0,2,19843,13,4862,14981,10124,9935,1,
19,f19.op7,6,19843,7,3432,16411,14619,8080,1,
19,f19.op7,6,19843,7,7292,12551,12561,17371,1,
20,f20.op0,2,19843,3,13626,6217,5171,3235,1,
20,f20.op0,2,19843,3,19654,189,14428,4690,1,
4,f4.op0,2,19853,1,3638,16215,12139,7998,1,
8,f8.op0,2,19853,5,5470,14383,6429,18175,1,
13,f13.op4,4,19853,2,11878,7975,4639,1884,1,
13,f13.op4,4,19853,2,12340,7513,10748,13044,1,
16,f16.op0,4,19853,13,8670,11183,19115,12362,1,
16,f16.op1,4,19853,13,6752,13101,19576,11150,1,
4,f4.op0,2,19861,1,14886,4975,5120,1280,1,
4,f4.op0,2,19861,1,17676,2185,6659,6630,1,
7,f7.op0,6,19861,2,16356,3505,18848,16879,1,
7,f7.op0,6,19861,2,17494,2367,13427,10430,1,
7,f7.op1,2,19861,2,11952,7909,10808,1544,1,
8,f8.op0,2,19861,5,12492,7369,14917,19243,1,
11,f11.op1,10,19861,6,15622,4239,15626,19476,1,
11,f11.op2,2,19861,6,248,19613,2510,12867,1,
11,f11.op3,10,19861,6,3654,16207,19035,3536,1,
11,f11.op4,10,19861,6,12948,6913,13421,17470,1,
13,f13.op2,12,19861,10,13084,6777,9561,3791,1,
13,f13.op5,12,19861,10,4772,15089,9937,9931,1,
15,f15.op0,2,19861,1,13014,6847,7492,11092,1,
19,f19.op4,2,19861,6,10712,9149,4031,9620,1,
19,f19.op4,2,19861,6,13686,6175,3571,16913,1,
7,f7.op1,2,19867,1,8936,10931,1716,17274,1,
7,f7.op1,2,19867,1,10112,9755,4423,3470,1,
8,f8.op0,2,19867,3,17294,2573,18328,2291,1,
9,f9.op0,6,19867,4,6992,12875,9358,12077,1,
15,f15.op0,2,19867,7,2352,17515,8566,3220,1,
19,f19.op7,6,19867,12,4564,15303,4149,1264,1,
4,f4.op0,2,19889,1,2460,17429,3576,894,1,
8,f8.op0,2,19889,1,15436,4453,17850,17148,1,
13,f13.op1,4,19889,12,12058,7831,7468,9754,1,
13,f13.op4,4,19889,12,5488,14401,17328,19692,1,
15,f15.op0,2,19889,14,14206,5683,482,2684,1,
17,f17.op3,16,19889,16,178,19711,13759,7829,1,
17,f17.op3,16,19889,16,1948,17941,680,40,1,
17,f17.op3,16,19889,16,14020,5869,3742,2560,1,
17,f17.op6,16,19889,16,6574,13315,5334,15523,1,
4,f4.op0,2,19891,3,344,19547,8477,7092,1,
4,f4.op0,2,19891,3,15238,4653,12807,18120,1,
7,f7.op1,2,19891,4,15804,4087,3478,6180,1,
7,f7.op2,6,19891,4,15200,4691,6078,9393,1,
8,f8.op0,2,19891,3,7452,12439,13352,1669,1,
11,f11.op0,10,19891,3,1574,18317,7912,18802,1,
11,f11.op0,10,19891,3,11350,8541,18566,16154,1,
15,f15.op0,2,19891,1,13854,6037,5943,16309,1,
19,f19.op3,18,19891,17,3210,16681,16800,2978,1,
19,f19.op4,2,19891,17,4508,15383,7887,1462,1,
20,f20.op0,2,19891,11,10238,9653,9707,3469,1,
4,f4.op0,2,19913,1,11838,8075,4215,6032,1,
8,f8.op0,2,19913,1,12250,7663,738,15027,1,
11,f11.op2,2,19913,3,15458,4455,13144,8436,1,
15,f15.op0,2,19913,8,8842,11071,15578,19624,1,
19,f19.op4,2,19913,1,2216,17697,10344,12073,1,
4,f4.op0,2,19919,3,15620,4299,9377,7324,1,
15,f15.op0,2,19919,14,19096,823,2227,9444,1,
19,f19.op4,2,19919,7,5002,14917,1777,4287,1,
7,f7.op1,2,19927,5,1740,18187,10022,18512,1,
8,f8.op0,2,19927,7,18430,1497,17867,9706,1,
9,f9.op0,6,19927,1,8554,11373,13059,1451,1,
11,f11.op2,2,19927,6,3344,16583,14584,8572,1,
11,f11.op2,2,19927,6,9178,10749,14246,17599,1,
19,f19.op1,6,19927,15,5380,14547,6022,15000,1,
19,f19.op2,18,19927,15,19018,909,7329,14020,1,
19,f19.op4,2,19927,15,10302,9625,10599,4753,1,
19,f19.op6,18,19927,15,8534,11393,5265,10765,1,
19,f19.op8,18,19927,15,776,19151,5465,3434,1,
8,f8.op0,2,19937,1,9252,10685,11744,1468,1,
16,f16.op0,4,19937,1,3808,16129,12178,18206,1,
17,f17.op3,16,19937,13,3604,16333,11532,12406,1,
17,f17.op6,16,19937,13,7042,12895,11458,674,1,
17,f17.op7,16,19937,13,2202,17735,12881,4276,1,
19,f19.op4,2,19937,6,9344,10593,13250,2796,1,
19,f19.op4,2,19937,6,13846,6091,5249,16016,1,
11,f11.op2,2,19949,6,13208,6741,9596,6313,1,
15,f15.op0,2,19949,14,672,19277,13980,932,1,
15,f15.op0,2,19949,14,15866,4083,15683,11685,1,
19,f19.op4,2,19949,18,18338,1611,11635,7962,1,
11,f11.op0,10,19961,7,4352,15609,9560,6313,1,
11,f11.op0,10,19961,7,13886,6075,17769,3430,1,
11,f11.op1,10,19961,7,10376,9585,11788,19218,1,
11,f11.op2,2,19961,7,12612,7349,14316,8560,1,
11,f11.op4,10,19961,7,11410,8551,13087,4819,1,
15,f15.op0,2,19961,11,1826,18135,13272,4877,1,
16,f16.op0,4,19961,9,9714,10247,13324,5823,1,
16,f16.op0,4,19961,9,18410,1551,4818,17767,1,
7,f7.op1,2,19963,6,14004,5959,9988,18538,1,
8,f8.op0,2,19963,3,10328,9635,16191,9510,1,
19,f19.op2,18,19963,13,2044,17919,10453,11057,1,
19,f19.op4,2,19963,13,5614,14349,2251,11676,1,
19,f19.op6,18,19963,13,2784,17179,13447,16468,1,
20,f20.op0,2,19963,3,11646,8317,14651,3727,1,
20,f20.op0,2,19963,3,11694,8269,14602,6719,1,
4,f4.op0,2,19973,1,15622,4351,19021,19735,1,
11,f11.op2,2,19973,8,4012,15961,12830,10245,1,
11,f11.op2,2,19973,8,4016,15957,7966,15250,1,
13,f13.op1,4,19973,5,13354,6619,4731,12655,1,
13,f13.op1,4,19973,5,13546,6427,18241,16767,1,
15,f15.op0,2,19973,8,7566,12407,16795,14435,1,
16,f16.op1,4,19973,5,8388,11585,8200,10499,1,
19,f19.op4,2,19973,4,16376,3597,12158,11152,1,
4,f4.op0,2,19979,3,2348,17631,5088,1272,1,
7,f7.op1,2,19979,1,8206,11773,5101,6437,1,
15,f15.op0,2,19979,14,466,19513,3123,4204,1,
20,f20.op0,2,19979,19,16826,3153,10564,4524,1,
4,f4.op0,2,19991,3,4102,15889,12933,8231,1,
8,f8.op0,2,19991,7,6778,13213,18861,14852,1,
11,f11.op1,10,19991,4,1068,18923,11437,17396,1,
11,f11.op1,10,19991,4,6430,13561,17083,1553,1,
11,f11.op3,10,19991,4,1020,18971,18346,12572,1,
11,f11.op3,10,19991,4,17334,2657,6083,553,1,
11,f11.op3,10,19991,4,17802,2189,7830,11616,1,
11,f11.op3,10,19991,4,19938,53,19822,1802,1,
11,f11.op4,10,19991,4,13416,6575,2591,7505,1,
15,f15.op0,2,19991,11,14746,5245,17749,2516,1,
19,f19.op4,2,19991,3,6214,13777,19448,10493,1,
4,f4.op0,2,19993,1,272,19721,14492,3623,1,
4,f4.op0,2,19993,1,11086,8907,8895,7222,1,
4,f4.op0,2,19993,1,11316,8677,11679,7918,1,
7,f7.op1,2,19993,1,17958,2035,15144,13588,1,
7,f7.op2,6,19993,1,5782,14211,12096,1728,1,
8,f8.op0,2,19993,1,6028,13965,14607,4325,1,
8,f8.op0,2,19993,1,10234,9759,10730,16336,1,
9,f9.op0,6,19993,4,16916,3077,9868,18868,1,
9,f9.op1,6,19993,4,16474,3519,2792,9196,1,
9,f9.op1,6,19993,4,18148,1845,6097,18449,1,
11,f11.op2,2,19993,6,10446,9547,15170,17737,1,
13,f13.op3,12,19993,12,18244,1749,13647,16429,1,
19,f19.op1,6,19993,5,1522,18471,18287,3067,1,
19,f19.op1,6,19993,5,11886,8107,19629,12608,1,
19,f19.op1,6,19993,5,12010,7983,15566,19760,1,
19,f19.op7,6,19993,5,9874,10119,4542,16023,1,
20,f20.op0,2,19993,13,18866,1127,13934,2696,1,
13,f13.op1,4,19997,3,14816,5181,9975,5382,1,
13,f13.op1,4,19997,3,17172,2825,2403,7876,1,
16,f16.op1,4,19997,13,19970,27,15246,13451,1,
20,f20.op0,2,19997,17,14748,5249,13658,6682,1,

